Functional-Specific Information Borrowing under Limited Overlap

Source observations can improve a target average without estimating the entire shared response accurately. We study this distinction in two independent observational samples whose treatment effects share a rough component and differ by a smoother discrepancy. For power-law treatment overlap known for the analysis, known design density, fixed positive Sobolev radii, and Gaussian noise, we derive matching minimax mean squared error bounds with three regimes. Two explicit source-information thresholds determine the onset of rate improvement and attainment of the source-known rate. A signed local correction explains the thresholds: source observations estimate only the part of the integration functional poorly recovered from the target sample. Direct likelihood lower bounds apply to all estimators. Existing joint reproducing-kernel recovery, which does not require propensity inputs, attains these rates, and standard bias-aware intervals are conditionally honest under the specified class. A supplementary zero-overlap result separates estimation error from residual identification uncertainty. Numerical results illustrate both gains and losses when the total number of participants is fixed. The intermediate rate depends on overlap geometry, while smoothness determines its two endpoints.

==> anc/README.md <==
# Supplement B Numerical reproduction

Functional-Specific Information Borrowing under Limited Overlap, v9.
This standalone archive contains simulated data only, the numerical implementations,
raw tables, seeds, recorded environment and diagnostic results. No new simulation was
run for v9. Tables and numerical values are inherited without changes.

## Reading the evidence

results/all9_both_methods.csv gives all nine main-table cells for exact product-ball
and quadratic recovery. results/radius_sensitivity.csv reports the misspecified-radius
exercise. results/historical_phase_means.csv and historical_phase_slopes.csv describe
the separate broad-source experiment; historical_phase.pdf displays means and 1.96 MCSE.
The latter uses fixed_valid / joint_quadratic rows, 100 designs per cell, B=.5, R=2,
rho=1, eta=.25 and the correctly specified H1/H2 class. These are average conditional
worst risks, not unconditional minimax risks or fixed-truth MSEs. No sharp breakpoints
were resolved. Original broad-source data were recovered from a prior local run;
its code matched the recorded code hash, but no independently authenticated earlier
raw-data hash was available. Current hashes establish package integrity only.

## Verify and regenerate summaries without new simulations

Use Python 3.12 and numerical/legacy/requirements.txt (recorded versions in environment.json).
From this directory run:

    python verify_package.py
    python reaggregate_v7.py
    python phase_audit_v9.py
    python plot_v7.py

The last three commands regenerate aggregate tables and figures from included raw data.
Use a disposable extraction if retaining byte-identical outputs matters. Python package
and platform differences can affect numerical formatting. A cryptographic match of raw
inputs and a tolerance comparison of tables are preferable to matching regenerated PDF bytes.

## Optional full numerical reproduction

These commands are expensive and were not run during the editorial v9 revision.
In numerical/legacy, run verify.py and truth_check.py for deterministic diagnostics;
then experiment.py 24, tuning_check.py, refine_tuning.py and summarize.py in that order.
The main experiment seed is 2026102500+rep, rep=0,...,23; designs share nested prefixes.
Outcome noise is integrated analytically in the main comparison. The included runtime
modules supply full H1/H2 Green kernels. Solver error bounds use floating-point arithmetic,
not certified interval arithmetic. Tuning failures and pre-refinement outputs are retained.
In numerical/historical_phase run run.py 100 to reproduce the separate broad-source
experiment. Its config.json records seed_formula, settings and original code hash;
run.py imports the sibling krr_functional_20261023 and borrowing_audit_simulation_20261023
modules, all included. This older experiment also has two comparison methods and other
scenarios; only the stated joint_quadratic subset supports the broad-source figure.

## Limits and distribution

Known class radii are required for the conditional coverage claim. Misspecification
results are sensitivity diagnostics, not a guarantee for unknown radii. Diagnostic logs,
pre-refinement failures and original settings are retained. Internal drafts, private
Drive links, machine paths, author-reference documents and conversation records are
excluded. No external publication has been performed. This archive is prepared for
arXiv ancillary inclusion; it is not evidence of a live public repository or arXiv URL.


==> anc/SHA256.json <==
{
  "verify_package.py": "52b3603b331c0e4e6301c49d8b8a71ddd17bbc8f55d160d8e00fa2bc797ba414",
  "plot_v7.py": "b0d24ec503c1bd9fe8d82a47edf27947e74059de55299f3153edde5d073921c3",
  "README.md": "21cad613cf80a1adf7386f6fc3fe3b7c36e821ead5b12facafa2c84320ed26d6",
  "reaggregate_v7.py": "418eb42f9252ea86a939ed4bd70be6e5fef6982fbf97781e3b31d924113b22bd",
  "phase_audit_v9.py": "17cebc2db4764d36ba4adb98ec9bf9c856abb4ca85088301ec16164c238c7e97",
  "numerical/table1_verified.csv": "696f5ba1a4f70ba8c7e5dcaca393b119ad1211f7880632e6bd827352e407b631",
  "numerical/krr_functional_20261023/analysis.py": "b845f354f569ca13deca77c95e758f74d03fbad718b1aecc846141bf59a40b4c",
  "numerical/borrowing_audit_simulation_20261023/simulate.py": "af67bffb1a21cc81a100d2fdabbf95c06cfc1a16eb73e9dbdab939e11ef9b117",
  "numerical/historical_phase/run.py": "84d94d78be4f39c3bb88c61ac5c2a3186514991cc0590184dc688c7cab08f4ec",
  "numerical/historical_phase/reproduction.json": "886b9e039a3451abb5224e2e7becc01c18cdf369db6afcabbcbb6b9d3ee6f65b",
  "numerical/historical_phase/config.json": "b34d92b7247f7b709f4640880ef7473190b59e7644ce1973e90e0bb665bf009f",
  "numerical/historical_phase/raw.csv": "091984f27379f5a315b753449b4c6328887959208a47e9c00061f8efaec57bc2",
  "numerical/historical_phase/checks.json": "2df213e9f295b95000de998332ab7c8a367045c4a2ea07830420cf5cc5376069",
  "numerical/historical_phase/validation.json": "874be2ad5d45d8f095b9f9cbb7b080ea024cbea2f9946e46fdcdbc9d39230238",
  "numerical/legacy/tuning_before_refine.csv": "744d47ce1a5ef3dcf4eee0d491225a3b0650f3b36c6fa130ed9ae9e392d0c6c8",
  "numerical/legacy/summary.csv": "5ccb13ae523f1a3da2853f33214ac58184b72ee871ce36e5279328f9d21b59cc",
  "numerical/legacy/marginal.csv": "a1a23762a2393db7466ed7d78df9a873a7c0c8251aac5ba9b3f7e7d254109b55",
  "numerical/legacy/paired.csv": "f8e48c0d9e41cef48dd7b909b0c6927889f62433ec60cacfe06e3efaef1768f6",
  "numerical/legacy/misspec_summary.csv": "a9a70449b1b0cc56d1ea75d11c23278b7a5d8ce5e134bf73a11ef5b6ba94a8ad",
  "numerical/legacy/comparison_wide.csv": "8856faee932e8bbe88e5b6e819a245ef3b71902fd2eac71a14d4f79e41369fb3",
  "numerical/legacy/requirements.txt": "ac6d11753e410dca5c82a6065468525dd4fc0eb0d8f3f3adf25bae69d826ba51",
  "numerical/legacy/final_checks.json": "c31ec41db6c948a31fb6f243ad7cbf7178b3e2ceb475c32fd5f93ec8a515a5a6",
  "numerical/legacy/tuning_audit.csv": "1f1e5dd500cb96868cc6c484648434fe1e93fab2560e2fcb84d1be9e53380f9b",
  "numerical/legacy/run.log": "1457f99b69c011dfdf3ea8456f1dd1a47573ad1640e89602972bbe9db37724c5",
  "numerical/legacy/tuning.log": "b48a30ed297855ca2b3450577e5fab1ea04cbc0f9cf566915817d6fe7b64e04e",
  "numerical/legacy/tuning_check.py": "4490f8a09dec90a67a532483444728d768d567c9dd7bba3edecd7ffca62d3dcc",
  "numerical/legacy/numerical_audit.json": "01e3adfac536306a81da597f34e6ee5d43d3892a58bf45155f4deefb9309d2f3",
  "numerical/legacy/truth_check.py": "91ce6e8b42c4c096953c3e54a6548b2972a940ed387812a8eda4736cb359c0ce",
  "numerical/legacy/summarize.py": "9f68eef4faa7d269901906a6d578f6f20ab2c17b3da4e5b64d2350a7b9d093e0",
  "numerical/legacy/raw.csv": "cef00f6c081a21f496e12a96b93f9120e50021e17172e369526a74730f742cf1",
  "numerical/legacy/quadratic_gains.csv": "7bfb45b302fc7b34c80b7fbe884c96a8119d06c04d76afd52413c2deee8193a9",
  "numerical/legacy/experiment.py": "0c040d94761f6dba12e7166a2c88bbddf37e35a2b42623bfb217fc984c8674e3",
  "numerical/legacy/truth_verification.json": "2e3dad032dfb1c805bf9d73277112a58d211fe7beee77060b88c2d0372e58552",
  "numerical/legacy/tuning_sensitivity.csv": "869f98d8a6ac976e850a0f286875ff8fef61dffc0efe6f905f5b86f21f21168c",
  "numerical/legacy/pilot.log": "8d708693a8032522f45b26879cc9b093fbb77ba0bd874791356afeb6d9d56bbe",
  "numerical/legacy/target_equivalent.csv": "eb9c63327255b5ef9bf65c15039bfb0cbc86c65812d325e9a2661bfe286dc73b",
  "numerical/legacy/verification.json": "f595115f58b0ec744cb69d969295398908b4938950db6590e923e7f0aab3251e",
  "numerical/legacy/pilot_raw.csv": "14059ac7df62c8580f8493d12866f11ca3b2d9a150e21fd431c130a1ed0b5e85",
  "numerical/legacy/verify.py": "2df9b9b8cb6d86cf93ea632d7fb24860c15ee22543e83b5cb8b06baf14ed7bb0",
  "numerical/legacy/refine_tuning.py": "fb5b8a4e4864f69c9458976c2ec2049c55a26f9516771c80a10c03cb73c4c1c9",
  "numerical/legacy/gains.csv": "0c3f8b87dd7bd6c1fcb1372ade488a03b02012b2359970aac2cf400bc1b8d05b",
  "numerical/legacy/environment.json": "ac412890b4994d27a4715c38cafa6b58cc2ad974ed7717b34addca3a1ed76074",
  "numerical/legacy/execution.json": "782aca720418c65bb107fc49851f8ef4e267a16ac1dce85ab3efb7db0b0e9143",
  "numerical/legacy/runtime/run.py": "84d94d78be4f39c3bb88c61ac5c2a3186514991cc0590184dc688c7cab08f4ec",
  "numerical/legacy/runtime/analysis.py": "b845f354f569ca13deca77c95e758f74d03fbad718b1aecc846141bf59a40b4c",
  "numerical/legacy/runtime/simulate.py": "af67bffb1a21cc81a100d2fdabbf95c06cfc1a16eb73e9dbdab939e11ef9b117",
  "latex/phase_theory.pdf": "a77f1c02741c321a4dfe639f71f7e10a0b78bdc97edd6038829ed0dc5891ecb0",
  "results/historical_phase.pdf": "56d584a0e5b5a61682b07e98d5c962fae12705cc99ba560ab61c7cf976d61c5d",
  "results/all9_both_methods.csv": "caed9ba7943b6e705dbfed1e8ccf7f45c2607db77a0eb7b5aceb69b8ba6466c4",
  "results/historical_phase_slopes.csv": "4d8ad895367876ab856eb2963bf00706bf661daa611b6a684097658a590b7a40",
  "results/historical_phase_means.csv": "79ee2e69ca09eb872123398493670ddf9e28c019288326d0bcb2b1d224eed229",
  "results/radius_sensitivity.csv": "7dd24ce0fb15dac40243729e5d79b1da3e81c7834514a6451df7dcc4941decf4"
}

==> anc/numerical/borrowing_audit_simulation_20261023/simulate.py <==
"""Reproducible individual-data experiment. See METHODS_ja.md for guarantees.
Run with OPENBLAS_NUM_THREADS=1 VECLIB_MAXIMUM_THREADS=1 python simulate.py.
"""
import os
for key in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','VECLIB_MAXIMUM_THREADS'):
    os.environ[key]='1'
import argparse,csv,json,time,platform,hashlib
from pathlib import Path
import numpy as np
import scipy
from scipy.linalg import solve
from scipy.special import ndtr
from scipy.integrate import quad
from numpy.polynomial.legendre import leggauss

ROOT=Path(__file__).resolve().parent
R,RHO,B,ETA=2.,1.,.5,.25
Z95=1.959963984540054
GL,GW=leggauss(3)

def dual(x,v,s,L=1.):
    """Exact anchored Sobolev dual norm of L*integral - sum v_i evaluation.
    H1 norm=f(0)^2+int f'^2; H2 adds f'(0)^2 and int f''^2 instead.
    Piecewise polynomial squared remainder integrated exactly by 3-point Gauss.
    """
    order=np.argsort(x); x=np.asarray(x)[order];v=np.asarray(v)[order]
    edges=np.r_[0.,x,1.];length=np.diff(edges)
    sv=np.r_[np.cumsum(v[::-1])[::-1],0.]
    points=(edges[:-1,None]+edges[1:,None])/2+length[:,None]*GL/2
    ans=(L-v.sum())**2
    if s==1:
        residual=L*(1-points)-sv[:,None]
    else:
        sx=np.r_[np.cumsum((v*x)[::-1])[::-1],0.]
        ans+=(L/2-np.dot(v,x))**2
        residual=L*(1-points)**2/2-sx[:,None]+points*sv[:,None]
    ans+=np.sum(length/2*np.sum(residual**2*GW,axis=1))
    return np.sqrt(max(0.,ans))

def bias_bound(xt,at,wt,xs,ass,ws):
    # Trace inequalities embed the original standard H^s balls in anchored balls.
    # ||f||anchor,1 <= sqrt(3)||f||H1; ||f||anchor,2 <= 2||f||H2.
    xb=np.r_[xt,xs];vg=np.r_[wt*at,ws*ass]
    return (np.sqrt(3)*B*(dual(xt,wt,1,0)+dual(xs,ws,1,0))
            +np.sqrt(3)*R*dual(xb,vg,1)+2*RHO*dual(xt,wt*at,2))

def moment(x,h,s):
    w=np.ones_like(x);w[x<h]=0
    mid=(x>=h)&(x<2*h)
    if s==1:w[mid]=2
    else:w[mid]=20-12*x[mid]/h
    return w

def ipw(x,a,source=False):
    e=ETA*(1+x) if source else x**3/2
    # Avoid evaluating 1/e for controls at tiny x unnecessarily.
    return np.where(a,1/np.maximum(e,1e-300),-1/(1-e))

def tune(n,m):
    # Fixed design/radius-dependent tuning. No outcomes or true function used.
    grid=np.geomspace(.025,.49,55); xx,ww=leggauss(80)
    rec=[]
    for h in grid:
        nodes=np.concatenate([(a+b)/2+(b-a)*xx/2 for a,b in [(0,h),(h,2*h),(2*h,1)]])
        qw=np.concatenate([(b-a)*ww/2 for a,b in [(0,h),(h,2*h),(2*h,1)]])
        vals=[]
        for s in (1,2):
            w=moment(nodes,h,s)
            e=nodes**3/2;es=ETA*(1+nodes)
            vt=np.sum(qw*w*w*(1/e+1/(1-e)))/n
            vs=np.sum(qw*(1-w)**2*(1/es+1/(1-es)))/max(m,1)
            ng=dual(nodes,qw*w,1);nd=dual(nodes,qw*w,2)
            vals.append(((np.sqrt(3)*R*ng+2*RHO*nd)**2+vt,(2*RHO*nd)**2+vt+vs))
        rec.append((h,vals[0][0],vals[1][1]))
    ar=np.array(rec);it=np.argmin(ar[:,1]);ij=np.argmin(ar[:,2])
    es=ETA*(1+(xx+1)/2)
    source_proxy=(2*RHO*dual(np.array([]),np.array([]),2))**2+np.sum(ww/2*(1/es+1/(1-es)))/max(m,1)
    return dict(ht=float(ar[it,0]),hj=float(ar[ij,0]),rt=float(ar[it,1]),rj=float(ar[ij,2]),rs=float(source_proxy))

def features(x,s,k):
    knots=np.linspace(0,1,k+1);dt=1/k
    if s==1:
        f=np.clip(x[:,None]-knots[:-1],0,dt)/np.sqrt(dt)
        ell=(1-knots[:-1]-dt/2)*np.sqrt(dt)
        return np.column_stack([np.ones(len(x)),f]),np.r_[1.,ell]
    f=(np.maximum(x[:,None]-knots[:-1],0)**2-np.maximum(x[:,None]-knots[1:],0)**2)/(2*np.sqrt(dt))
    ell=((1-knots[:-1])**3-(1-knots[1:])**3)/(6*np.sqrt(dt))
    return np.column_stack([np.ones(len(x)),x,f]),np.r_[1.,.5,ell]

def krr_weights(xt,at,xs,ass,k):
    bt,eg=features(xt,1,k);bs,_=features(xs,1,k);dt,ed=features(xt,2,k)
    FS=np.column_stack([bs,ass[:,None]*bs]);FT=np.column_stack([bt,at[:,None]*dt])
    ps=np.r_[np.full(bs.shape[1],1/B**2),np.full(bs.shape[1],1/R**2)]
    pt=np.r_[np.full(bt.shape[1],1/B**2),np.full(dt.shape[1],1/RHO**2)]
    HS=FS.T@FS+np.diag(ps);HT=FT.T@FT+np.diag(pt)
    wt=FT@solve(HT,np.r_[np.zeros(bt.shape[1]),ed],assume_a='pos')
    remaining=eg-(at[:,None]*bt).T@wt
    ws=FS@solve(HS,np.r_[np.zeros(bs.shape[1]),remaining],assume_a='pos')
    return wt,ws

def target_krr_weights(x,a,k):
    phi,ell=features(x,1,k)
    F=np.column_stack([phi,a[:,None]*phi])
    penalty=np.r_[np.full(phi.shape[1],1/B**2),np.full(phi.shape[1],1/(R+RHO)**2)]
    return F@solve(F.T@F+np.diag(penalty),np.r_[np.zeros(phi.shape[1]),ell],assume_a='pos')

def dgp(x,scenario,n):
    # Baselines remain unknown to all estimators.
    bt=.12+.08*x;bs=-.1+.07*x
    if scenario=='fixed_valid':
        g=1.5*np.abs(x-.2);d=.4+.15*x+.05*x*x
    elif scenario=='boundary_valid':
        h=n**(-1/5)
        # H1-only kink at h; standard H1 norm < R uniformly.
        g=1.5*np.sqrt(h)*np.maximum(1-x/h,0)
        d=.4+.15*x+.05*x*x
    elif scenario=='rough_difference':
        g=1.5*np.abs(x-.2)
        # H1 but not H2. Deliberate violation, not in the guaranteed class.
        d=.4+.35*np.maximum(1-x/.22,0)
    else:raise ValueError(scenario)
    return bt,bs,g,d

def truth(scenario,n):
    if scenario=='fixed_valid':return 1.5*(.2**2+.8**2)/2+.4+.15/2+.05/3
    if scenario=='boundary_valid':return .75*n**(-3/10)+.4+.15/2+.05/3
    return 1.5*(.2**2+.8**2)/2+.4+.35*.22/2

def score(xt,at,yt,xs,ass,ys,wt,ws,theta,elapsed):
    started=time.perf_counter()
    estimate=float(wt@yt+ws@ys);sd=float(np.sqrt(wt@wt+ws@ws))
    bias=float(bias_bound(xt,at,wt,xs,ass,ws))
    half=bias+Z95*sd
    return dict(estimate=estimate,sq_error=(estimate-theta)**2,covered=int(abs(estimate-theta)<=half),
                length=2*half,naive_covered=int(abs(estimate-theta)<=Z95*sd),naive_length=2*Z95*sd,
                bias_bound=bias,noise_sd=sd,seconds=elapsed+time.perf_counter()-started)

def run(reps,k,tag):
    started=time.perf_counter();rows=[];settings=[]
    for ni,n in enumerate((512,2048,8192)):
        Ms=[.25*n**.4,n**.4,n**((.4+4/7)/2),n**(4/7),2*n**(4/7)]
        for mi,M0 in enumerate(Ms):
            m=round(M0/ETA);M=m*ETA;N=n+m
            cfg=tune(n,m);full=tune(N,N)
            cfg.update(n=n,m=m,N=N,M=M,threshold_low=n**.4,threshold_high=n**(4/7),level=mi)
            settings.append(cfg)
            for si,scenario in enumerate(('fixed_valid','boundary_valid','rough_difference')):
                for rep in range(reps):
                    seed=20261023+1000000*ni+100000*mi+10000*si+rep
                    rng=np.random.default_rng(seed)
                    xt=rng.uniform(size=N);xs=rng.uniform(size=N)
                    at=(rng.uniform(size=N)<xt**3/2).astype(float);ass=(rng.uniform(size=N)<ETA*(1+xs)).astype(float)
                    bt,_,gt,dt=dgp(xt,scenario,n);_,bs,gs,_=dgp(xs,scenario,n)
                    yt=bt+at*(gt+dt)+rng.normal(size=N);ys=bs+ass*gs+rng.normal(size=N)
                    theta=truth(scenario,n)
                    empty=np.array([])
                    a=time.perf_counter();wt=moment(xt,full['ht'],1)*ipw(xt,at)/N
                    out=score(xt,at,yt,empty,empty,empty,wt,empty,theta,time.perf_counter()-a)
                    methods={'target_only_N':out}
                    a=time.perf_counter();wt=target_krr_weights(xt,at,k)
                    methods['target_only_KRR_N']=score(xt,at,yt,empty,empty,empty,wt,empty,theta,time.perf_counter()-a)
                    a=time.perf_counter();ws=ipw(xs,ass,True)/N
                    methods['source_only_N']=score(empty,empty,empty,xs,ass,ys,empty,ws,theta,time.perf_counter()-a)
                    xt,at,yt=xt[:n],at[:n],yt[:n];xs,ass,ys=xs[:m],ass[:m],ys[:m]
                    a=time.perf_counter();targetw=moment(xt,cfg['ht'],1)*ipw(xt,at)/n;sourcew=ipw(xs,ass,True)/m
                    if cfg['rt']<=cfg['rs']:wt,ws=targetw,np.zeros(m)
                    else:wt,ws=np.zeros(n),sourcew
                    methods['two_choice']=score(xt,at,yt,xs,ass,ys,wt,ws,theta,time.perf_counter()-a)
                    a=time.perf_counter();wj=moment(xt,cfg['hj'],2)*ipw(xt,at)/n;vj=(1-moment(xs,cfg['hj'],2))*ipw(xs,ass,True)/m
                    methods['joint_raw']=score(xt,at,yt,xs,ass,ys,wj,vj,theta,time.perf_counter()-a)
                    if cfg['rj']<=cfg['rt']:methods['joint']=dict(methods['joint_raw'])
                    else:
                        a=time.perf_counter();methods['joint']=score(xt,at,yt,xs,ass,ys,targetw,np.zeros(m),theta,time.perf_counter()-a)
                    a=time.perf_counter();wt,ws=krr_weights(xt,at,xs,ass,k)
                    methods['two_stage_KRR']=score(xt,at,yt,xs,ass,ys,wt,ws,theta,time.perf_counter()-a)
                    for method,out in methods.items():
                        rows.append(dict(scenario=scenario,n=n,m=m,N=N,M=M,level=mi,rep=rep,seed=seed,method=method,theta=theta,**out))
                print(f'n={n} level={mi} scenario={scenario} complete; elapsed={time.perf_counter()-started:.1f}s',flush=True)
            # Checkpoint after each allocation.
            save(rows,settings,reps,k,tag,started)
    save(rows,settings,reps,k,tag,started)

def save(rows,settings,reps,k,tag,started):
    with (ROOT/f'raw_{tag}.csv').open('w') as f:
        wr=csv.DictWriter(f,fieldnames=list(rows[0]));wr.writeheader();wr.writerows(rows)
    groups={}
    for r in rows:groups.setdefault((r['scenario'],r['n'],r['level'],r['method']),[]).append(r)
    summary=[]
    for key,rs in groups.items():
        a=np.array([r['sq_error'] for r in rs]);c=np.array([r['covered'] for r in rs]);l=np.array([r['length'] for r in rs]);nr=len(rs)
        row={k:rs[0][k] for k in ('scenario','n','m','N','M','level','method')}
        row.update(reps=nr,mse=float(a.mean()),mse_mcse=float(a.std(ddof=1)/np.sqrt(nr)),coverage=float(c.mean()),
                   coverage_mcse=float(np.sqrt(c.mean()*(1-c.mean())/nr)),mean_length=float(l.mean()),length_mcse=float(l.std(ddof=1)/np.sqrt(nr)),
                   naive_coverage=float(np.mean([r['naive_covered'] for r in rs])),mean_seconds=float(np.mean([r['seconds'] for r in rs])))
        summary.append(row)
    with (ROOT/f'summary_{tag}.csv').open('w') as f:
        wr=csv.DictWriter(f,fieldnames=list(summary[0]));wr.writeheader();wr.writerows(summary)
    meta=dict(reps=reps,spline_cells=k,seed_rule='20261023 + 1000000*n_index + 100000*level + 10000*scenario_index + rep',
              R=R,rho=RHO,B=B,eta=ETA,kappa=3,beta=0,sg=1,sd=2,noise_sigma=1,
              python=platform.python_version(),numpy=np.__version__,scipy=scipy.__version__,platform=platform.platform(),
              elapsed_seconds=time.perf_counter()-started,completed_datasets=len(rows)//7,settings=settings,
              source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
    (ROOT/f'config_{tag}.json').write_text(json.dumps(meta,indent=2))

if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('--reps',type=int,default=300);parser.add_argument('--cells',type=int,default=24);parser.add_argument('--tag',default='main')
    args=parser.parse_args();run(args.reps,args.cells,args.tag)


==> anc/numerical/historical_phase/checks.json <==
{
  "rows": 13500,
  "expected": 13500,
  "max_cg_residual": 1.8705362825778258e-08,
  "max_cg_iterations": 68,
  "all_finite": true,
  "quadratic_le_worst": true,
  "worst_le_four_quadratic": true
}

==> anc/numerical/historical_phase/config.json <==
{
  "reps": 100,
  "designs": 4500,
  "seconds": 101.08298766706139,
  "seed_formula": "20261023+1000000*ni+100000*mi+10000*si+rep",
  "n": [
    512,
    2048,
    8192
  ],
  "source_levels": [
    ".25 n^.4",
    "n^.4",
    "n^((.4+4/7)/2)",
    "n^(4/7)",
    "2 n^(4/7)"
  ],
  "CG_rtol": 1e-10,
  "krr_cells": 24,
  "full_kernel": "standard H1/H2 Green function, no rank truncation",
  "sha256": "84d94d78be4f39c3bb88c61ac5c2a3186514991cc0590184dc688c7cab08f4ec"
}

==> anc/numerical/historical_phase/reproduction.json <==
{
  "estimate": 0.0,
  "bias": 0.0,
  "variance": 0.0,
  "length": 0.0
}

==> anc/numerical/historical_phase/run.py <==
import os
for key in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','VECLIB_MAXIMUM_THREADS'):os.environ[key]='1'
import sys,time,json,csv,hashlib
from pathlib import Path
import numpy as np
from scipy.sparse.linalg import LinearOperator,cg
from scipy.linalg import solve
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT.parent/'krr_functional_20261023'))
from analysis import Dual,Risk,folded,Fits,old
class Kernel:
 def __init__(self,dual):
  self.d=dual; self.H=-dual.U@solve(dual.bound,dual.C@dual.E1)
 def __call__(self,v):
  d=self.d;j=d.sign*np.asarray(v)[d.order,None]*d.Em
  states=np.einsum('ni,ni->n',d.E[:,0,:],self.H@j.sum(axis=0)+np.cumsum(j,axis=0))
  out=np.empty(len(v));out[d.order]=-states;return out
class Joint:
 def __init__(self,risk):
  self.risk=risk;self.n=len(risk.at);self.m=len(risk.ass);self.a=np.r_[risk.at,risk.ass]
  self.k=[Kernel(d) for d in (risk.bt,risk.bs,risk.g,risk.d)]
 def solve(self,scales=None,tol=1e-10):
  scales=np.ones(4) if scales is None else scales
  c=np.array([.25,.25,4.,1.])*scales;n=self.n
  def mv(v):
   out=v.copy();out[:n]+=c[0]*self.k[0](v[:n]);out[n:]+=c[1]*self.k[1](v[n:])
   out+=c[2]*self.a*self.k[2](self.a*v)
   out[:n]+=c[3]*self.a[:n]*self.k[3](self.a[:n]*v[:n]);return out
  rhs=c[2]*self.a.copy();rhs[:n]+=c[3]*self.a[:n]
  count=[0]
  def cb(v):count[0]+=1
  v,info=cg(LinearOperator((len(rhs),len(rhs)),matvec=mv,dtype=float),rhs,rtol=tol,atol=1e-12,maxiter=1500,callback=cb)
  residual=np.linalg.norm(mv(v)-rhs)
  if info:raise RuntimeError(('CG',info,residual))
  return v[:n],v[n:],dict(iterations=count[0],residual=residual)
def write(name,rows):
 with (ROOT/name).open('w') as f:
  w=csv.DictWriter(f,fieldnames=rows[0]);w.writeheader();w.writerows(rows)
def data(ni,mi,si,rep):
 n=(512,2048,8192)[ni];Ms=[.25*n**.4,n**.4,n**((.4+4/7)/2),n**(4/7),2*n**(4/7)]
 m=round(Ms[mi]/.25);N=n+m;seed=20261023+1000000*ni+100000*mi+10000*si+rep
 rng=np.random.default_rng(seed);xt=rng.uniform(size=N);xs=rng.uniform(size=N)
 at=(rng.uniform(size=N)<xt**3/2).astype(float);ass=(rng.uniform(size=N)<.25*(1+xs)).astype(float)
 sc=('fixed_valid','boundary_valid','rough_difference')[si]
 bt,_,gt,dt=old.dgp(xt,sc,n);_,bs,gs,_=old.dgp(xs,sc,n)
 yt=bt+at*(gt+dt)+rng.normal(size=N);ys=bs+ass*gs+rng.normal(size=N)
 return n,m,seed,sc,xt,at,yt,xs[:m],ass[:m],ys[:m]
def validate():
 rng=np.random.default_rng(73);x=rng.uniform(size=35);out={}
 for s in (1,2):
  d=Dual(x,s);k=Kernel(d);K=np.column_stack([k(v) for v in np.eye(len(x))]);v=rng.normal(size=len(x))
  out['symmetry_H'+str(s)]=float(np.max(abs(K-K.T)));out['min_eigen_H'+str(s)]=float(np.linalg.eigvalsh(K).min())
  out['dual_energy_H'+str(s)]=float(abs(v@K@v-d.calculate(v,0)**2))
 r=Risk(x[:20],(x[:20]>.3).astype(float),x[20:],(x[20:]>.5).astype(float));j=Joint(r)
 wt,ws,diag=j.solve();v=np.r_[wt,ws];a=j.a;n=j.n
 blocks=[]
 for z in np.eye(35):
  t=z.copy();t[:n]+=.25*j.k[0](z[:n]);t[n:]+=.25*j.k[1](z[n:]);t+=4*a*j.k[2](a*z);t[:n]+=a[:n]*j.k[3](a[:n]*z[:n]);blocks.append(t)
 A=np.array(blocks).T;b=4*a.copy();b[:n]+=a[:n]
 out['dense_weight_error']=float(np.max(abs(v-solve(A,b))));out.update(diag)
 out['status']='PASS' if out['dense_weight_error']<1e-8 and max(out['symmetry_H1'],out['symmetry_H2'],out['dual_energy_H1'],out['dual_energy_H2'])<1e-8 else 'FAIL'
 (ROOT/'validation.json').write_text(json.dumps(out,indent=2));print(out,flush=True)
def run(reps=100):
 rows=[];start=time.perf_counter()
 for ni in range(3):
  for mi in range(5):
   for si in range(3):
    for rep in range(reps):
     n,m,seed,sc,x,a,y,xs,ass,ys=data(ni,mi,si,rep);theta=old.truth(sc,n)
     t=time.perf_counter();risk=Risk(x[:n],a[:n],xs,ass);setup=time.perf_counter()-t
     for method in ('target_KRR','two_stage_KRR','joint_quadratic'):
      t=time.perf_counter();diag={'iterations':0,'residual':0.}
      if method=='target_KRR':
       wt=old.target_krr_weights(x,a,24);ws=np.empty(0);rr=Risk(x,a,np.empty(0),np.empty(0));yy=y;ss=np.empty(0)
      elif method=='two_stage_KRR':wt,ws=Fits(x[:n],a[:n],xs,ass).weights(1,1);rr=risk;yy=y[:n];ss=ys
      else:wt,ws,diag=Joint(risk).solve();rr=risk;yy=y[:n];ss=ys
      B,V,parts=rr.calc(wt,ws);h=folded(B,np.sqrt(V));elapsed=time.perf_counter()-t+(setup if method!='target_KRR' else 0)
      est=wt@yy+ws@ss
      rows.append(dict(n=n,m=m,N=n+m,M=m*.25,level=mi,scenario=sc,rep=rep,seed=seed,method=method,estimate=est,theta=theta,sq_error=(est-theta)**2,bias=B,variance=V,worst_mse=B*B+V,quadratic=parts@parts+V,bias_bt=parts[0],bias_bs=parts[1],bias_g=parts[2],bias_d=parts[3],covered=int(abs(est-theta)<=h),length=2*h,additive_length=2*(B+1.959963984540054*np.sqrt(V)),seconds=elapsed,**diag))
    print('complete',ni,mi,si,round(time.perf_counter()-start,1),flush=True)
   write('raw.csv',rows)
 config=dict(reps=reps,designs=len(rows)//3,seconds=time.perf_counter()-start,seed_formula='20261023+1000000*ni+100000*mi+10000*si+rep',n=[512,2048,8192],source_levels=['.25 n^.4','n^.4','n^((.4+4/7)/2)','n^(4/7)','2 n^(4/7)'],CG_rtol=1e-10,krr_cells=24,full_kernel='standard H1/H2 Green function, no rank truncation',sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
 (ROOT/'config.json').write_text(json.dumps(config,indent=2))
if __name__=='__main__':
 validate()
 if '--validate' not in sys.argv:run(int(sys.argv[1]) if len(sys.argv)>1 else 100)


==> anc/numerical/historical_phase/validation.json <==
{
  "symmetry_H1": 6.661338147750939e-16,
  "min_eigen_H1": 0.000363254905910958,
  "dual_energy_H1": 6.217248937900877e-15,
  "symmetry_H2": 1.4432899320127035e-15,
  "min_eigen_H2": 1.5354486938864609e-10,
  "dual_energy_H2": 1.0658141036401503e-14,
  "dense_weight_error": 9.734206496414544e-11,
  "iterations": 13,
  "residual": 2.6657729219054507e-10,
  "status": "PASS"
}

==> anc/numerical/krr_functional_20261023/analysis.py <==
import os
for key in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','VECLIB_MAXIMUM_THREADS'):os.environ[key]='1'
import sys,time,json,csv,hashlib
from pathlib import Path
import numpy as np
from scipy.linalg import solve,expm
from scipy.special import ndtr
from scipy.optimize import brentq
ROOT=Path(__file__).resolve().parent
OLD=ROOT.parent/'borrowing_audit_simulation_20261023'
sys.path.insert(0,str(OLD));import simulate as old

class Dual:
    """Exact standard Hs dual of c integral - sum v_i evaluation, s=1,2.
    Green ODE with natural boundary conditions; no grid approximation.
    """
    def __init__(self,x,s):
        self.order=np.argsort(x);self.x=np.asarray(x)[self.order];self.s=s
        if s==1:
            A=np.array([[0.,1.],[1.,0.]]);U=np.array([[1.],[0.]])
            C=np.array([[0.,1.]]);self.sign=1
        else:
            A=np.array([[0.,1,0,0],[0,0,1,0],[0,0,0,1],[-1,0,1,0]])
            U=np.array([[1.,0],[0,1],[0,0],[0,1]])
            C=np.array([[0.,0,1,0],[0,-1,0,1]]);self.sign=-1
        vals,V=np.linalg.eig(A);Vi=np.linalg.inv(V)
        self.E=np.einsum('ij,nj,jk->nik',V,np.exp(self.x[:,None]*vals),Vi).real
        self.Em=np.einsum('ij,nj,j->ni',V,np.exp(-self.x[:,None]*vals),Vi[:,-1]).real
        self.E1=expm(A);self.U=U;self.C=C;self.bound=C@self.E1@U
        self.IA=np.linalg.solve(A,self.E1-np.eye(len(A)))[0]
        Ex=np.einsum('ij,nj,j->ni',V,np.exp((1-self.x[:,None])*vals),Vi[:,-1]).real
        self.J=(Ex-np.eye(len(A))[:,-1])@np.linalg.inv(A).T[:,0]
    def calculate(self,v,c=1.,state=False):
        v=np.asarray(v)[self.order]
        jumps=self.sign*v[:,None]*self.Em
        z=jumps.sum(axis=0)
        u=self.U@solve(self.bound,-self.C@self.E1@z)
        prefix=np.cumsum(jumps,axis=0)
        states=np.einsum('nij,nj->ni',self.E,u+prefix)
        states[:,0]+=c
        integral=c+self.IA@u+self.sign*v@self.J
        sq=c*integral-v@states[:,0]
        if sq < -1e-8:raise ValueError(('negative dual squared',sq))
        if state:return sq,u,states
        return np.sqrt(max(sq,0.))

def folded(B,sd):
    if sd<1e-15:return B
    t=B/sd
    # At large t the negative-tail correction is below floating precision.
    if t>8:return B+1.6448536269514722*sd
    q=brentq(lambda q:ndtr(q-t)-ndtr(-q-t)-.95,0,t+2.1,xtol=1e-12)
    return sd*q

class Risk:
    def __init__(self,xt,at,xs,ass):
        self.at,self.ass=at,ass
        self.bt=Dual(xt,1);self.bs=Dual(xs,1)
        self.g=Dual(np.r_[xt,xs],1);self.d=Dual(xt,2)
    def calc(self,wt,ws):
        parts=np.array([old.B*self.bt.calculate(wt,0),old.B*self.bs.calculate(ws,0),
                        old.R*self.g.calculate(np.r_[wt*self.at,ws*self.ass]),
                        old.RHO*self.d.calculate(wt*self.at)])
        V=wt@wt+ws@ws;bias=parts.sum()
        return bias,float(V),parts

class Fits:
    def __init__(self,xt,at,xs,ass,k=24):
        bt,self.eg=old.features(xt,1,k);bs,_=old.features(xs,1,k);dt,self.ed=old.features(xt,2,k)
        self.FS=np.column_stack([bs,ass[:,None]*bs]);self.FT=np.column_stack([bt,at[:,None]*dt]);self.GT=at[:,None]*bt
        self.ps=np.r_[np.full(bs.shape[1],1/old.B**2),np.full(bs.shape[1],1/old.R**2)]
        self.pt=np.r_[np.full(bt.shape[1],1/old.B**2),np.full(dt.shape[1],1/old.RHO**2)]
        self.HS=self.FS.T@self.FS;self.HT=self.FT.T@self.FT
        self.kb=bt.shape[1]
    def weights(self,ls,lt):
        wt=self.FT@solve(self.HT+np.diag(lt*self.pt),np.r_[np.zeros(self.kb),self.ed],assume_a='pos')
        ws=self.FS@solve(self.HS+np.diag(ls*self.ps),np.r_[np.zeros(self.kb),self.eg-self.GT.T@wt],assume_a='pos')
        return wt,ws

def reprocess_old():
    rows=[];start=time.perf_counter()
    for r in csv.DictReader((OLD/'raw_main.csv').open()):
        if r['method']!='two_stage_KRR':continue
        B,sd,est,theta=map(float,[r['bias_bound'],r['noise_sd'],r['estimate'],r['theta']])
        h=folded(B,sd)
        rows.append(dict(scenario=r['scenario'],n=int(r['n']),level=int(r['level']),rep=int(r['rep']),
                    additive_covered=int(r['covered']),folded_covered=int(abs(est-theta)<=h),
                    additive_length=float(r['length']),folded_length=2*h))
    write('old_interval_comparison.csv',rows)
    return dict(rows=len(rows),seconds=time.perf_counter()-start)

def write(name,rows):
    with (ROOT/name).open('w') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)

def run(reps=100):
    start=time.perf_counter();rows=[]
    for ni,n in enumerate((512,2048,8192)):
      Ms=[.25*n**.4,n**.4,n**((.4+4/7)/2),n**(4/7),2*n**(4/7)]
      for mi,M0 in enumerate(Ms):
        m=round(M0/old.ETA);N=n+m
        for si,sc in enumerate(('fixed_valid','boundary_valid','rough_difference')):
          for rep in range(reps):
            seed=20261023+1000000*ni+100000*mi+10000*si+rep;rng=np.random.default_rng(seed)
            xt=rng.uniform(size=N);xs=rng.uniform(size=N)
            at=(rng.uniform(size=N)<xt**3/2).astype(float);ass=(rng.uniform(size=N)<old.ETA*(1+xs)).astype(float)
            bt,_,gt,dt=old.dgp(xt,sc,n);_,bs,gs,_=old.dgp(xs,sc,n)
            yt=bt+at*(gt+dt)+rng.normal(size=N);ys=bs+ass*gs+rng.normal(size=N)
            xt,at,yt=xt[:n],at[:n],yt[:n];xs,ass,ys=xs[:m],ass[:m],ys[:m]
            theta=old.truth(sc,n)
            startfit=time.perf_counter();fits=Fits(xt,at,xs,ass);risk=Risk(xt,at,xs,ass)
            setup=time.perf_counter()-startfit;candidates=[]
            for ls in (.1,1.,10.):
              for lt in (.1,1.,10.):
                t=time.perf_counter();wt,ws=fits.weights(ls,lt);B,V,parts=risk.calc(wt,ws)
                candidates.append(dict(ls=ls,lt=lt,wt=wt,ws=ws,bias=B,V=V,parts=parts,risk=B*B+V,seconds=time.perf_counter()-t))
            fixed=next(c for c in candidates if c['ls']==c['lt']==1.)
            selected=min(candidates,key=lambda c:c['risk'])
            # Outcome has not been used anywhere in this selection.
            for method,c in [('fixed',fixed),('functional_tuned',selected)]:
                t=time.perf_counter();estimate=c['wt']@yt+c['ws']@ys;sd=np.sqrt(c['V']);hf=folded(c['bias'],sd);ha=c['bias']+old.Z95*sd
                elapsed=setup+(c['seconds'] if method=='fixed' else sum(a['seconds'] for a in candidates))+time.perf_counter()-t
                rows.append(dict(scenario=sc,n=n,m=m,N=N,M=m*old.ETA,level=mi,rep=rep,seed=seed,method=method,
                    ls=c['ls'],lt=c['lt'],estimate=estimate,theta=theta,sq_error=(estimate-theta)**2,
                    exact_bias=c['bias'],variance=c['V'],conditional_worst_mse=c['risk'],
                    bias_bt=c['parts'][0],bias_bs=c['parts'][1],bias_g=c['parts'][2],bias_d=c['parts'][3],
                    additive_covered=int(abs(estimate-theta)<=ha),folded_covered=int(abs(estimate-theta)<=hf),
                    additive_length=2*ha,folded_length=2*hf,seconds=elapsed))
          print(n,mi,sc,'complete',round(time.perf_counter()-start,1),flush=True)
        write('new_raw.csv',rows)
    config=dict(reps=reps,grid=[.1,1.,10.],cells=24,selection='min exact conditional worst-case MSE, design only',
                completed_datasets=len(rows)//2,elapsed_seconds=time.perf_counter()-start,
                source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),old_source_sha256=hashlib.sha256((OLD/'simulate.py').read_bytes()).hexdigest())
    (ROOT/'config.json').write_text(json.dumps(config,indent=2))

if __name__=='__main__':
    print(reprocess_old(),flush=True);run()


==> anc/numerical/legacy/comparison_wide.csv <==
m,method,risk_mean,risk_sem,fixed_mse_mean,fixed_mse_sem,coverage_mean,coverage_sem,length_mean,length_sem
64,exact,0.10959140817079709,0.00542819470512268,0.06142991138140299,0.001760809965391609,0.9872073312464411,0.0011229715564095109,1.2456717365208763,0.02864337296459352
64,pooled_first,0.1396873178702505,0.009665909366720456,0.06846164414308605,0.0035440058013179424,0.9895109167172736,0.0014203481290358422,1.3494552231690629,0.0386699584068331
64,quadratic,0.13044378023976436,0.007164040030460143,0.046610948554349135,0.0010091908228721535,0.9960753898136394,0.000645746850013484,1.2774992485636403,0.028591036395977494
64,source_first,0.1301711798623518,0.006984889730932117,0.06775523250558775,0.0017793548361486997,0.9877142822225079,0.002041336445287396,1.3405719370221254,0.031228399579198728
256,exact,0.07840373203939016,0.002842250913984143,0.04429156650281938,0.0007027312390271863,0.9873337505624781,0.0009725955855158584,1.0580620148749524,0.0163599565155436
256,pooled_first,0.09868243500231806,0.004903970194564856,0.05520132061316082,0.0017556915032445376,0.9867023935653915,0.0010500347977457436,1.1653770196799724,0.023414185649996172
256,quadratic,0.09300877400075978,0.003965662045149789,0.03850357705814338,0.0006449899889024997,0.9945701586858008,0.0005916310661122679,1.1062740390124395,0.018725042784672918
256,source_first,0.08797839405417975,0.003531810155212742,0.04750290983472751,0.000715090015414659,0.9884697790401168,0.0010507685622535186,1.1138873731964392,0.018588004543241197
1024,exact,0.06570164621627478,0.002117899162569949,0.038502628280563424,0.0005116712744390243,0.9862423308838753,0.0009164020970718798,0.9732641399264179,0.013233083964335406
1024,pooled_first,0.07653565324424734,0.0029331885113261257,0.04636397866089462,0.0009022801108012415,0.984597160018021,0.0008275478770599575,1.0470982815601304,0.017254433197537895
1024,quadratic,0.0755866816518543,0.00276868360207867,0.03524224921352958,0.0005538511644083407,0.9926345942814528,0.000611222401721862,1.0151632576032081,0.015016934148727379
1024,source_first,0.07077656298391667,0.0024852641541471547,0.04137107391808768,0.0004914478001801873,0.986142610488892,0.000982986636790348,1.0092532130227567,0.014851844919782477


==> anc/numerical/legacy/environment.json <==
{
  "python": "3.12.14 (main, Aug 25 2026, 13:50:33) [Clang 22.1.3 ]",
  "packages": {
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "pandas": "2.2.3",
    "matplotlib": "3.11.2"
  }
}

==> anc/numerical/legacy/execution.json <==
{
  "reps": 24,
  "seconds": 773.5954592227936,
  "seed": 2026102500,
  "n": [
    128,
    512,
    2048
  ],
  "m": [
    0,
    64,
    256,
    1024
  ],
  "cases": [
    [
      "base",
      2,
      3,
      1.0
    ],
    [
      "equal_smoothness",
      1,
      3,
      1.0
    ],
    [
      "kappa2",
      2,
      2,
      1.0
    ],
    [
      "kappa4",
      2,
      4,
      1.0
    ],
    [
      "rho_small",
      2,
      3,
      0.25
    ],
    [
      "rho_large",
      2,
      3,
      2.0
    ]
  ],
  "python": "3.12.14 (main, Aug 25 2026, 13:50:33) [Clang 22.1.3 ]"
}

==> anc/numerical/legacy/experiment.py <==
"""Design-conditional source value; full H1/H2 kernels, no outcome tuning."""
import os
for k in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','VECLIB_MAXIMUM_THREADS'): os.environ[k]='1'
import sys,time,json
from pathlib import Path
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT/'runtime'))
import numpy as np
import pandas as pd
from scipy.sparse.linalg import cg,LinearOperator
from scipy.optimize import minimize
from scipy.special import ndtr
from analysis import Dual,folded
from run import Kernel

class Problem:
 def __init__(self,x,a,z,b,sd=2,rho=1):
  self.x,self.z=x,z; self.n=len(x); self.m=len(z); self.a=np.r_[a,b];self.N=len(self.a)
  self.radii=np.array([.5,.5,2.,rho]); self.duals=[Dual(x,1),Dual(z,1),Dual(np.r_[x,z],1),Dual(x,sd)]
  self.k=[Kernel(d) for d in self.duals];self.active=np.array([0,2,3] if len(z)==0 else [0,1,2,3]);self.maxres=0
 def atoms(self,v):
  n=self.n;a=self.a
  return [v[:n],v[n:],a*v,a[:n]*v[:n]]
 def back(self,j,v):
  n=self.n
  if j==0:return np.r_[v,np.zeros(self.m)]
  if j==1:return np.r_[np.zeros(n),v]
  if j==2:return self.a*v
  return np.r_[self.a[:n]*v,np.zeros(self.m)]
 def calc(self,v,grad=False):
  q=self.atoms(v); norms=np.array([d.calculate(t,0 if j<2 else 1) for j,(d,t) in enumerate(zip(self.duals,q))]);p=self.radii*norms;V=v@v
  if not grad:return p.sum()**2+V,p@p+V,p,V
  g=2*v.copy()
  for j in self.active:
   if norms[j]<1e-12:raise ArithmeticError('zero residual: certificate requires subgradient')
   g+=2*p.sum()*self.radii[j]/norms[j]*self.back(j,self.k[j](q[j])-(1 if j>=2 else 0))
  return p.sum()**2+V,g
 def solve(self,mv,b,tol=1e-10):
  v,info=cg(LinearOperator((len(b),len(b)),matvec=mv,dtype=float),b,rtol=tol,atol=1e-13,maxiter=4000)
  if info:raise RuntimeError(('CG failed',info))
  self.maxres=max(self.maxres,float(np.linalg.norm(mv(v)-b)));return v
 def quadratic(self,lam=None):
  c=self.radii**2
  if lam is not None:c[self.active]/=lam
  def mv(v):
   out=v.copy()
   for j,q in enumerate(self.atoms(v)):out+=c[j]*self.back(j,self.k[j](q))
   return out
  rhs=c[2]*self.a.copy();rhs[:self.n]+=c[3]*self.a[:self.n]
  return self.solve(mv,rhs)
 def exact(self):
  # (sum b)^2 = min_simplex sum b_j^2/lambda_j. Inner solve is full quadratic recovery.
  cache={}
  def fun(lam):
   key=tuple(lam)
   if key not in cache:
    v=self.quadratic(lam);_,_,p,V=self.calc(v);cache[key]=(V+np.sum(p[self.active]**2/lam),-p[self.active]**2/lam**2,v)
   return cache[key][:2]
  J=len(self.active);opt=minimize(fun,np.ones(J)/J,jac=True,method='SLSQP',bounds=[(1e-3,1)]*J,constraints={'type':'eq','fun':lambda z:z.sum()-1,'jac':lambda z:np.ones(J)},options={'ftol':1e-12,'maxiter':120})
  v=cache[tuple(opt.x)][2];f,g=self.calc(v,True)
  # F is 2-strongly convex: F(v)-min F <= ||gradient F(v)||^2 / 4.
  gap=g@g/4
  if gap>max(1e-8,f*1e-6):
   ref=minimize(lambda w:self.calc(w,True),v,jac=True,method='L-BFGS-B',options={'ftol':1e-15,'gtol':1e-8,'maxiter':1200,'maxcor':15});v=ref.x;f,g=self.calc(v,True);gap=g@g/4
  return v,dict(opt_success=int(opt.success),gap_bound=float(gap),relative_gap=float(gap/f),cg_residual=self.maxres)
 def staged(self,kind,ls,lt):
  n=self.n;a=self.a;at=a[:n];bs=self.a[n:];B,R,rho=.5,2.,self.radii[3]
  wt=self.solve(lambda w:lt*w+B*B*self.k[0](w)+rho*rho*at*self.k[3](at*w),rho*rho*at)
  residual=1-self.k[2](np.r_[at*wt,np.zeros(self.m)])
  if kind=='source_first':
   ws=self.solve(lambda w:ls*w+B*B*self.k[1](w)+R*R*bs*self.k[1](bs*w),R*R*bs*residual[n:]);return np.r_[wt,ws]
  def mv(w):return ls*w+B*B*np.r_[self.k[0](w[:n]),self.k[1](w[n:])]+R*R*a*self.k[2](a*w)
  return np.r_[wt,np.zeros(self.m)]+self.solve(mv,R*R*a*residual)

def record(p,v,config,method,diag=None):
 f,q,parts,V=p.calc(v);sd=np.sqrt(V);h=folded(parts.sum(),sd)
 # Fixed truth shared across all conditions. d is scaled with declared true rho.
 x,z=p.x,p.z;rho_true=config.get('rho_true',config['rho']);dn=np.sqrt(.4**2+.4*.15+(.15**2+2*.4*.05)/3+2*.15*.05/4+.05**2/5+(.15**2+.15*.1+.1**2/3)+.1**2)
 def d(t):return rho_true*.8*(.4+.15*t+.05*t*t)/dn
 mu=np.r_[.12+.08*x+p.a[:p.n]*(1.5*abs(x-.2)+d(x)),-.1+.07*z+p.a[p.n:]*(1.5*abs(z-.2))]
 theta=.51+rho_true*.8*(.4+.15/2+.05/3)/dn;bias=v@mu-theta
 return dict(**config,method=method,risk=f,quadratic=q,variance=V,B=parts.sum(),length=2*h,fixed_bias=bias,fixed_mse=bias*bias+V,coverage=ndtr((h-bias)/sd)-ndtr((-h-bias)/sd),worst_coverage=ndtr((h-parts.sum())/sd)-ndtr((-h-parts.sum())/sd),**(diag or {}))

def main(reps=24):
 start=time.time();rows=[]
 # Independent designs across rep, common random numbers across n, M and one-factor changes.
 cases=[('base',2,3,1.),('equal_smoothness',1,3,1.),('kappa2',2,2,1.),('kappa4',2,4,1.),('rho_small',2,3,.25),('rho_large',2,3,2.)]
 ns=[128,512,2048];ms=[0,64,256,1024]
 for rep in range(reps):
  rng=np.random.default_rng(2026102500+rep);x=rng.uniform(size=8192);u=rng.uniform(size=8192);z=rng.uniform(size=1024);b=(rng.uniform(size=1024)<.25*(1+z)).astype(float)
  for label,sd,kappa,rho in cases:
   aa=(u<x**kappa/2).astype(float)
   targets=sorted(set(ns+[n+m for n in ns for m in ms]+[4096,8192])) if label=='base' else [512,576,768,1536,2048,4096,8192]
   for n in targets:
    p=Problem(x[:n],aa[:n],z[:0],b[:0],sd,rho);v,diag=p.exact();c=dict(case=label,sd=sd,kappa=kappa,rho=rho,n=n,m=0,M=0,rep=rep)
    rows.append(record(p,v,c,'exact',diag));rows.append(record(p,p.quadratic(),c,'quadratic'))
   for n in (ns if label=='base' else [512]):
    for m in ms[1:]:
     p=Problem(x[:n],aa[:n],z[:m],b[:m],sd,rho);c=dict(case=label,sd=sd,kappa=kappa,rho=rho,n=n,m=m,M=m/4,rep=rep)
     v,diag=p.exact();rows.append(record(p,v,c,'exact',diag));rows.append(record(p,p.quadratic(),c,'quadratic'))
     # Equal stage tuning grid, design-only; evaluated at same product class.
     if n==512:
      for kind in ['source_first','pooled_first']:
       cand=[(p.calc(w)[0],w,ls,lt) for ls in [.1,1.,10.] for lt in [.1,1.,10.] for w in [p.staged(kind,ls,lt)]]
       _,w,ls,lt=min(cand,key=lambda t:t[0]);rows.append(record(p,w,c,kind,dict(ls=ls,lt=lt)))
     if label=='base' and n==512:
      for factor in [.25,.5,2.,4.]:
       pm=Problem(x[:n],aa[:n],z[:m],b[:m],sd,rho*factor);w,dg=pm.exact();cm=dict(c);cm.update(case='misspec',rho=rho*factor,rho_true=1.,radius_factor=factor)
       rec=record(pm,w,cm,'exact',dg);_,_,pp,V=p.calc(w);hh=rec['length']/2;rec['true_class_worst_coverage']=ndtr((hh-pp.sum())/np.sqrt(V))-ndtr((-hh-pp.sum())/np.sqrt(V));rec['true_class_risk']=pp.sum()**2+V;rows.append(rec)
  pd.DataFrame(rows).to_csv(ROOT/'raw.csv',index=False)
  print('rep',rep+1,'rows',len(rows),'seconds',round(time.time()-start,1),flush=True)
 (ROOT/'execution.json').write_text(json.dumps(dict(reps=reps,seconds=time.time()-start,seed=2026102500,n=ns,m=ms,cases=cases,python=sys.version),indent=2))
if __name__=='__main__':main(int(sys.argv[1]) if len(sys.argv)>1 else 24)


==> anc/numerical/legacy/final_checks.json <==
{
  "exact_minus_quadratic_max": -0.00016045671101120023,
  "quadratic_factor_four_max": 1.3007885996312418,
  "nested_source_monotonicity": "PASS",
  "nested_target_monotonicity": "PASS"
}

==> anc/numerical/legacy/gains.csv <==
case,n,m,M,method,G_ratio_means,G_mcse,G_design_mean,G_design_mcse,budget_G,budget_G_mcse,risk_reduction,risk_reduction_mcse
base,128,64,16.0,exact,1.9599214933129456,0.08209658090757163,1.9109807004339439,0.08409217681884812,1.514175004463017,0.11076508716261775,0.21308077768840392,0.024094837927168034
base,128,64,16.0,quadratic,1.7606080819983958,0.06515404433515326,1.7142341291234369,0.06722846814941122,1.3548608330327134,0.10015663856414,0.20528277791696992,0.024329767392190393
base,128,256,64.0,exact,2.500345105679754,0.12774664591383492,2.4494802846593786,0.1321261181855222,1.3397368048769507,0.1127509048705295,0.26105886360342784,0.027204964947508976
base,128,256,64.0,quadratic,2.2884527764146756,0.10524565132480175,2.233246746845893,0.10898777942329264,1.2125364624030337,0.10431832381748582,0.26753513299427006,0.028517226639128236
base,128,1024,256.0,exact,2.8225291937170556,0.15016535907949474,2.77039556867414,0.15514736848522448,0.7392107469728807,0.0647627649114366,0.28092040375068184,0.02795522644167786
base,128,1024,256.0,quadratic,2.65479979662533,0.13153767048102716,2.5972983849387328,0.13589610165626495,0.6819359276043822,0.060844080823019474,0.29618833780895165,0.029935940280662515
base,512,64,16.0,exact,1.8397356201401007,0.0914258508043808,1.7615090473615114,0.09075979975181042,1.7815803607774046,0.09635835337352884,0.0920278091023312,0.013503073187070268
base,512,64,16.0,pooled_first,1.394942387755998,0.04343501798594528,1.3505796364555855,0.04640204158028179,1.3508473365606577,0.04643387093899539,0.05708334321637452,0.008910251680074002
base,512,64,16.0,quadratic,1.6666554147457964,0.07255865294223461,1.593887879475931,0.0740624508289506,1.6118038094901441,0.0767953395256599,0.08696105241674956,0.013307319016947306
base,512,64,16.0,source_first,1.485961210480314,0.06898392857966586,1.4314718088991871,0.07077943949141068,1.4389889941181564,0.07103002008694455,0.06593652525456745,0.011764802138136155
base,512,256,64.0,exact,2.571551277327391,0.15236286416257,2.468563568117816,0.15418695918216538,1.9529652026265643,0.10157826210769536,0.12321548523373811,0.015715906048958905
base,512,256,64.0,pooled_first,1.9464196440421746,0.08398424866872924,1.865337583620681,0.09045288584745304,1.478208841502793,0.05893856205502907,0.09803455715614495,0.013099181507407952
base,512,256,64.0,quadratic,2.337465846552692,0.12225708611485336,2.2332110463066743,0.12582586921171637,1.7687459285925484,0.08321064816632504,0.12439605865575416,0.016113785266590713
base,512,256,64.0,source_first,2.2694437126068507,0.12341315305369638,2.1760172213862625,0.12617662523735,1.7235295438662768,0.08510723150942348,0.11277840745126512,0.014930411898077745
base,512,1024,256.0,exact,3.068708759738591,0.20238836771632127,2.9668201488260046,0.20313767282285697,1.420006144802599,0.10143546416282123,0.1359175710568535,0.016540329635261822
base,512,1024,256.0,pooled_first,2.4645428158595655,0.14473075624606072,2.369240635677015,0.14600956112970961,1.1404359998463336,0.0811752191013723,0.11981125841938485,0.01553103980919153
base,512,1024,256.0,quadratic,2.87623200152987,0.174128377450583,2.7652317491864458,0.1758016446507523,1.320607384792932,0.0925582211250882,0.14181815100465964,0.017400642097150608
base,512,1024,256.0,source_first,2.839930881212058,0.176457085188542,2.7371324591580737,0.1771863602687786,1.3141420766431122,0.09216229436604359,0.13062480730105214,0.01613595447680026
base,2048,64,16.0,exact,1.4103826992585167,0.0435223043689301,1.3792958804269666,0.040838526381760165,1.4026816214466087,0.043934026984713104,0.020001917369163822,0.0028602575356056893
base,2048,64,16.0,quadratic,1.3085330759077138,0.03810702120730925,1.2789379134359053,0.03612388129129093,1.3012869527068762,0.03859652538244246,0.017326229882046993,0.002811045453182572
base,2048,256,64.0,exact,2.0896987520538466,0.10399538102322904,2.0342764040187475,0.1008926659978629,1.9247677543393966,0.0998713659780884,0.0358461342745982,0.004328065715659819
base,2048,256,64.0,quadratic,1.9016392587541013,0.08801485428331701,1.84756797178885,0.08507815995729043,1.7493486764133015,0.08602039730071039,0.03484108947118401,0.004409616023775382
base,2048,1024,256.0,exact,2.7560399220389207,0.16803789468734726,2.706373967716497,0.1674020915160334,1.964547502173475,0.11704253485400151,0.043799427904885474,0.004825390828145089
base,2048,1024,256.0,quadratic,2.569079516760462,0.15132910827768012,2.517090118039865,0.15032113833002167,1.8265496311663627,0.10685910513355465,0.04488016601252251,0.005078249391028249
equal_smoothness,512,64,16.0,exact,1.9730090207577569,0.10077357810414438,1.8779119732664016,0.10177191572311604,1.9144039085491116,0.10676785522295311,0.11765812172711486,0.016973953213443898
equal_smoothness,512,64,16.0,pooled_first,1.4872659990758144,0.05024905648352861,1.4207929405595943,0.05369400554403978,1.4430891150155145,0.05612138311876476,0.07816486347835175,0.0124257680033347
equal_smoothness,512,64,16.0,quadratic,1.7423716942216396,0.07469727695621096,1.6571890973079508,0.07761975923059374,1.6882085202178234,0.08010800016103604,0.10737480556101132,0.016033077555471124
equal_smoothness,512,64,16.0,source_first,1.7857350614559968,0.09041826422238065,1.7037513104970756,0.09229817029468969,1.7326926259929558,0.09490441359194132,0.10497677400385517,0.01625829146098156
equal_smoothness,512,256,64.0,exact,2.678139653341587,0.15477941567609613,2.550106237193481,0.15928860083215177,2.0375477287404102,0.10835739329424846,0.14949580122842113,0.019194385680973317
equal_smoothness,512,256,64.0,pooled_first,1.9321631790566451,0.08515547934058969,1.8337698615444236,0.09174081351822735,1.4700035123749329,0.06358244595636871,0.11510183777972179,0.016172679096231303
equal_smoothness,512,256,64.0,quadratic,2.4005613721486174,0.12105799377245513,2.2777785723797495,0.12735115096713542,1.8223927560813218,0.08717715915128008,0.14703174916462755,0.01911602537239453
equal_smoothness,512,256,64.0,source_first,2.48773800843941,0.13679319922530717,2.366713075222408,0.1423333809224614,1.892688800777184,0.09716963965101807,0.14267764497229143,0.018671425548814246
equal_smoothness,512,1024,256.0,exact,3.0941012411955295,0.19258732312365145,2.958579691036166,0.19597622303835321,1.4548043383582796,0.11422453160508018,0.16147201675008335,0.01997085475308356
equal_smoothness,512,1024,256.0,pooled_first,2.539203429304895,0.1419357504058459,2.4182418178424983,0.14672587070206358,1.1938989312126194,0.09336147580492642,0.14462142675046874,0.018831512015152967
equal_smoothness,512,1024,256.0,quadratic,2.883092683853058,0.1647861804304965,2.7465010099715648,0.1697483320879368,1.3485611325395124,0.10330988038770081,0.16460191561455131,0.020477561818566973
equal_smoothness,512,1024,256.0,source_first,2.906994137303861,0.17255691073695922,2.774283411764902,0.17682342903324152,1.36682912188667,0.10685665972426545,0.15650900028375642,0.01957543863972605
kappa2,512,64,16.0,exact,1.2760922993373969,0.04781500688254983,1.2435028358687308,0.03391391771403288,1.2188359347688948,0.054065368800161995,0.015055579210715797,0.0033256045717857848
kappa2,512,64,16.0,pooled_first,1.0953453541566152,0.021057458233118973,1.0821480509192514,0.019503444508242998,1.0461988363392356,0.02800089916837273,0.006057225306251333,0.0016389665974645687
kappa2,512,64,16.0,quadratic,1.18756431393095,0.039738423204761904,1.158524500646081,0.029093124713484606,1.1340469513517206,0.045824520108703144,0.011768676416892781,0.0031076248695312498
kappa2,512,64,16.0,source_first,1.0528962737887522,0.026076645750451606,1.0355128191021272,0.018678980628337602,1.0056543831072013,0.0323853909791947,0.0034959463040239815,0.0019046053934383906
kappa2,512,256,64.0,exact,1.6103097659473529,0.07840224204732665,1.5578119628024403,0.060011146857587246,1.2049793590841928,0.06497018433607332,0.026373402026462888,0.0044735635134701725
kappa2,512,256,64.0,pooled_first,1.3299964167163907,0.04455845861365624,1.295015485551917,0.03752002352403508,0.9952235673465979,0.04427046291314633,0.017265693044403157,0.0032528154879380234
kappa2,512,256,64.0,quadratic,1.5047171063941405,0.06670004902215233,1.4543119856559221,0.05101276020300572,1.1217919822344224,0.05838330337680398,0.02499353663683905,0.004489394078478962
kappa2,512,256,64.0,source_first,1.425427382590208,0.06326346786726969,1.3808156720538385,0.04878756345782258,1.0666336441697781,0.054945446925025204,0.020768522665194928,0.004018870679396096
kappa2,512,1024,256.0,exact,1.8665765847525466,0.1070832473424683,1.8088440270050414,0.08472749497744712,0.7352399630963447,0.04203367522695152,0.03230623879780369,0.005044962206503336
kappa2,512,1024,256.0,pooled_first,1.60935663907442,0.08116065654262491,1.559131027296323,0.06358067134364796,0.6339216539988901,0.038528067353791176,0.0263478094355854,0.004536446353090533
kappa2,512,1024,256.0,quadratic,1.786566004450385,0.09555455061985245,1.7278892030228032,0.0754164600697642,0.6966455774862332,0.04328958671209592,0.03280580160679862,0.005245832880116846
kappa2,512,1024,256.0,source_first,1.7449270014945573,0.0953567677442917,1.6905670307408733,0.0755808255242626,0.6873224890232692,0.04054499052474549,0.029707199708715618,0.004849187109004694
kappa4,512,64,16.0,exact,2.0518596798374356,0.08672675638092874,2.0048462353152234,0.08523360622872311,1.998771548950614,0.08863192666259555,0.16011381692433635,0.017362468948352697
kappa4,512,64,16.0,pooled_first,1.5441040605746008,0.04152157532545502,1.5143747563975358,0.044029952616614354,1.5041531812449034,0.044531453006465736,0.11005861979036317,0.01244257571168644
kappa4,512,64,16.0,quadratic,1.8336873735325308,0.06545128971001743,1.788305513086663,0.06510462214029569,1.7833673281207938,0.06757427558782075,0.1525087443232412,0.016955233610805916
kappa4,512,64,16.0,source_first,1.7285410646606487,0.06511696606439328,1.6890476227007873,0.066269066512505,1.6838182138801212,0.06574834279047179,0.1316415523066065,0.015722995520135695
kappa4,512,256,64.0,exact,2.896639061474345,0.1397204875123001,2.8324223357411498,0.13916929668409148,2.3126017852051577,0.11080876547298438,0.20450737203651312,0.019528609665628225
kappa4,512,256,64.0,pooled_first,2.163709855908626,0.08559705047066325,2.1177334029770725,0.08856446726381315,1.7274500444295693,0.08913966673681095,0.16798261954189264,0.017172029235772105
kappa4,512,256,64.0,quadratic,2.6222085964961193,0.11068600853321901,2.556397678953154,0.11105322020801442,2.0854245916619116,0.09356853930100623,0.20751824100401195,0.0199483418283411
kappa4,512,256,64.0,source_first,2.603815765587616,0.11178071718426547,2.539662514742719,0.11175418800928985,2.078819231547046,0.0946983930784709,0.1923813138003563,0.018635216622465332
kappa4,512,1024,256.0,exact,3.4223648616012636,0.18067423756467965,3.3571297411942673,0.1790767859476197,1.9636869921041251,0.09730112815621575,0.22107106836544035,0.020334922316460422
kappa4,512,1024,256.0,pooled_first,2.7705065587836843,0.12810328257942125,2.7063454370374536,0.12671602213182614,1.5896632624018978,0.07488073464884713,0.19959838248560557,0.019217972980398484
kappa4,512,1024,256.0,quadratic,3.197843542964288,0.15250181968854698,3.12555193196928,0.1510581453314654,1.823414923133519,0.0860580404000978,0.23054535543350743,0.021202599925185778
kappa4,512,1024,256.0,source_first,3.1727547098313753,0.15577373158472504,3.1036781337535886,0.15388488673362172,1.8204654982104758,0.08737173123163036,0.21389117327017648,0.01984846020830277
rho_large,512,64,16.0,exact,1.575456476413619,0.060145273780368984,1.4929123326575642,0.062474826708436626,1.525582419658286,0.06598521954304364,0.09288356454843057,0.015214985113732123
rho_large,512,64,16.0,pooled_first,1.1228555662146382,0.031004352807698574,1.1064305499591878,0.026461811073228775,1.0873094479461651,0.034176165728154226,0.027822986375427756,0.0074101009553645516
rho_large,512,64,16.0,quadratic,1.4718434753884824,0.04682155775688234,1.400072313376705,0.0514267100702265,1.423575458031269,0.052297130459340875,0.08918456344805342,0.01463829639319542
rho_large,512,64,16.0,source_first,1.2654149998487398,0.03674428044056735,1.22367385147491,0.03558210590927068,1.2253558928747579,0.04032006545998248,0.053336594952426264,0.010102475951088112
rho_large,512,256,64.0,exact,2.1135946077476753,0.10424181330261714,1.9941683972955488,0.10995625375531158,1.5641443181563708,0.07365037093361652,0.13397946168312713,0.0193784155101117
rho_large,512,256,64.0,pooled_first,1.5543021405232236,0.05355580186495037,1.4805918322934604,0.062344355041617,1.1502455829921006,0.04121028838235905,0.0906867654464834,0.014274033538672976
rho_large,512,256,64.0,quadratic,1.9307353110028125,0.07864660400200424,1.8233802949580002,0.0875008026283691,1.426311452564322,0.06254519859191109,0.13410865755786064,0.019300052249254736
rho_large,512,256,64.0,source_first,1.854829789285275,0.08257999511207173,1.757008075420946,0.08926124171650346,1.372648030716444,0.06409164133056078,0.11719481218936974,0.017626941320420187
rho_large,512,1024,256.0,exact,2.5498400358972244,0.15214505630527064,2.417696128332627,0.1556124310579278,1.11843574540246,0.08447564284616826,0.15456342797085115,0.021482364569611716
rho_large,512,1024,256.0,pooled_first,2.0382409695465027,0.10821640107594303,1.9255416241151044,0.1121039372923991,0.8940331652147847,0.06963708617274011,0.1295315125914455,0.019581294056838623
rho_large,512,1024,256.0,quadratic,2.3955462574869038,0.12529676977333384,2.266639196050032,0.13218792153318357,1.045805760918244,0.07917643187123147,0.16206641999367347,0.022340169957748745
rho_large,512,1024,256.0,source_first,2.3537248254082344,0.13174569483711418,2.2311008229360816,0.13656191609845109,1.0324137759690586,0.07804569880480244,0.14625391718227498,0.02068095610825159
rho_small,512,64,16.0,exact,2.5938033715658015,0.1663113745825412,2.5570499972409286,0.1607418442010184,2.5108803612345647,0.16972939423028915,0.09616361209301412,0.011108499631904412
rho_small,512,64,16.0,pooled_first,2.4473331082270744,0.1623375677291285,2.421687301868749,0.1560416406099345,2.3690927023265362,0.16496315274745632,0.09255257122505019,0.011143117520752647
rho_small,512,64,16.0,quadratic,2.302304936317563,0.14062021390715412,2.2581436110804134,0.13588088425561223,2.2249793379235308,0.14316367018205342,0.09276834749599412,0.011445565320957111
rho_small,512,64,16.0,source_first,2.1033157130547484,0.141317766108609,2.076976031868553,0.140266981584884,2.036073426104445,0.14414249772934482,0.08209343237513775,0.01121908193432885
rho_small,512,256,64.0,exact,4.671864047879395,0.328264285391799,4.624721083153517,0.328657154610197,3.6327450250665207,0.2258189750348656,0.12300123551103431,0.011910303527897403
rho_small,512,256,64.0,pooled_first,4.270809196570228,0.30386803275406166,4.234066924346199,0.30415151702652027,3.3208930531467717,0.21005610193288396,0.1198555414257411,0.011913280829868351
rho_small,512,256,64.0,quadratic,4.082309000059635,0.27827071881492355,4.021443291657399,0.27715488957950524,3.151449219320618,0.18929496599714482,0.12382840483295814,0.01253458605875868
rho_small,512,256,64.0,source_first,4.107934813384042,0.2981695415284209,4.084051425916675,0.2949224779896878,3.1942452955993397,0.2070206732747751,0.11840265338635907,0.011946142573974541
rho_small,512,1024,256.0,exact,6.451749912508568,0.4759999988047117,6.418408005293393,0.47867085161997713,3.1437907547309423,0.2349134501304573,0.13224263001888584,0.012082183830856083
rho_small,512,1024,256.0,pooled_first,5.708231470489211,0.41341129335355487,5.667823049059893,0.4113485301971057,2.7814911560653828,0.20635296137585518,0.12908307645697129,0.012028352788473121
rho_small,512,1024,256.0,quadratic,5.799869024100898,0.4250687433117858,5.75362608848864,0.4240927590112203,2.7878118678769095,0.20709552586782526,0.13572541523128331,0.012829511727398086
rho_small,512,1024,256.0,source_first,5.867070642838151,0.4281881527184642,5.83199630732059,0.42629778375697636,2.858889866227965,0.21219201187642606,0.1298253223438106,0.012044936982376532


==> anc/numerical/legacy/marginal.csv <==
case,n,method,m_lo,m_hi,M_lo,M_hi,risk_gain_per_source,mcse,risk_gain_per_M
base,128,exact,0,64,0.0,16.0,0.003329387151381311,0.00037648184261200053,0.013317548605525245
base,128,exact,64,256,16.0,64.0,0.0002498858641407494,2.0236119440658407e-05,0.0009995434565629976
base,128,exact,256,1024,64.0,256.0,2.586138040007033e-05,1.2873118550273726e-06,0.00010344552160028131
base,128,quadratic,0,64,0.0,16.0,0.003207543404952655,0.0003801526155029749,0.01283017361981062
base,128,quadratic,64,256,16.0,64.0,0.0003242310160276051,2.5613607917366688e-05,0.0012969240641104204
base,128,quadratic,256,1024,64.0,256.0,3.730886043578334e-05,2.1289762003748565e-06,0.00014923544174313337
base,512,exact,0,64,0.0,16.0,0.001437934517223925,0.00021098551854797294,0.0057517380688957
base,512,exact,64,256,16.0,64.0,0.00016243581318441103,1.5289749591070156e-05,0.0006497432527376441
base,512,exact,256,1024,64.0,256.0,1.653917424884815e-05,1.157029324664761e-06,6.61566969953926e-05
base,512,quadratic,0,64,0.0,16.0,0.001358766444011712,0.00020792685963980166,0.005435065776046848
base,512,quadratic,64,256,16.0,64.0,0.00019497399082814897,1.8287361305756357e-05,0.0007798959633125959
base,512,quadratic,256,1024,64.0,256.0,2.2685016079304003e-05,1.7654631728776901e-06,9.074006431721601e-05
base,2048,exact,0,64,0.0,16.0,0.0003125299588931847,4.4691523993838895e-05,0.0012501198355727389
base,2048,exact,64,256,16.0,64.0,8.252196304913739e-05,9.856029034437188e-06,0.00033008785219654956
base,2048,exact,256,1024,64.0,256.0,1.035585108110322e-05,7.050107367596991e-07,4.142340432441288e-05
base,2048,quadratic,0,64,0.0,16.0,0.00027072234190698427,4.392258520597769e-05,0.001082889367627937
base,2048,quadratic,64,256,16.0,64.0,9.12232270267553e-05,1.0678420311996413e-05,0.0003648929081070212
base,2048,quadratic,256,1024,64.0,256.0,1.3071714246534505e-05,9.272827417945426e-07,5.228685698613802e-05
equal_smoothness,512,exact,0,64,0.0,16.0,0.0018384081519861697,0.0002652180189600609,0.007353632607944679
equal_smoothness,512,exact,64,256,16.0,64.0,0.00016582124740263679,1.6146108338452736e-05,0.0006632849896105471
equal_smoothness,512,exact,256,1024,64.0,256.0,1.5594030627164335e-05,1.1073708579543351e-06,6.237612250865734e-05
equal_smoothness,512,quadratic,0,64,0.0,16.0,0.001677731336890802,0.0002505168368042363,0.006710925347563208
equal_smoothness,512,quadratic,64,256,16.0,64.0,0.00020654658126883444,1.996660758587279e-05,0.0008261863250753378
equal_smoothness,512,quadratic,256,1024,64.0,256.0,2.2877820898338225e-05,1.8613562127669183e-06,9.15112835933529e-05
kappa2,512,exact,0,64,0.0,16.0,0.00023524342516743432,5.196257143415289e-05,0.0009409737006697373
kappa2,512,exact,64,256,16.0,64.0,5.894699383201611e-05,7.70384361577237e-06,0.00023578797532806443
kappa2,512,exact,256,1024,64.0,256.0,7.72504787935e-06,7.962905166234789e-07,3.09001915174e-05
kappa2,512,quadratic,0,64,0.0,16.0,0.0001838855690139497,4.855663858642578e-05,0.0007355422760557988
kappa2,512,quadratic,64,256,16.0,64.0,6.887948031222016e-05,9.06964238549346e-06,0.00027551792124888065
kappa2,512,quadratic,256,1024,64.0,256.0,1.0172220012968192e-05,1.0459877753024668e-06,4.0688880051872767e-05
kappa4,512,exact,0,64,0.0,16.0,0.0025017783894427555,0.0002712885773180109,0.010007113557771022
kappa4,512,exact,64,256,16.0,64.0,0.00023121643287592054,1.6870024141198632e-05,0.0009248657315036821
kappa4,512,exact,256,1024,64.0,256.0,2.1567312928290724e-05,1.2408086809704317e-06,8.62692517131629e-05
kappa4,512,quadratic,0,64,0.0,16.0,0.002382949130050644,0.00026492552516884244,0.009531796520202576
kappa4,512,quadratic,64,256,16.0,64.0,0.0002865077952123476,2.0403747827825538e-05,0.0011460311808493904
kappa4,512,quadratic,256,1024,64.0,256.0,2.9983221913405607e-05,1.8128723693962495e-06,0.00011993288765362243
rho_large,512,exact,0,64,0.0,16.0,0.0014513056960692276,0.00023773414240206442,0.00580522278427691
rho_large,512,exact,64,256,16.0,64.0,0.00021404113090987787,2.4580914747732973e-05,0.0008561645236395115
rho_large,512,exact,256,1024,64.0,256.0,2.680203943714066e-05,2.8286643511243674e-06,0.00010720815774856265
rho_large,512,quadratic,0,64,0.0,16.0,0.0013935088038758347,0.00022872338114367843,0.005574035215503339
rho_large,512,quadratic,64,256,16.0,64.0,0.00023397965682191258,2.7193977804155663e-05,0.0009359186272876503
rho_large,512,quadratic,256,1024,64.0,256.0,3.640333650496461e-05,4.059468269894145e-06,0.00014561334601985844
rho_small,512,exact,0,64,0.0,16.0,0.0015025564389533456,0.00017357030674850643,0.0060102257558133825
rho_small,512,exact,64,256,16.0,64.0,0.00013977928863552177,9.380857201653143e-06,0.0005591171545420871
rho_small,512,exact,256,1024,64.0,256.0,1.2033065765431681e-05,4.2258682915692017e-07,4.8132263061726725e-05
rho_small,512,quadratic,0,64,0.0,16.0,0.0014495054296249082,0.00017883695813995486,0.005798021718499633
rho_small,512,quadratic,64,256,16.0,64.0,0.00016177113196335429,1.1120555576692384e-05,0.0006470845278534171
rho_small,512,quadratic,256,1024,64.0,256.0,1.5490898956152545e-05,5.639978061423883e-07,6.196359582461018e-05


==> anc/numerical/legacy/misspec_summary.csv <==
radius_factor,M,coverage_mean,coverage_sem,true_class_worst_coverage_mean,true_class_worst_coverage_sem,true_class_risk_mean,true_class_risk_sem,length_mean,length_sem
0.25,16.0,0.9513739267509207,0.003417160627944943,0.7192256825764449,0.014090752052056385,0.16740217485780087,0.008442738872986518,0.9422305545818256,0.0150767911212728
0.25,64.0,0.8903528192787773,0.003764654121663083,0.46143800367577376,0.013643684922974863,0.15465059795531036,0.004675685363478099,0.7012201718565513,0.005193661070992218
0.25,256.0,0.8518036932484919,0.003321898183250587,0.2864980806303139,0.008067099504542954,0.1463067274571828,0.0032411749423565182,0.5922323309605652,0.003259265888445714
0.5,16.0,0.9821556195060027,0.0008463500310239739,0.8889159219474966,0.0036034397320327664,0.12075202642063791,0.0059709558611285235,1.0676308336733469,0.019132241455557836
0.5,64.0,0.9820502151911806,0.0005145126395251184,0.8497131382058242,0.003798835581048031,0.09129459520282446,0.0030866597361020906,0.8517421363308649,0.008328290371600678
0.5,256.0,0.9840742086694508,0.0005235603099101321,0.8209730315252216,0.004067117489484533,0.08017043421228222,0.0022964134823074563,0.7554324082517567,0.005954400547092649
2.0,16.0,0.9859218981920165,0.001593075011193215,0.96912049683019,0.0014435074632971367,0.12478516573092825,0.006762514201199617,1.49891320999206,0.05058254965811229
2.0,64.0,0.9823181020357303,0.0013728365201675337,0.969724676096682,0.0012206548791548178,0.09365851366299972,0.004092377852519795,1.3168667938435272,0.03643876874670132
2.0,256.0,0.9800372651346468,0.0012523720042154206,0.9695768561949842,0.0010560568718857484,0.07861888819188677,0.003119363637572726,1.2084100975771026,0.029561592091519158
4.0,16.0,0.9856567739634027,0.0018113616135494496,0.975394645539209,0.0018769481431385195,0.15846122315860278,0.01150775407254316,1.7758762343056052,0.08151017585557033
4.0,64.0,0.9835480349448611,0.0017033016558111634,0.9771970845140826,0.0018157750653074243,0.11841084017971691,0.007037375440239395,1.5706718471014238,0.06096741797659091
4.0,256.0,0.9831821275320484,0.0017836216259487193,0.978626973990849,0.0018338418013284963,0.09749231015726166,0.004885131128378866,1.4470903118159095,0.04948562696955095


==> anc/numerical/legacy/numerical_audit.json <==
{
  "reps": 24,
  "rows": 4656,
  "exact_rows": 2040,
  "max_relative_gap": 7.544200912579942e-09,
  "max_gap": 6.585985217601969e-11,
  "optimizer_failures": 0,
  "correct_class_min_worst_coverage": 0.9499999999999996,
  "misspecified_min_fixed_coverage": 0.8147950017711572,
  "misspecified_min_class_worst_coverage": 0.2058520039342311,
  "max_cg_residual": 1.7242782504802083e-05
}

==> anc/numerical/legacy/paired.csv <==
case,n,m,M,method,rep,G,budget_G,risk_reduction,budget_risk_reduction
base,128,64,16.0,exact,0,1.3714115565539249,1.012298499026467,0.09088498142895929,0.0030094617033335214
base,128,64,16.0,exact,1,2.5348658721106254,1.5865865020782588,0.33101125575661616,0.12650404064024354
base,128,64,16.0,exact,2,2.0133079912468075,1.258680624398105,0.2377195531320509,0.06068583586336257
base,128,64,16.0,exact,3,1.670371300021113,1.5025395485697037,0.12555724633069812,0.09412318500015873
base,128,64,16.0,exact,4,2.1614870790815495,1.7906507253697241,0.2889397719371994,0.1966878877817198
base,128,64,16.0,exact,5,2.505760252405069,2.3466060918321454,0.335743636476216,0.3002565816507721
base,128,64,16.0,exact,6,1.965843237017554,1.8194040671860794,0.22455045907870383,0.19050457921697603
base,128,64,16.0,exact,7,1.7929276335301918,1.6140531120953336,0.17748296863872842,0.1374450386491417
base,128,64,16.0,exact,8,1.2003421327870236,1.0675679773779296,0.037465877451417995,0.012635852103924788
base,128,64,16.0,exact,9,1.5358571704087083,1.4598257301187785,0.0917030242921566,0.07869151040207059
base,128,64,16.0,exact,10,1.611634177368422,1.0843764700885652,0.11609195491066013,0.016015176593282526
base,128,64,16.0,exact,11,2.1169817932275206,1.6365669431248022,0.2646308295337758,0.1508128773756863
base,128,64,16.0,exact,12,1.4128121248628864,1.2907874972208568,0.06331773777669719,0.04460141887520319
base,128,64,16.0,exact,13,1.938438931590762,0.9059827157902005,0.2160871281184877,-0.021648638237927093
base,128,64,16.0,exact,14,1.5195673791045494,1.2693236594756139,0.10357915474080959,0.053691432761355684
base,128,64,16.0,exact,15,2.523411050570134,2.4525481264337556,0.42551163673139575,0.40571855539490526
base,128,64,16.0,exact,16,1.7308171663058083,1.7058831379596382,0.1757448141623314,0.16974875060492128
base,128,64,16.0,exact,17,2.0588310900982596,1.8466347299748687,0.2299259815678629,0.18384737956726363
base,128,64,16.0,exact,18,1.2687461767304302,1.1869658784375334,0.03848426634319721,0.026773384278121898
base,128,64,16.0,exact,19,2.3492934104620438,0.4155805579738431,0.4317515301588592,-0.1870045361467938
base,128,64,16.0,exact,20,2.133679484297566,1.851562932018117,0.26837982413758094,0.20159340722189317
base,128,64,16.0,exact,21,2.177992125590323,2.098664426608608,0.3103404309376952,0.2894416560202107
base,128,64,16.0,exact,22,2.5130732881894113,1.4330399571192483,0.3789356475263245,0.10845097711830881
base,128,64,16.0,exact,23,1.7560843868539675,1.4868917205092305,0.1500989533532701,0.09665844040094387
base,128,64,16.0,quadratic,0,1.2499730883641222,0.919970877180896,0.0724743221424149,-0.023202723404841086
base,128,64,16.0,quadratic,1,2.2154281916233716,1.3723593982586335,0.32788374380392793,0.10045068427987491
base,128,64,16.0,quadratic,2,1.7916776419700908,1.1277716444316952,0.22544669620323887,0.036385636752223616
base,128,64,16.0,quadratic,3,1.5388687304364022,1.3815414668558483,0.11962560019025634,0.08469989886616439
base,128,64,16.0,quadratic,4,1.8879508603631232,1.5676676704442074,0.2733420736391346,0.17474779867172102
base,128,64,16.0,quadratic,5,2.1684591762149523,2.0246937776403575,0.33015319815685235,0.2895316624713255
base,128,64,16.0,quadratic,6,1.7749322439588249,1.6223646487737475,0.21920911705251434,0.17605152735087426
base,128,64,16.0,quadratic,7,1.6575879989348072,1.4873963307596416,0.17446902420003446,0.12931434631419159
base,128,64,16.0,quadratic,8,1.1345747815389073,1.0087400606515728,0.028728400490725114,0.0018657876300472997
base,128,64,16.0,quadratic,9,1.412122921121169,1.3432069579969934,0.0830503665877598,0.06916252946955073
base,128,64,16.0,quadratic,10,1.5050500822118473,1.018420987977249,0.11097379654489331,0.004047612393191707
base,128,64,16.0,quadratic,11,1.9144939352982495,1.5098230249289564,0.25644530378602526,0.1429661974328752
base,128,64,16.0,quadratic,12,1.3178146571999976,1.1946017457170046,0.0571476211975078,0.0349921773482296
base,128,64,16.0,quadratic,13,1.7552030386545447,0.8080447307262186,0.21000299807482553,-0.05337793941556718
base,128,64,16.0,quadratic,14,1.3938826239684468,1.1653146576461073,0.09284000868621911,0.038965451426091424
base,128,64,16.0,quadratic,15,2.2303783776562582,2.1485437593236436,0.4295156676044967,0.4009478291536555
base,128,64,16.0,quadratic,16,1.5474391730303088,1.501226286503759,0.16312585138444108,0.14935534165301817
base,128,64,16.0,quadratic,17,1.8470331994773237,1.6619853641077673,0.2239001598698087,0.1749856191547905
base,128,64,16.0,quadratic,18,1.1886914090771907,1.1083568978234386,0.03143222407470392,0.01805009729421661
base,128,64,16.0,quadratic,19,2.0055403918462287,0.34325847576722296,0.41744793895794946,-0.2726448364900691
base,128,64,16.0,quadratic,20,1.9122053864112518,1.6598061155123043,0.26177902888297827,0.1893470557649085
base,128,64,16.0,quadratic,21,1.9135602882088198,1.8307334228038887,0.30200869220903254,0.274627430541276
base,128,64,16.0,quadratic,22,2.1741585449646568,1.2275200363971324,0.37410209131280026,0.072490824852187
base,128,64,16.0,quadratic,23,1.6045923564315916,1.3619747010397614,0.1416827449547367,0.08482669140936522
base,128,256,64.0,exact,0,1.9495797696943187,1.1715336020646363,0.1634537763929592,0.02952655051273642
base,128,256,64.0,exact,1,3.3825176015146976,0.8871419649882739,0.3850555337739162,-0.01823978588216421
base,128,256,64.0,exact,2,2.4388746605500757,1.09505191965164,0.27865519103562764,0.01840793472497812
base,128,256,64.0,exact,3,1.9641941431709338,1.309454364002417,0.15357462594297072,0.049289179502582714
base,128,256,64.0,exact,4,2.693926828503006,1.9037172815925236,0.33810721434780244,0.18038165964184358
base,128,256,64.0,exact,5,3.3583645560366397,2.047299409262401,0.3923508325984385,0.17423463821662522
base,128,256,64.0,exact,6,2.329151251681735,1.7212376713420328,0.2608152009742615,0.14152621679682506
base,128,256,64.0,exact,7,2.355447936325346,1.3302260493766906,0.23093790583037963,0.056263107014231706
base,128,256,64.0,exact,8,1.4593414976016776,0.5481515043372864,0.07065573452619328,-0.06950316381667121
base,128,256,64.0,exact,9,1.8497254037254445,1.347443048512119,0.1207415600645084,0.049369849985651
base,128,256,64.0,exact,10,1.9538090831129857,1.1861524133456256,0.14933313331970832,0.029144955371152415
base,128,256,64.0,exact,11,2.616334031705704,1.8532651581628266,0.3098484969024244,0.1635694859663136
base,128,256,64.0,exact,12,1.6209895620092811,0.967066613938725,0.0830159306123743,-0.0044026435536971
base,128,256,64.0,exact,13,2.661766925919247,1.0236752645249283,0.2786602942512018,0.003970085140154095
base,128,256,64.0,exact,14,1.9420138382139602,1.4986870965592642,0.1469452021701928,0.07779044558677012
base,128,256,64.0,exact,15,3.706642464235435,0.8836936655040512,0.5146743620187179,-0.02211592011002722
base,128,256,64.0,exact,16,2.0907707328719707,1.6535488589837146,0.21714610173127158,0.1301057891841067
base,128,256,64.0,exact,17,2.703746129753191,1.7294952782348185,0.2817221886493896,0.1206253694753689
base,128,256,64.0,exact,18,1.4274594981519162,0.8832708528305119,0.05440600542849411,-0.014857001989717497
base,128,256,64.0,exact,19,3.192762101433094,0.3496733960152981,0.516285232995578,-0.15311921983786142
base,128,256,64.0,exact,20,2.6636521055669156,1.238148541286312,0.315481407752617,0.0451605457702563
base,128,256,64.0,exact,21,2.907377299226923,2.6296812510102283,0.37643282862483474,0.32162777827086575
base,128,256,64.0,exact,22,3.4487538724372917,1.502178155006874,0.4468827458317514,0.09164447081928673
base,128,256,64.0,exact,23,2.0703255383833046,1.1088795227455779,0.1802312207066539,0.018334131617595617
base,128,256,64.0,quadratic,0,1.774630573094855,1.0663360579039514,0.1581897149756863,0.013546692393654997
base,128,256,64.0,quadratic,1,3.003522419996872,0.773550659093048,0.39866819163127365,-0.0450597149971545
base,128,256,64.0,quadratic,2,2.2423069357090646,1.0218843391166528,0.28267618350183077,0.0049795918239999015
base,128,256,64.0,quadratic,3,1.8604919618036933,1.2211297873895237,0.15800169335025493,0.040603378542305696
base,128,256,64.0,quadratic,4,2.4432027166087096,1.7352096546221607,0.3433017946453044,0.1748879703230036
base,128,256,64.0,quadratic,5,3.001048558279593,1.8003691176777725,0.4085430440288043,0.1634069469877592
base,128,256,64.0,quadratic,6,2.1651254665395605,1.5702076164997696,0.27018814315172757,0.13222896721210242
base,128,256,64.0,quadratic,7,2.1900470671825736,1.2209828411827426,0.2389745965043095,0.0443757955145819
base,128,256,64.0,quadratic,8,1.401397186449914,0.5186676436703845,0.06937355847674481,-0.0831887703646088
base,128,256,64.0,quadratic,9,1.742613016583632,1.2571849718952208,0.1212687470224196,0.04199832025327452
base,128,256,64.0,quadratic,10,1.8473551454204342,1.1245046903113387,0.1516882797291526,0.02228805996353181
base,128,256,64.0,quadratic,11,2.3890162961844936,1.7273779990494993,0.3121448287046972,0.16345904763000288
base,128,256,64.0,quadratic,12,1.5390481478488787,0.9028964739291171,0.08299538045527768,-0.014950694334008308
base,128,256,64.0,quadratic,13,2.433598750008212,0.9222935489522928,0.28751980702823055,-0.015584656313321593
base,128,256,64.0,quadratic,14,1.813053227661524,1.39185103477555,0.14733399944614461,0.07100762677818978
base,128,256,64.0,quadratic,15,3.2762499016671947,0.7626825896550741,0.5409558047058174,-0.05639900548257551
base,128,256,64.0,quadratic,16,1.8974680303978226,1.4493184452885801,0.21809465735065298,0.10918935165089166
base,128,256,64.0,quadratic,17,2.4807102725371757,1.5779859365271003,0.2914222566486717,0.11375484391373031
base,128,256,64.0,quadratic,18,1.3575654987041976,0.8242032817638796,0.05215391600522132,-0.025641420411383092
base,128,256,64.0,quadratic,19,2.732323463648858,0.28708850365797867,0.5278749944986554,-0.21723896264552037
base,128,256,64.0,quadratic,20,2.459578541169106,1.1318363760030539,0.325644338027237,0.029413812398911082
base,128,256,64.0,quadratic,21,2.6256322713149935,2.3303157777548247,0.3916632198581995,0.3205126830572498
base,128,256,64.0,quadratic,22,3.0008396163957083,1.2847533184594642,0.4618746183098872,0.06573257006618957
base,128,256,64.0,quadratic,23,1.921096859094369,1.0297668550895036,0.1802914238062806,0.005826432511775614
base,128,1024,256.0,exact,0,2.2026026431830914,0.7632890632023602,0.1832274395965472,-0.03606506198849958
base,128,1024,256.0,exact,1,3.8511619189562367,0.6406686299962037,0.4047225659435276,-0.0510071045509681
base,128,1024,256.0,exact,2,2.706479574253631,0.7483821725367822,0.29780363565974644,-0.043910694828050684
base,128,1024,256.0,exact,3,2.1842041559532337,0.43158084624127424,0.16961831344515801,-0.08141695644774159
base,128,1024,256.0,exact,4,3.0459843459342184,0.94213425479732,0.36117711616773085,-0.010215025847452208
base,128,1024,256.0,exact,5,3.809893654903511,1.0949566907150128,0.412067637070869,0.0139252882751352
base,128,1024,256.0,exact,6,2.566186094210423,0.5846484379806943,0.278940389679336,-0.07397481499284721
base,128,1024,256.0,exact,7,2.7204694348095577,0.9193987797382355,0.2537984716487676,-0.011890049367674987
base,128,1024,256.0,exact,8,1.6322003740805484,0.4219117605625449,0.08694606694113949,-0.0795040636239967
base,128,1024,256.0,exact,9,2.029281231391918,1.0502310877940828,0.1333144596537402,0.006506025877914712
base,128,1024,256.0,exact,10,2.1997062778461816,0.6783463848528032,0.16683496906372403,-0.04473017431288119
base,128,1024,256.0,exact,11,2.977638444385394,1.1802544775034063,0.33310902547204657,0.030361663684583706
base,128,1024,256.0,exact,12,1.7679996815253218,0.6553721011150773,0.0941317680945995,-0.0422401652463381
base,128,1024,256.0,exact,13,3.063017541580776,0.8728282364269061,0.3006273174258332,-0.018531740697656396
base,128,1024,256.0,exact,14,2.1904323202287173,1.2119337271787205,0.1646361944431124,0.029310328461298496
base,128,1024,256.0,exact,15,4.254830058963487,0.45459756031607557,0.5391733772885826,-0.0903477201754308
base,128,1024,256.0,exact,16,2.361659133970334,1.158292239413286,0.2399806148392474,0.02789763457754571
base,128,1024,256.0,exact,17,3.0608415152526462,0.573886228090789,0.3010134029859882,-0.06223960241108699
base,128,1024,256.0,exact,18,1.5745600091912249,0.6246250019513375,0.0662966893126752,-0.043313351474651
base,128,1024,256.0,exact,19,3.6244284507993205,0.23258618085369842,0.5443270951751461,-0.15916765985597559
base,128,1024,256.0,exact,20,3.056341362221874,0.29681356259640873,0.33984595901041736,-0.116213715082952
base,128,1024,256.0,exact,21,3.4593258411705143,1.1374364042293208,0.4079217656932175,0.0227962068893921
base,128,1024,256.0,exact,22,3.8661835725312024,0.8337839912288472,0.4665865156659944,-0.027058332593801887
base,128,1024,256.0,exact,23,2.2840660108359914,0.32052247045335475,0.19598889973921688,-0.10370966312445871
base,128,1024,256.0,quadratic,0,2.036117386320132,0.6996819387335587,0.1844156263816304,-0.05345276907172339
base,128,1024,256.0,quadratic,1,3.566672177589396,0.5855371854772831,0.43008615919591214,-0.0694497418034191
base,128,1024,256.0,quadratic,2,2.55336523990179,0.698655581909832,0.31039592445873637,-0.0602151231602758
base,128,1024,256.0,quadratic,3,2.1053958629275256,0.40944825386673844,0.17936049396484602,-0.09582237137901141
base,128,1024,256.0,quadratic,4,2.8319198017202774,0.871932190070966,0.3759531651661955,-0.026282536197004797
base,128,1024,256.0,quadratic,5,3.5204036033254296,0.9932459956683933,0.4386628445196774,-0.0011754985384450911
base,128,1024,256.0,quadratic,6,2.438825033508491,0.542406895212952,0.29621292261002025,-0.09420533266970352
base,128,1024,256.0,quadratic,7,2.621188794562198,0.8700989930859105,0.2720046557983234,-0.021794919130972895
base,128,1024,256.0,quadratic,8,1.5747923661240566,0.3985481327289089,0.08840332093356551,-0.09250356403825799
base,128,1024,256.0,quadratic,9,1.9540887835551166,0.9937077433835683,0.1389414366313699,-0.0009163247582500977
base,128,1024,256.0,quadratic,10,2.111849660681823,0.6432034164822222,0.1741085181966488,-0.055872054155066506
base,128,1024,256.0,quadratic,11,2.775998206600288,1.1064180214091626,0.34347193541648147,0.02058087876483089
base,128,1024,256.0,quadratic,12,1.729367094673834,0.6238790596458866,0.0999395854302306,-0.0515369710604071
base,128,1024,256.0,quadratic,13,2.8666249310440493,0.8087138093271954,0.317815677540198,-0.032568808699430296
base,128,1024,256.0,quadratic,14,2.0992518182543893,1.1501460064741982,0.1720391185857342,0.023498698099957277
base,128,1024,256.0,quadratic,15,3.8761032358810716,0.39917492902508495,0.5777340992815838,-0.1206900805489166
base,128,1024,256.0,quadratic,16,2.1990007911768417,1.0438788628738906,0.2514169717876221,0.009200903711172603
base,128,1024,256.0,quadratic,17,2.9087755864795923,0.5386946693565301,0.3203858505407852,-0.0774295845798143
base,128,1024,256.0,quadratic,18,1.5273392301224282,0.5897810268561138,0.06836702502785152,-0.05318294031968099
base,128,1024,256.0,quadratic,19,3.2257204046366605,0.1980606329244435,0.5744842143045088,-0.2069898385504821
base,128,1024,256.0,quadratic,20,2.9049215421419987,0.2731595812529795,0.35984828983940986,-0.1373034405281448
base,128,1024,256.0,quadratic,21,3.234403655236652,1.0262854169500073,0.4370104211119768,0.005140969539458584
base,128,1024,256.0,quadratic,22,3.513421752010511,0.7378012008856287,0.4955525180347069,-0.051695770923788686
base,128,1024,256.0,quadratic,23,2.1596142800550364,0.3013864205996024,0.2019093326568252,-0.1216409663349744
base,512,64,16.0,exact,0,1.3498461039939145,1.3459520710385255,0.05083335759200461,0.05026754660415442
base,512,64,16.0,exact,1,1.363139177988839,1.3510697901011552,0.0308256535629918,0.029801124147566
base,512,64,16.0,exact,2,1.9671851480789593,1.9443231249473893,0.1023185237255634,0.0998999501351313
base,512,64,16.0,exact,3,1.952001096801765,1.7898857359551048,0.0953164278486643,0.0790850840537753
base,512,64,16.0,exact,4,2.5201083586891544,2.5107932191330775,0.2271857908223864,0.2257936089199771
base,512,64,16.0,exact,5,2.454745179771853,2.444585130558308,0.19627084700751068,0.19490007672244047
base,512,64,16.0,exact,6,2.187021475591577,2.166399032267214,0.1355751013355917,0.1332197186395081
base,512,64,16.0,exact,7,1.7484324398632929,1.7432231836634802,0.09609231677435298,0.0954234928829105
base,512,64,16.0,exact,8,1.0727437875981487,0.9516531241655037,0.0054193137997815,-0.0036017768669619893
base,512,64,16.0,exact,9,1.6828870363343877,1.6721200006291137,0.0755123001649217,0.0743217026153953
base,512,64,16.0,exact,10,1.8017486781185177,1.1186279294424515,0.07983208613333731,0.011812074456166805
base,512,64,16.0,exact,11,2.460754945251882,2.442959515757426,0.20447559953900002,0.20198460601078339
base,512,64,16.0,exact,12,1.5242424600512823,1.50600068198643,0.04355237212454091,0.04203690405960009
base,512,64,16.0,exact,13,1.5600423695367982,1.546122004960821,0.05390747434964731,0.052567554841525296
base,512,64,16.0,exact,14,1.5958172848824297,1.56759057184182,0.0706099826383772,0.0672648502155587
base,512,64,16.0,exact,15,1.4433707118017125,1.4231443152905843,0.04916597762465451,0.0469230451714656
base,512,64,16.0,exact,16,1.9060674926935242,1.8970180948279687,0.1170981575833526,0.11592863342997511
base,512,64,16.0,exact,17,2.172684412957019,2.0994863032395408,0.1515876296704792,0.1421256398752427
base,512,64,16.0,exact,18,1.1934880449962417,1.1799783600177434,0.014171137220593294,0.0131816828093866
base,512,64,16.0,exact,19,1.1182445755260537,1.074566494303411,0.008298760868479804,0.005233301420144401
base,512,64,16.0,exact,20,1.1225352132786317,1.0950103137671627,0.007870416105767594,0.0061024964471785015
base,512,64,16.0,exact,21,2.233777834771132,2.2215218480376904,0.1972457567367904,0.1952863753071165
base,512,64,16.0,exact,22,2.1424564732666416,1.9994251271312418,0.12864134165176733,0.1125359190858594
base,512,64,16.0,exact,23,1.7028768348325112,1.6687439395624062,0.06686109357539209,0.06361420508575029
base,512,64,16.0,pooled_first,0,1.2178155484924145,1.2143023969817472,0.035080306183042004,0.03451449519519181
base,512,64,16.0,pooled_first,1,1.158541139726769,1.1482832859250525,0.015834702301764605,0.014810172886338804
base,512,64,16.0,pooled_first,2,1.4364241682667793,1.4197304866406597,0.06322895040389429,0.060810376813462186
base,512,64,16.0,pooled_first,3,1.4931333819314587,1.369127377323873,0.06454701515620129,0.04831567136131229
base,512,64,16.0,pooled_first,4,1.487341833629048,1.4818441348098386,0.12340953976865521,0.1220173578662459
base,512,64,16.0,pooled_first,5,1.6577623803570147,1.6509009971439697,0.1314080700107542,0.13003729972568398
base,512,64,16.0,pooled_first,6,1.6329945007864817,1.6175962356494846,0.0968254722596178,0.0944700895635342
base,512,64,16.0,pooled_first,7,1.3529375616574795,1.3489066376021155,0.058560536041323,0.05789171214988051
base,512,64,16.0,pooled_first,8,1.0310323974807494,0.9146500902841471,0.0024054005975956,-0.006615690069147889
base,512,64,16.0,pooled_first,9,1.292996268781068,1.2847237367024589,0.0421685448078396,0.04097794725831319
base,512,64,16.0,pooled_first,10,1.4770737456276593,0.9170512878803332,0.0579451079140581,-0.010074903763112403
base,512,64,16.0,pooled_first,11,1.7951560383571783,1.7821740172202212,0.1525747435298319,0.15008375000161528
base,512,64,16.0,pooled_first,12,1.1576112125786662,1.1437571917265414,0.017240825742147914,0.01572535767720709
base,512,64,16.0,pooled_first,13,1.236496533408274,1.2254631904183104,0.028720789248120507,0.027380869739998495
base,512,64,16.0,pooled_first,14,1.2674048056737868,1.2449870313490279,0.03990157419369458,0.03655644177087608
base,512,64,16.0,pooled_first,15,1.2214581992855638,1.204341530879788,0.029019419575526395,0.02677648712233749
base,512,64,16.0,pooled_first,16,1.5719078182553539,1.5644449034793044,0.08962450021560289,0.08845497606222541
base,512,64,16.0,pooled_first,17,1.4970853061903957,1.4466482460055685,0.0932531768762851,0.0837911870810486
base,512,64,16.0,pooled_first,18,1.052597897183417,1.0406830178852142,0.004367918472844207,0.0033784640616375122
base,512,64,16.0,pooled_first,19,1.039621708327071,0.9990145974937623,0.002991070717860103,-7.438873047529992e-05
base,512,64,16.0,pooled_first,20,1.0212129107922485,0.9961724644731768,0.0014976858450382047,-0.00027023381355088805
base,512,64,16.0,pooled_first,21,1.2942226925287448,1.2871217284566498,0.08118538188285701,0.07922600045318312
base,512,64,16.0,pooled_first,22,1.7361785866234618,1.6202705327260685,0.10229200493728871,0.0861865823713808
base,512,64,16.0,pooled_first,23,1.2849046389929712,1.2591496844491608,0.0359175005111452,0.0326706120215034
base,512,64,16.0,quadratic,0,1.2694001968206579,1.263425729014787,0.04471417128687338,0.043722548489368684
base,512,64,16.0,quadratic,1,1.2615397665735688,1.2518797677423479,0.02570123520841519,0.024751957378405395
base,512,64,16.0,quadratic,2,1.7733243032508883,1.7499062120143813,0.09920382121747981,0.09619969458326572
base,512,64,16.0,quadratic,3,1.7584409009454864,1.6129410023011155,0.0907667652149351,0.07335399762475511
base,512,64,16.0,quadratic,4,2.128859761104273,2.113630707818338,0.2162817845590703,0.21336400244359718
base,512,64,16.0,quadratic,5,2.111756183804367,2.0965687799637713,0.1871002324768479,0.18454430624887622
base,512,64,16.0,quadratic,6,2.001810531880796,1.9756050471909024,0.1355271322729038,0.13198199666410249
base,512,64,16.0,quadratic,7,1.5912666521446381,1.5821742336870959,0.0897649376527517,0.08838454460505729
base,512,64,16.0,quadratic,8,1.0097806891609056,0.8966162140553781,0.0008248494353235991,-0.008718818894571906
base,512,64,16.0,quadratic,9,1.5166721816245974,1.5080742378408947,0.0679298458263721,0.06679942499780289
base,512,64,16.0,quadratic,10,1.6781055174765587,1.031844057448271,0.0781197844668371,0.0036685306936681955
base,512,64,16.0,quadratic,11,2.180276352090801,2.160105369396401,0.2039555383650234,0.20046992787431062
base,512,64,16.0,quadratic,12,1.407326053889635,1.3894603607598253,0.03931081590283339,0.037586607576614306
base,512,64,16.0,quadratic,13,1.454700254212758,1.4420677589444884,0.050890795246609014,0.0494769457398294
base,512,64,16.0,quadratic,14,1.468143350096438,1.4414148175628594,0.06502095433307228,0.06130859850681128
base,512,64,16.0,quadratic,15,1.3405857738424136,1.3208986382039325,0.04379957341587251,0.04126779373224759
base,512,64,16.0,quadratic,16,1.7242701303757129,1.7160662310583163,0.11125532957690798,0.10999512639567333
base,512,64,16.0,quadratic,17,1.9417405920428357,1.8767080743745803,0.14709472199383358,0.13693699895651548
base,512,64,16.0,quadratic,18,1.0986836269149325,1.0871364128372838,0.008342172265553102,0.007366034155975892
base,512,64,16.0,quadratic,19,1.0426585866141251,1.005029568690989,0.003417180378622403,0.00040289528575450373
base,512,64,16.0,quadratic,20,1.0552513418125846,1.0298878330369712,0.00396578438275641,0.0021452637638106065
base,512,64,16.0,quadratic,21,1.9123364213218286,1.8981400202801113,0.18256778850170238,0.17972694439825807
base,512,64,16.0,quadratic,22,1.9418745172354512,1.812378759784385,0.12671389079187098,0.1092923436883059
base,512,64,16.0,quadratic,23,1.5845054221860895,1.5531154557821787,0.064796153229522,0.061316375291157896
base,512,64,16.0,source_first,0,1.1440353352448471,1.1407350247247132,0.024693668920860695,0.024127857933010505
base,512,64,16.0,source_first,1,1.0136558512400293,1.0046808281090192,0.001558861864071212,0.000534332448645411
base,512,64,16.0,source_first,2,1.5908636858822127,1.572375155495873,0.07729372082899269,0.07487514723856059
base,512,64,16.0,source_first,3,1.6734608742313992,1.5344785171347313,0.0786515296646844,0.062420185869795405
base,512,64,16.0,source_first,4,1.9349570828233429,1.9278048525633338,0.181989433074322,0.1805972511719127
base,512,64,16.0,source_first,5,1.7751393603685275,1.7677921605814113,0.1446180902613731,0.14324731997630288
base,512,64,16.0,source_first,6,1.8053688197496172,1.7883451569368012,0.1114302957513589,0.10907491305527531
base,512,64,16.0,source_first,7,1.329951223591583,1.3259887847240655,0.05569278636896299,0.055023962477520505
base,512,64,16.0,source_first,8,0.9263220994041972,0.8217594266896634,-0.0063565228791026,-0.015377613545846089
base,512,64,16.0,source_first,9,1.26687260009141,1.2587672060722555,0.03920079183734951,0.038010194287823096
base,512,64,16.0,source_first,10,1.5940650824960718,0.9896861556136498,0.06685923689765451,-0.0011607747795159967
base,512,64,16.0,source_first,11,2.121755274175716,2.1064113869434915,0.1821106402780474,0.17961964674983077
base,512,64,16.0,source_first,12,1.2408622592230865,1.2260119092721757,0.02457982896757921,0.023064360902638387
base,512,64,16.0,source_first,13,1.295289150487966,1.2837311969617076,0.0342330233788099,0.03289310387068789
base,512,64,16.0,source_first,14,1.2583943798724855,1.2361359813772006,0.0388331360932655,0.035488003670446994
base,512,64,16.0,source_first,15,1.1994015492172962,1.182593967414387,0.0266096700405887,0.024366737587399795
base,512,64,16.0,source_first,16,1.655400399040053,1.6475410882364552,0.09752847494715558,0.0963589507937781
base,512,64,16.0,source_first,17,1.7656175681525577,1.706133610104162,0.12178519813727628,0.1123232083420398
base,512,64,16.0,source_first,18,0.9661469934821969,0.9552106949749848,-0.003062828488959002,-0.004052282900165696
base,512,64,16.0,source_first,19,0.9850885911441264,0.946611516953759,-0.0011879884353751952,-0.004253447883710598
base,512,64,16.0,source_first,20,0.9420818405663888,0.9189817117807333,-0.0044326442333759986,-0.006200563891965091
base,512,64,16.0,source_first,21,1.5555696080567678,1.547034721470232,0.12754390604731689,0.125584524617643
base,512,64,16.0,source_first,22,1.8057433995338792,1.6851911678161247,0.1076449414853354,0.09153951891942749
base,512,64,16.0,source_first,23,1.5092803855047354,1.4790279865772913,0.05465935530142639,0.05141246681178459
base,512,256,64.0,exact,0,2.305832115056426,1.6153159202400786,0.1110748341343997,0.05233912766647569
base,512,256,64.0,exact,1,1.6522430264240513,1.4105754879184966,0.045678822902027405,0.028754013827277505
base,512,256,64.0,exact,2,2.6859362582451194,2.4882616594944906,0.13062771566798498,0.1153117266119943
base,512,256,64.0,exact,3,2.6158838955182424,1.9435924652005188,0.1207263457165554,0.070497930256802
base,512,256,64.0,exact,4,3.790274686803734,3.091870307336665,0.27726950501779213,0.20786908450976152
base,512,256,64.0,exact,5,3.772217546605988,1.8529246025301342,0.24339175536974758,0.0748840279371332
base,512,256,64.0,exact,6,3.079416357618167,2.075466201010092,0.1686737314789885,0.08723740992962521
base,512,256,64.0,exact,7,2.6949256187899913,2.068601693427102,0.1411850714367231,0.0890131134672537
base,512,256,64.0,exact,8,1.326757173512154,1.0438270831993544,0.019682401355764892,0.0026399489030655005
base,512,256,64.0,exact,9,2.1394332357385304,1.708569992446914,0.09910919324299941,0.061632220392530995
base,512,256,64.0,exact,10,2.5010492217584255,1.4664850182975087,0.1076728311362351,0.033461769190947094
base,512,256,64.0,exact,11,3.4748727418512084,2.0959127388929297,0.2453276279093285,0.10863494840834191
base,512,256,64.0,exact,12,1.9716372916087788,1.9157926364840232,0.06240377002343961,0.058817126071483594
base,512,256,64.0,exact,13,2.2753178580988997,1.9778031231151096,0.0841668085326155,0.06453180885313119
base,512,256,64.0,exact,14,2.400394932122624,2.2684403966645226,0.11033263762982669,0.09993636182908279
base,512,256,64.0,exact,15,2.1859618287259823,2.103539097901975,0.0868367785429027,0.0808017407785302
base,512,256,64.0,exact,16,2.485194882558914,2.2322605612950595,0.1472145652557615,0.12214336646536139
base,512,256,64.0,exact,17,3.356832392486363,2.622833529232273,0.1971870088966708,0.1357761759328804
base,512,256,64.0,exact,18,1.3953613889418217,1.2583467767151328,0.024767159002483802,0.0161839670631682
base,512,256,64.0,exact,19,1.3592194571173783,1.0975719746429615,0.020741449018684105,0.005633837749072806
base,512,256,64.0,exact,20,1.238622790491714,0.9680203520268753,0.0138902355251488,-0.001861535695910299
base,512,256,64.0,exact,21,3.2782034070790353,2.195732071342596,0.2481802869575912,0.1302592769671445
base,512,256,64.0,exact,22,3.0196965411714207,1.8891373638524098,0.1613525100199242,0.0710327232262703
base,512,256,64.0,exact,23,2.240240986502608,2.0739497097645385,0.08967860083611909,0.07765451100888729
base,512,256,64.0,pooled_first,0,2.0414275026769366,1.430091255802163,0.1000578330134342,0.04132212654551019
base,512,256,64.0,pooled_first,1,1.3237307657180086,1.1301135128811124,0.028298518448743204,0.011373709373993304
base,512,256,64.0,pooled_first,2,1.998284670024071,1.851218588644082,0.1039649451279414,0.08864895607195071
base,512,256,64.0,pooled_first,3,2.1044738089929402,1.5636165830518183,0.1025704505398489,0.052342035080095495
base,512,256,64.0,pooled_first,4,2.3680358328752287,1.9316963237169453,0.2175880480196308,0.14818762751160022
base,512,256,64.0,pooled_first,5,2.5294815262238846,1.242488932220447,0.200257140044945,0.03174941261233061
base,512,256,64.0,pooled_first,6,2.287678723338975,1.5418505709089598,0.1406005099491686,0.059164188399805306
base,512,256,64.0,pooled_first,7,1.7618761842870587,1.352400983913429,0.09707198928847258,0.04490003131900319
base,512,256,64.0,pooled_first,8,1.2004340791734485,0.9444423052333659,0.013343742307178996,-0.0036987101455203952
base,512,256,64.0,pooled_first,9,1.6808197643480998,1.3423172848324545,0.07537629816196591,0.03789932531149749
base,512,256,64.0,pooled_first,10,2.0159652098536673,1.1820570150877865,0.09041265884654771,0.016201596901259704
base,512,256,64.0,pooled_first,11,2.526643189353121,1.5239762836267408,0.2081258960506247,0.0714332165496381
base,512,256,64.0,pooled_first,12,1.6059137624771564,1.5604278606800472,0.04777737377372861,0.04419072982177259
base,512,256,64.0,pooled_first,13,1.8022199179513256,1.5665662577986301,0.066842109821862,0.04720711014237769
base,512,256,64.0,pooled_first,14,1.8581205861551322,1.7559759617476722,0.0873394790544966,0.0769432032537527
base,512,256,64.0,pooled_first,15,1.7067304258988771,1.6423773431348505,0.06627724152967861,0.060242203765306104
base,512,256,64.0,pooled_first,16,2.0230280990331844,1.817131473896168,0.12456999147974349,0.09949879268934339
base,512,256,64.0,pooled_first,17,2.303949279559891,1.8001719220792973,0.15895238285573787,0.09754154989194751
base,512,256,64.0,pooled_first,18,1.0991994803627527,0.991265871367098,0.007888628835418202,-0.0006945631038973998
base,512,256,64.0,pooled_first,19,1.1951470560745312,0.9650832376299376,0.012814730640894209,-0.0022928806287170894
base,512,256,64.0,pooled_first,20,1.0671944133614948,0.8340440040613154,0.004539691908671803,-0.011212079312387296
base,512,256,64.0,pooled_first,21,2.0927300571869063,1.4017051209528957,0.1864705964051672,0.0685495864147205
base,512,256,64.0,pooled_first,22,2.371019580466978,1.4833217903903153,0.13949589328932332,0.049176106495669406
base,512,256,64.0,pooled_first,23,1.8039980915026692,1.670088772069427,0.07219322235425508,0.060169132527023286
base,512,256,64.0,quadratic,0,2.1540048391194184,1.5010287749654598,0.1128773471628167,0.04900741925267141
base,512,256,64.0,quadratic,1,1.5261773614359084,1.3103302838040498,0.04274096870387549,0.025207882208648197
base,512,256,64.0,quadratic,2,2.4586348583507074,2.2617570242078937,0.1349607433022128,0.1167445470530105
base,512,256,64.0,quadratic,3,2.411087982146854,1.792304052564135,0.1231612035512424,0.06915310875503601
base,512,256,64.0,quadratic,4,3.231930745340201,2.613087061578624,0.2816732946232746,0.2035742139838537
base,512,256,64.0,quadratic,5,3.1956023899043604,1.5744150523532192,0.24417967171087968,0.06388245866115429
base,512,256,64.0,quadratic,6,2.775239262091055,1.8406773188350285,0.17322879686008114,0.0820337424927239
base,512,256,64.0,quadratic,7,2.37779068830256,1.8369382115701756,0.1399832051391573,0.085032722570774
base,512,256,64.0,quadratic,8,1.2755436703061882,0.9970367217800319,0.0183961690863019,-0.00019783784952749628
base,512,256,64.0,quadratic,9,1.9693703218992806,1.570426835755194,0.0981521012205657,0.05775769203690159
base,512,256,64.0,quadratic,10,2.3215528892180735,1.3514199408755125,0.1100497321872639,0.029263808277470008
base,512,256,64.0,quadratic,11,3.0385689944110017,1.8145076494411803,0.2527665810311529,0.10099256602911909
base,512,256,64.0,quadratic,12,1.82770166804486,1.769429678893671,0.061508214184676,0.0571779027596129
base,512,256,64.0,quadratic,13,2.1135381556254607,1.8375694616795026,0.08577931334730121,0.06452058507432229
base,512,256,64.0,quadratic,14,2.1699600663770964,2.053396614520072,0.1099416473198446,0.09898812994541642
base,512,256,64.0,quadratic,15,2.032473335683337,1.9548150001396354,0.08757738458443841,0.08099017919806699
base,512,256,64.0,quadratic,16,2.3035416657371397,2.0637279400721478,0.1498836981067287,0.1223094601639043
base,512,256,64.0,quadratic,17,2.9523479570721918,2.2936783528151756,0.20056109418455148,0.1328971841436387
base,512,256,64.0,quadratic,18,1.2944589751721203,1.1649446472405822,0.0211272615479816,0.011834683256485401
base,512,256,64.0,quadratic,19,1.2955328355415938,1.0447773043028998,0.019052890960858507,0.0028867759984804037
base,512,256,64.0,quadratic,20,1.1767840416480435,0.9201443531495257,0.01137859054885941,-0.005139857082433197
base,512,256,64.0,quadratic,21,2.8484773506717205,1.8960970496862568,0.24833320959607938,0.12038592540898588
base,512,256,64.0,quadratic,22,2.7369568874841024,1.697275546878256,0.16579576175585328,0.0665562463187318
base,512,256,64.0,quadratic,23,2.10978816977691,1.9626123123618502,0.0923965270221027,0.08014325341819929
base,512,256,64.0,source_first,0,2.1241517148376583,1.4880424552932245,0.1037995346827771,0.045063828214853094
base,512,256,64.0,source_first,1,1.441920540988791,1.2310161024235138,0.0354635532249859,0.018538744150236
base,512,256,64.0,source_first,2,2.3200748074618693,2.1493262071447083,0.1184094702189074,0.10309348116291671
base,512,256,64.0,source_first,3,2.396944947034091,1.7809216022689593,0.1139020651900514,0.063673649730298
base,512,256,64.0,source_first,4,3.1537869573480255,2.5726632117296284,0.2572149592090815,0.18781453870105091
base,512,256,64.0,source_first,5,3.0083452259284575,1.4777082215319937,0.2210985942122743,0.052590866779659906
base,512,256,64.0,source_first,6,2.7429698858924376,1.8487078807886759,0.158724238834148,0.07728791728478471
base,512,256,64.0,source_first,7,2.2692514276008153,1.7418578506276472,0.1255596105540886,0.0733876525846192
base,512,256,64.0,source_first,8,1.2132563067706224,0.9545302012704727,0.0140473280087096,-0.002995124443989791
base,512,256,64.0,source_first,9,1.8932387496211223,1.511956934250271,0.0877982715645042,0.05032129871403579
base,512,256,64.0,source_first,10,2.3202395317865885,1.3604676319942144,0.10208298210984051,0.027871920164552505
base,512,256,64.0,source_first,11,3.0684670657233717,1.8507840976348493,0.2321986207272928,0.0955059412263062
base,512,256,64.0,source_first,12,1.797265892024764,1.7463601324640319,0.05617260039740621,0.052585956445450194
base,512,256,64.0,source_first,13,2.1041085600853333,1.8289807143636114,0.0787967178186639,0.05916171813917959
base,512,256,64.0,source_first,14,2.092004669128484,1.9770029664516153,0.09871837939529299,0.08832210359454909
base,512,256,64.0,source_first,15,1.9560516906581553,1.8822978309803198,0.0782305913618251,0.0721955535974526
base,512,256,64.0,source_first,16,2.323120751819241,2.0866817607770782,0.1402992934724901,0.11522809468209
base,512,256,64.0,source_first,17,2.924822817848278,2.2852863821520826,0.1848291449150911,0.12341831195130071
base,512,256,64.0,source_first,18,1.1800348989558127,1.0641638239957962,0.0133361504935227,0.0047529585542070985
base,512,256,64.0,source_first,19,1.2621156855066449,1.0191605173952096,0.016299064206305704,0.0011914529366944052
base,512,256,64.0,source_first,20,1.1120204912321376,0.8690769099737745,0.0072630902237453,-0.0084886809973138
base,512,256,64.0,source_first,21,2.7237224999023772,1.8243422093816684,0.22600350516249798,0.10808249517205129
base,512,256,64.0,source_first,22,2.736968572541433,1.712261322812271,0.15309995238219,0.06278016558853611
base,512,256,64.0,source_first,23,2.0595296225737956,1.9066524042383066,0.08333406046467079,0.07130997063743899
base,512,1024,256.0,exact,0,2.645998687595877,1.4077705780176548,0.1220101249653091,0.030226111087474597
base,512,1024,256.0,exact,1,1.9003040925318264,1.146822847761499,0.0548208175307759,0.008940255423972199
base,512,1024,256.0,exact,2,3.2681407877757076,1.973091504704072,0.1444305731615314,0.0619644796833151
base,512,1024,256.0,exact,3,3.148346350460072,0.958152333134003,0.1333620190436552,-0.0025977605260531986
base,512,1024,256.0,exact,4,4.815256650359479,2.063982637649584,0.2984215290591715,0.08322253382085909
base,512,1024,256.0,exact,5,4.657354186900364,1.8052176308983598,0.26007765422871276,0.05725972981718
base,512,1024,256.0,exact,6,3.7859447221496247,0.9021588727553019,0.183811481526361,-0.006455376666332599
base,512,1024,256.0,exact,7,3.4226034274318815,2.0245478781596917,0.1588951579908115,0.0671986570835116
base,512,1024,256.0,exact,8,1.5036597276558232,0.9998408229894659,0.026768994307584393,-8.460093700000948e-06
base,512,1024,256.0,exact,9,2.411630893624687,1.612642299822256,0.1089266410983337,0.047273737218264
base,512,1024,256.0,exact,10,2.8952355123663387,1.073303055685796,0.11743910318064481,0.004542256128048303
base,512,1024,256.0,exact,11,4.285005942783315,1.4305917493556821,0.2640688794409498,0.0346135997101219
base,512,1024,256.0,exact,12,2.3391204790285376,1.4594185730246112,0.07249377862239041,0.024870793068612992
base,512,1024,256.0,exact,13,2.795737636450461,2.0546550948850384,0.0964519397363579,0.0566472114799387
base,512,1024,256.0,exact,14,2.9961668258520873,1.8624238915164273,0.12599897555342998,0.054436595887965206
base,512,1024,256.0,exact,15,2.5401747247898996,1.0899868650794333,0.0970469672994517,0.005670104964185296
base,512,1024,256.0,exact,16,2.9731154519247545,2.3534652130133407,0.1634814612426983,0.11214066087655318
base,512,1024,256.0,exact,17,4.140265436831061,1.0585986636537004,0.213018553956057,0.0039750151209718
base,512,1024,256.0,exact,18,1.598093602593472,0.6943847831582007,0.0327141457365073,-0.0167163479089285
base,512,1024,256.0,exact,19,1.4999193876069643,0.7243656335028115,0.0261577801239588,-0.0144222915377481
base,512,1024,256.0,exact,20,1.3720506763707663,0.844483619953661,0.019550987702233895,-0.008172270679470302
base,512,1024,256.0,exact,21,3.9822599915980392,1.2641953249042432,0.2674401298098813,0.023692244199572096
base,512,1024,256.0,exact,22,3.584315324175393,1.7164672647086645,0.1739370897501768,0.0482217590705417
base,512,1024,256.0,exact,23,2.64298305296769,0.7676428830883,0.1006969202974993,-0.014240954001291398
base,512,1024,256.0,pooled_first,0,2.260661030749357,1.20275648694731,0.1093752080180074,0.017591194140172906
base,512,1024,256.0,pooled_first,1,1.4934178672405807,0.9012692958656369,0.038230758625277,-0.007649803481526704
base,512,1024,256.0,pooled_first,2,2.619777660116009,1.5816518874348942,0.1286710526298479,0.0462049591516316
base,512,1024,256.0,pooled_first,3,2.578144395233297,0.7846198583228161,0.119632689539167,-0.01632709003054139
base,512,1024,256.0,pooled_first,4,3.8413777729825007,1.6465450553911822,0.2785914557120991,0.06339246047378669
base,512,1024,256.0,pooled_first,5,3.200150117313852,1.240396839378282,0.2276969683946391,0.024879043983106294
base,512,1024,256.0,pooled_first,6,2.972871169518223,0.7084102648008237,0.1657666061980536,-0.024500251994639996
base,512,1024,256.0,pooled_first,7,2.5797961571982886,1.5260081826246785,0.1374676721097492,0.04577117120244931
base,512,1024,256.0,pooled_first,8,1.3033802040333482,0.8666673130233409,0.018602037510198392,-0.008175416891086001
base,512,1024,256.0,pooled_first,9,1.9316156961231612,1.2916591783608158,0.08975111804014041,0.028098214160070703
base,512,1024,256.0,pooled_first,10,2.4553524074207003,0.9102324251045798,0.1063378249124134,-0.006559022140183099
base,512,1024,256.0,pooled_first,11,3.2912194637980607,1.0988062731063597,0.2397962232769792,0.010340943546151296
base,512,1024,256.0,pooled_first,12,1.9540532843011507,1.219168350393485,0.06182582290020962,0.014202837346432198
base,512,1024,256.0,pooled_first,13,2.3404056647636864,1.7200206344504463,0.0860022093253026,0.0461974810688834
base,512,1024,256.0,pooled_first,14,2.3659130078536057,1.4706567314798702,0.10918436188344649,0.0376219822179817
base,512,1024,256.0,pooled_first,15,2.0441124301544757,0.8771269463750229,0.08175570229354881,-0.009621160041717591
base,512,1024,256.0,pooled_first,16,2.5556174700362737,2.0229812500573403,0.14994595369120578,0.09860515332506069
base,512,1024,256.0,pooled_first,17,3.1011967527612847,0.7929256682424264,0.1902903033928379,-0.0187532354422473
base,512,1024,256.0,pooled_first,18,1.2812575115246874,0.5567169018548452,0.0191882931758474,-0.0302422004695884
base,512,1024,256.0,pooled_first,19,1.2951058253204268,0.625453713954685,0.017883040068172804,-0.022697031593534096
base,512,1024,256.0,pooled_first,20,1.1849535850003217,0.7293272108469336,0.01125377352247,-0.016469484859234197
base,512,1024,256.0,pooled_first,21,3.0545906879744846,0.9697004402979124,0.2402055151567385,-0.003542370453570698
base,512,1024,256.0,pooled_first,22,2.955718209250368,1.4154428645445016,0.1596232532301193,0.03390792255048419
base,512,1024,256.0,pooled_first,23,2.2010868855802124,0.639296071489149,0.08839235845876549,-0.0265455158400252
base,512,1024,256.0,quadratic,0,2.556840748900103,1.360213817908413,0.12828809317105538,0.0296826402225044
base,512,1024,256.0,quadratic,1,1.7814854839615208,1.074346845735438,0.054382082809508195,0.005173655051037895
base,512,1024,256.0,quadratic,2,3.0701829700670076,1.8144119515960417,0.1533908243277711,0.06034409634509849
base,512,1024,256.0,quadratic,3,2.969519184894953,0.9036795038187333,0.1395747856777847,-0.006825987131267891
base,512,1024,256.0,quadratic,4,4.2486485930328,1.802332288159937,0.3118738266822042,0.07702477932386272
base,512,1024,256.0,quadratic,5,4.065286220074572,1.5741498720420286,0.2679714047549849,0.050192946662988694
base,512,1024,256.0,quadratic,6,3.5306640697972997,0.8242301204410288,0.19410723655121004,-0.013481918045670796
base,512,1024,256.0,quadratic,7,3.1550858833177315,1.8590445812475138,0.1650135875890942,0.0657765100444139
base,512,1024,256.0,quadratic,8,1.4575631790081893,0.9614052858549558,0.0267335089003422,-0.0022549282403780055
base,512,1024,256.0,quadratic,9,2.26390821291608,1.5070805032221195,0.11132533016889169,0.044663768987755106
base,512,1024,256.0,quadratic,10,2.793263056610065,1.025927747559796,0.1241124039921447,0.0017944690645838035
base,512,1024,256.0,quadratic,11,3.918210925371711,1.281436776486736,0.2806029350766903,0.027061781187266792
base,512,1024,256.0,quadratic,12,2.242238864116957,1.3862713693132873,0.07524676477427439,0.023397811568562597
base,512,1024,256.0,quadratic,13,2.692467700271092,1.9764883334723307,0.1023428347852969,0.0590478531237679
base,512,1024,256.0,quadratic,14,2.765930494232222,1.6994377333231696,0.130189298466296,0.051564491422291095
base,512,1024,256.0,quadratic,15,2.4113486370037847,1.0215868479594532,0.10090490681251911,0.001543359893235799
base,512,1024,256.0,quadratic,16,2.863246707324324,2.2610231227931865,0.17236026264313958,0.11665136763119628
base,512,1024,256.0,quadratic,17,3.799887863817796,0.9696249125966885,0.2234739300271744,-0.0024243971498491
base,512,1024,256.0,quadratic,18,1.4913510272458084,0.6401234406671763,0.030599807487596706,-0.022411988220743098
base,512,1024,256.0,quadratic,19,1.4545706359311859,0.7047920902323594,0.026101780188496,-0.0169510552631182
base,512,1024,256.0,quadratic,20,1.3252011136770887,0.8206058018441593,0.018587133305227807,-0.010253420837352999
base,512,1024,256.0,quadratic,21,3.579753069406779,1.130605924010233,0.2757772943148706,0.013961858897339405
base,512,1024,256.0,quadratic,22,3.38458726368246,1.6056606417712904,0.18406018153073778,0.0467493932255153
base,512,1024,256.0,quadratic,23,2.54432007581316,0.7331938541454279,0.1066154100745203,-0.0184195278531942
base,512,1024,256.0,source_first,0,2.497293598706758,1.3286538914066692,0.11759622369874219,0.02581220982090769
base,512,1024,256.0,source_first,1,1.752342415951153,1.0575288068957884,0.049679356435690006,0.0037987943288863013
base,512,1024,256.0,source_first,2,3.0000763158855643,1.8112515576069936,0.1387407852005184,0.05627469172230211
base,512,1024,256.0,source_first,3,2.94668711743363,0.8967803482524592,0.1291137506137362,-0.006846028955972194
base,512,1024,256.0,source_first,4,4.259685253129266,1.8258458567632996,0.2882199180085436,0.07302092277023119
base,512,1024,256.0,source_first,5,4.033936123440792,1.5635771555522644,0.24908794039733248,0.04627001598579969
base,512,1024,256.0,source_first,6,3.5045681653239233,0.8351091993037807,0.1785141940788409,-0.011752664113852701
base,512,1024,256.0,source_first,7,3.1432922221906856,1.8593289388618979,0.1530669916722147,0.0613704907649148
base,512,1024,256.0,source_first,8,1.4374963794826774,0.9558462840173358,0.024322717804106393,-0.0024547365971780005
base,512,1024,256.0,source_first,9,2.236722647106098,1.4956822634961033,0.10289256047949241,0.041239656599422705
base,512,1024,256.0,source_first,10,2.7490824047479347,1.0191221172665248,0.11414475243168681,0.0012479053790903083
base,512,1024,256.0,source_first,11,3.9034824036907243,1.3032163303950457,0.2562119984467587,0.0267567187159308
base,512,1024,256.0,source_first,12,2.200856883348718,1.3731534741049962,0.0690928530306811,0.021469867476903694
base,512,1024,256.0,source_first,13,2.642165214804651,1.9417910140591235,0.0933300228047568,0.0535252945483376
base,512,1024,256.0,source_first,14,2.7569922920756076,1.7137524750571862,0.1205231505006769,0.04896077083521211
base,512,1024,256.0,source_first,15,2.3618581602151667,1.0134713752921614,0.0922897843686938,0.0009129220334273963
base,512,1024,256.0,source_first,16,2.810921283609374,2.2250751995556532,0.1587006393509777,0.10735983898483259
base,512,1024,256.0,source_first,17,3.8030505248096516,0.9723782846281488,0.2070036908272293,-0.0020398480078559073
base,512,1024,256.0,source_first,18,1.4662843635411231,0.6371125872561092,0.027797215158783903,-0.021633278486651898
base,512,1024,256.0,source_first,19,1.4237641609769647,0.6875875043325491,0.023359040068577502,-0.017221031593129398
base,512,1024,256.0,source_first,20,1.3046896493210611,0.80302357409209,0.016837873421086398,-0.010885384960617799
base,512,1024,256.0,source_first,21,3.593837932474778,1.1408881193804128,0.2577478382482588,0.013999952637949606
base,512,1024,256.0,source_first,22,3.3525872591991988,1.605496660319268,0.16928503045722681,0.04356969977759169
base,512,1024,256.0,source_first,23,2.5095062483282584,0.7288751282123177,0.0974370477206394,-0.017500826578151295
base,2048,64,16.0,exact,0,1.2881247432135803,1.286468290916627,0.0224851438488885,0.022355874950423196
base,2048,64,16.0,exact,1,1.353891033154596,1.3515564544392464,0.014453696817292402,0.014358347430655005
base,2048,64,16.0,exact,2,1.3731271270956356,1.3709307946500864,0.014488035144952303,0.014402754447435606
base,2048,64,16.0,exact,3,1.3170213801563442,1.314678192898601,0.0136632903050573,0.013562301382083503
base,2048,64,16.0,exact,4,1.8457134532386503,1.843796103918535,0.05647668164537921,0.05634864120007181
base,2048,64,16.0,exact,5,1.353785840139877,1.3415136544610742,0.0186343389596373,0.017987947720168804
base,2048,64,16.0,exact,6,1.2828344316762261,1.2799348143939255,0.0107400921680227,0.010629984792908102
base,2048,64,16.0,exact,7,1.5446628422468598,1.5441107545234667,0.0389233025345479,0.038883848626889
base,2048,64,16.0,exact,8,1.092495235324915,1.0895625375443434,0.0041426241330236035,0.004011276128361704
base,2048,64,16.0,exact,9,1.4436229686938082,1.3228207804301404,0.021029159724070302,0.015302746325112006
base,2048,64,16.0,exact,10,1.453782941875282,1.4486319265022536,0.0203026844461784,0.020072223073470494
base,2048,64,16.0,exact,11,1.6327302189747983,1.629969548282681,0.034836518928724594,0.03468452341161821
base,2048,64,16.0,exact,12,1.169306776770855,1.1659975353981364,0.006022804571773802,0.005905083861186496
base,2048,64,16.0,exact,13,1.6591558071044714,1.6567812660927965,0.0433727242072018,0.0432164784284223
base,2048,64,16.0,exact,14,1.4667495764646623,1.465316465483684,0.029888768106771393,0.0297969974358558
base,2048,64,16.0,exact,15,1.1768818358545552,1.169902787566478,0.009957864742992997,0.009564967312051392
base,2048,64,16.0,exact,16,1.4697742214658513,1.4684165462016512,0.022698356748440597,0.0226327571559402
base,2048,64,16.0,exact,17,1.2946310971499673,1.2933900334092379,0.011416360262209803,0.011368271547510002
base,2048,64,16.0,exact,18,1.1380974637238872,1.130834729990227,0.003898168941229997,0.0036931589265234016
base,2048,64,16.0,exact,19,1.1106526442093343,1.1096805388515296,0.003654137796478496,0.0036220354734341972
base,2048,64,16.0,exact,20,1.189723342965811,1.188284914235059,0.006468841171984006,0.006419796247669501
base,2048,64,16.0,exact,21,1.5357396489100297,1.5341410106659201,0.0322693040362928,0.0321730129672107
base,2048,64,16.0,exact,22,1.6877037536970234,1.68636559482422,0.031904602639699596,0.0318425215082879
base,2048,64,16.0,exact,23,1.222892746140177,1.219773826801917,0.008318514979081898,0.008202114702791398
base,2048,64,16.0,quadratic,0,1.2152543987712143,1.2134210904830804,0.019139027874092704,0.0189760219674599
base,2048,64,16.0,quadratic,1,1.2482404551027357,1.2456547058997145,0.011795210969075397,0.011672348410875
base,2048,64,16.0,quadratic,2,1.2757570903298263,1.2736256847770282,0.0123053483266913,0.0122102367641155
base,2048,64,16.0,quadratic,3,1.2166708499863939,1.2145976651534458,0.010879868621070599,0.010775766114383203
base,2048,64,16.0,quadratic,4,1.6565871038708513,1.6553237710477195,0.05195963033397459,0.05185965531757279
base,2048,64,16.0,quadratic,5,1.2645701276120334,1.2535221422053688,0.016075322283027396,0.0154040449638784
base,2048,64,16.0,quadratic,6,1.2069513453851037,1.2042075953376203,0.008898424643563198,0.008780449797867594
base,2048,64,16.0,quadratic,7,1.434213039529981,1.4334757529621016,0.0358424718785499,0.035781611953421305
base,2048,64,16.0,quadratic,8,1.0235567212997068,1.0209587265159916,0.0011928292406334015,0.0010612759524826001
base,2048,64,16.0,quadratic,9,1.3171020701243978,1.205289363513315,0.0175428580069399,0.011357107044543596
base,2048,64,16.0,quadratic,10,1.3731941096187477,1.3679360639228257,0.018896136825476702,0.018629903387316994
base,2048,64,16.0,quadratic,11,1.5069743431634897,1.5046514971411926,0.03231436219756689,0.0321663048279862
base,2048,64,16.0,quadratic,12,1.0863613570227066,1.0836899779051503,0.0034863686958256992,0.003378526336103603
base,2048,64,16.0,quadratic,13,1.5383504875219272,1.5350858328607806,0.0412635536605218,0.041013324012893204
base,2048,64,16.0,quadratic,14,1.3731979861015131,1.3714622554182774,0.027162925465928703,0.027036591656708103
base,2048,64,16.0,quadratic,15,1.0948887812237396,1.0890976841680038,0.0061137646519204975,0.005740639357037489
base,2048,64,16.0,quadratic,16,1.3506307387651586,1.348816985713977,0.01992413891654919,0.0198210747417443
base,2048,64,16.0,quadratic,17,1.201449068230195,1.2005567739163918,0.008938435522767803,0.008898843802332801
base,2048,64,16.0,quadratic,18,1.0659467791235255,1.0597364597396441,0.002090119098551904,0.0018932890588612
base,2048,64,16.0,quadratic,19,1.0362037664572936,1.0352076208652847,0.0013686896876030988,0.0013310302302440985
base,2048,64,16.0,quadratic,20,1.109260063805039,1.107954007170625,0.004241208407678998,0.004190510483974098
base,2048,64,16.0,quadratic,21,1.417563419690027,1.4161637689613729,0.029055305310490304,0.028957913447766104
base,2048,64,16.0,quadratic,22,1.5570465698618963,1.5551532764256248,0.029897916565507894,0.029796299335900493
base,2048,64,16.0,quadratic,23,1.1245392498642255,1.1219112975534424,0.005445599985120002,0.005330690211052001
base,2048,256,64.0,exact,0,2.8426503607636366,2.091796688515773,0.06516171828302239,0.0386092498904231
base,2048,256,64.0,exact,1,1.9121509787268927,1.7395381766457185,0.0263777435860878,0.0213860959979569
base,2048,256,64.0,exact,2,1.7801158717218841,1.768108434189315,0.0233654556701281,0.0230058177502383
base,2048,256,64.0,exact,3,1.6604103257621756,1.6227530765661697,0.022576571920543097,0.021289233486180698
base,2048,256,64.0,exact,4,2.9834813859840525,2.9426160468447846,0.081943593713241,0.0802553233966932
base,2048,256,64.0,exact,5,2.0061935892704104,1.9781037552828304,0.035762858079633,0.0347644689454837
base,2048,256,64.0,exact,6,1.736289776431974,1.720101117329463,0.0206572687686908,0.020203081446267503
base,2048,256,64.0,exact,7,2.7823854549560747,2.764690717394159,0.0707131149205567,0.0700111062684856
base,2048,256,64.0,exact,8,1.6345676451486468,1.6221378628593646,0.0189955007819524,0.0186234207665267
base,2048,256,64.0,exact,9,2.0114911361928627,1.8369989435847893,0.0344116611154865,0.028475310331506597
base,2048,256,64.0,exact,10,2.2098727449821474,2.1645598315490497,0.0356104363091684,0.0342767318972916
base,2048,256,64.0,exact,11,2.3100987938183306,2.2989727437767487,0.050980500967853996,0.05054754766113421
base,2048,256,64.0,exact,12,1.4412652099324303,1.1151218628198822,0.012735285372123203,0.003322513859196203
base,2048,256,64.0,exact,13,2.7780881017234793,2.034143055574888,0.0698751979177593,0.040639690808081996
base,2048,256,64.0,exact,14,2.4682518512979983,2.3789372549273837,0.0558716040810505,0.052472902582621404
base,2048,256,64.0,exact,15,1.8897473898804216,1.866350130836283,0.0311945564093096,0.030374248167468393
base,2048,256,64.0,exact,16,1.8456514790673433,1.828410313264948,0.03253850384412969,0.0318751079255685
base,2048,256,64.0,exact,17,1.6360312286066865,1.627853396547602,0.019502126414301803,0.019251375967723
base,2048,256,64.0,exact,18,1.3936672479572176,1.344881306747219,0.009074539599373897,0.0079499605095458
base,2048,256,64.0,exact,19,1.532787866744589,1.5082593106067348,0.012748927485568499,0.012161990726970901
base,2048,256,64.0,exact,20,1.399952374162844,1.3850188039100713,0.011589020209918505,0.011156305070202502
base,2048,256,64.0,exact,21,2.2925901867492677,1.3554189079515655,0.0521540251790768,0.014340606067142901
base,2048,256,64.0,exact,22,2.621296281354543,2.6053394606425484,0.04842776615701899,0.0479511394041319
base,2048,256,64.0,exact,23,1.6535964152140348,1.6214670386000567,0.0180392458043618,0.017152475759745402
base,2048,256,64.0,quadratic,0,2.5392154963494367,1.8573406331432554,0.06549903608915081,0.03648286104455709
base,2048,256,64.0,quadratic,1,1.7254331063997081,1.5703273840403047,0.0249362218397055,0.019604578346679204
base,2048,256,64.0,quadratic,2,1.6421523083092373,1.6318893667202767,0.022261776969570803,0.021905987052211903
base,2048,256,64.0,quadratic,3,1.5346166859930805,1.5005963906576483,0.0212832947958995,0.019928933823565503
base,2048,256,64.0,quadratic,4,2.6249150819265683,2.5882039011308557,0.08115277814278629,0.07931931967864189
base,2048,256,64.0,quadratic,5,1.8315946876492815,1.8058660736595136,0.034885434081694894,0.033806117582102294
base,2048,256,64.0,quadratic,6,1.6017379215374448,1.5872655755630758,0.0194962264214166,0.019027324389707403
base,2048,256,64.0,quadratic,7,2.4768685686261858,2.4582851896334263,0.07059072532227889,0.06970248500766651
base,2048,256,64.0,quadratic,8,1.5241025207268737,1.5126050979417245,0.017822860772626903,0.0174318743578706
base,2048,256,64.0,quadratic,9,1.8237728563142062,1.663652920875474,0.032912239391447,0.026514959357140398
base,2048,256,64.0,quadratic,10,2.011743615628316,1.9711480909254908,0.034967776468251804,0.033564718211701094
base,2048,256,64.0,quadratic,11,2.0830822125702055,2.074123024201831,0.04994252303581449,0.049529401606733
base,2048,256,64.0,quadratic,12,1.3304641431922584,1.0212220954950233,0.010893045893233796,0.000699541130074699
base,2048,256,64.0,quadratic,13,2.4790700234871546,1.7981207096054677,0.0703488093219655,0.0379609083575173
base,2048,256,64.0,quadratic,14,2.22131188136482,2.14122183211311,0.054952499478895196,0.051348875820660604
base,2048,256,64.0,quadratic,15,1.7340491416455555,1.7146254949581383,0.029862598016375405,0.02907240493510821
base,2048,256,64.0,quadratic,16,1.688194978287397,1.6714164788099684,0.0312863643811403,0.030523588910552096
base,2048,256,64.0,quadratic,17,1.501983194956824,1.4948502444645932,0.017816636459618798,0.0175634702439341
base,2048,256,64.0,quadratic,18,1.2991638352622457,1.2543612007253528,0.007779615549057102,0.006614544002302797
base,2048,256,64.0,quadratic,19,1.438872614012707,1.4169580423629213,0.0119484767147165,0.011351844022882897
base,2048,256,64.0,quadratic,20,1.2988398551948466,1.2857178766452657,0.009907052219739296,0.009472036192067095
base,2048,256,64.0,quadratic,21,2.053499324261604,1.207629891858878,0.05060404024787941,0.009973344227490404
base,2048,256,64.0,quadratic,22,2.339790695974555,2.323574887172226,0.047853198500933294,0.047274019738308304
base,2048,256,64.0,quadratic,23,1.5371565732618895,1.5088593453029955,0.017182917194218203,0.016277726884638702
base,2048,1024,256.0,exact,0,4.133133859772209,2.566093406743333,0.0762030784352864,0.0380900223393978
base,2048,1024,256.0,exact,1,2.4592207251640774,2.1472929932229765,0.0328107813677014,0.025797042843605504
base,2048,1024,256.0,exact,2,2.2841044611261676,2.0855183708492935,0.0299742141852334,0.025338717475762603
base,2048,1024,256.0,exact,3,2.1961242881059073,2.05237621433283,0.030915691352590997,0.0272002989594349
base,2048,1024,256.0,exact,4,4.152296658955641,3.396157217384875,0.0935726475537699,0.07112743470662419
base,2048,1024,256.0,exact,5,2.5912988105101347,1.7238504558404875,0.0437882666458527,0.019918419194886603
base,2048,1024,256.0,exact,6,2.262923648843002,1.416276392464509,0.027186514558818202,0.0089610359379972
base,2048,1024,256.0,exact,7,4.137417736865023,3.1947378092128798,0.08370638927854179,0.05855566355211529
base,2048,1024,256.0,exact,8,2.0390772852706083,1.8599119421507802,0.024933881150578402,0.020634598089560502
base,2048,1024,256.0,exact,9,2.5000163006484937,1.7409620264198356,0.0410596097501281,0.020282187354437202
base,2048,1024,256.0,exact,10,2.8383869205848233,2.250174718364839,0.0421279369383331,0.0286486381661255
base,2048,1024,256.0,exact,11,3.146117003790882,1.8796098271784296,0.061320986214461595,0.0251330854707534
base,2048,1024,256.0,exact,12,1.8615385742990762,1.382589788055847,0.0192511014866506,0.008548978603321898
base,2048,1024,256.0,exact,13,4.176494039704917,1.8966057566771932,0.083033236897611,0.0234371849175121
base,2048,1024,256.0,exact,14,3.502407999289697,2.2661362725247276,0.0671075584062648,0.0339542208476241
base,2048,1024,256.0,exact,15,2.4311210204676708,1.5648853775425982,0.0390018877556006,0.015394642224245199
base,2048,1024,256.0,exact,16,2.395171770285582,2.183701372330892,0.041366319103475796,0.0350963012110251
base,2048,1024,256.0,exact,17,2.0411285568537165,1.3321190617323806,0.0255875743002666,0.008162412905370096
base,2048,1024,256.0,exact,18,1.6157929183916433,1.4361864478191864,0.012243438378653597,0.008672431487887801
base,2048,1024,256.0,exact,19,1.859674092205331,1.66890471193912,0.0169550227463295,0.013192551350431903
base,2048,1024,256.0,exact,20,1.7775673407394856,1.6528948130114893,0.017744495293678404,0.014899402700905003
base,2048,1024,256.0,exact,21,3.0351781984652813,1.3367899199288695,0.0620256971941642,0.010264275436572403
base,2048,1024,256.0,exact,22,3.421758134387122,2.0805982875367026,0.05541529126843199,0.024726527392534
base,2048,1024,256.0,exact,23,2.0950248804694342,1.521170250359095,0.023854649454828198,0.011353471368862004
base,2048,1024,256.0,quadratic,0,3.830399891714466,2.368373981391513,0.0798433451531195,0.038600749107791696
base,2048,1024,256.0,quadratic,1,2.2800963220884647,1.9878188175068203,0.0332982081561545,0.025695407477028403
base,2048,1024,256.0,quadratic,2,2.1303118330669766,1.9484333421349727,0.0302057976705092,0.025345382396608298
base,2048,1024,256.0,quadratic,3,2.047175804963107,1.9161149212657724,0.031250770263689095,0.0273395324872149
base,2048,1024,256.0,quadratic,4,3.7420790890452555,3.0755659159780113,0.0960627455870707,0.07271291383692849
base,2048,1024,256.0,quadratic,5,2.397227586523516,1.569090377939064,0.0447836704291459,0.018240375566469805
base,2048,1024,256.0,quadratic,6,2.137534553327475,1.3255329662524378,0.027617609824754,0.0079034455883174
base,2048,1024,256.0,quadratic,7,3.8307679323803736,2.950779390209352,0.08748370802850719,0.06028802737552429
base,2048,1024,256.0,quadratic,8,1.9425337469305033,1.7760180666752565,0.025148013444438,0.020705160783293496
base,2048,1024,256.0,quadratic,9,2.311608220082615,1.6021779263440994,0.0413438201696357,0.018981533902956496
base,2048,1024,256.0,quadratic,10,2.663443622313525,2.1169561804588737,0.04342449277430681,0.029158340527402505
base,2048,1024,256.0,quadratic,11,2.9158521958260795,1.7355653700605715,0.06311200258205099,0.0242309942466691
base,2048,1024,256.0,quadratic,12,1.735146997263626,1.2824722598727902,0.018580871464022,0.007139498321267
base,2048,1024,256.0,quadratic,13,3.855935164773873,1.7330999961365499,0.0873324071802132,0.022417661351734203
base,2048,1024,256.0,quadratic,14,3.228296364452126,2.087458763000133,0.06898742945346689,0.0336674178052934
base,2048,1024,256.0,quadratic,15,2.269455139934607,1.4486765331604448,0.0394602297750829,0.0139468332012983
base,2048,1024,256.0,quadratic,16,2.2312709354986393,2.022811600080602,0.0423513758339823,0.03518111021180541
base,2048,1024,256.0,quadratic,17,1.9134165119043995,1.247809879736159,0.0254484276561802,0.006904157867481598
base,2048,1024,256.0,quadratic,18,1.5322420281492466,1.3677634904867908,0.011735315256425603,0.008108755551817799
base,2048,1024,256.0,quadratic,19,1.7892109359192638,1.6105247692757314,0.0172793721206458,0.013367129365609798
base,2048,1024,256.0,quadratic,20,1.6810363335782437,1.5713130009607261,0.017444347259862998,0.014633848285993602
base,2048,1024,256.0,quadratic,21,2.7934510277894633,1.2185584708823007,0.06332773505070971,0.007717418944069097
base,2048,1024,256.0,quadratic,22,3.1611286533037606,1.9177903031864336,0.057133321579779794,0.0242634368178838
base,2048,1024,256.0,quadratic,23,1.9905419421271564,1.4392785114192603,0.0244689675867873,0.0108513241089091
equal_smoothness,512,64,16.0,exact,0,1.4488428594097795,1.444848722799497,0.07122671228515301,0.0705928841798284
equal_smoothness,512,64,16.0,exact,1,1.3895055355465162,1.3779804109701443,0.035494727146036395,0.0344444695377885
equal_smoothness,512,64,16.0,exact,2,2.1508696687594986,2.133674907397139,0.13556536803388888,0.1335399309095829
equal_smoothness,512,64,16.0,exact,3,2.101441273586506,1.957781898994825,0.1241846683551903,0.10798744366640549
equal_smoothness,512,64,16.0,exact,4,2.7322745658146257,2.7249261279834336,0.2907280955247012,0.2894948052727373
equal_smoothness,512,64,16.0,exact,5,2.5910439952538864,2.583228646424667,0.2429810331029611,0.24178748877719236
equal_smoothness,512,64,16.0,exact,6,2.383663766618962,2.3670531306217644,0.1775729837893248,0.175441251884638
equal_smoothness,512,64,16.0,exact,7,1.8360231136356313,1.8304611894409002,0.11926472548079867,0.11847127688899486
equal_smoothness,512,64,16.0,exact,8,1.0927955897385175,0.980145558612267,0.007322080253312796,-0.0015666241643091106
equal_smoothness,512,64,16.0,exact,9,1.7530040925815729,1.7432335143782818,0.08905106316129889,0.08789558421334161
equal_smoothness,512,64,16.0,exact,10,1.9524254943435528,1.148080286035777,0.10512814645877801,0.016345011857076083
equal_smoothness,512,64,16.0,exact,11,2.6458492965035947,2.6304036016229424,0.2605204657408995,0.2580755762649629
equal_smoothness,512,64,16.0,exact,12,1.6645795223969633,1.648056234554633,0.05938449322755909,0.0579080302281714
equal_smoothness,512,64,16.0,exact,13,1.6856165243383137,1.6722055261985167,0.0748227896194739,0.0733592188670484
equal_smoothness,512,64,16.0,exact,14,1.686205526588986,1.6644089765369312,0.0903793979542862,0.08750859759658941
equal_smoothness,512,64,16.0,exact,15,1.5033120313110129,1.486729189970832,0.06160384010708199,0.059574151478775886
equal_smoothness,512,64,16.0,exact,16,2.050173339012134,2.0417762446444434,0.147892143739673,0.1467096110652192
equal_smoothness,512,64,16.0,exact,17,2.3189160395791957,2.263832614279677,0.1937531056026716,0.18566116919524148
equal_smoothness,512,64,16.0,exact,18,1.2039512079954422,1.1916960802164862,0.015868873999938096,0.014915336727524695
equal_smoothness,512,64,16.0,exact,19,1.1566909378745025,1.1156106340603242,0.011543086979069,0.008516788671802292
equal_smoothness,512,64,16.0,exact,20,1.1367356190802118,1.110732390710751,0.009131959437448003,0.0073953203063280015
equal_smoothness,512,64,16.0,exact,21,2.3850937449602836,2.3762981600147817,0.2391450326240947,0.23762642028728104
equal_smoothness,512,64,16.0,exact,22,2.3043996219494325,2.178306559931997,0.1669705287735709,0.15082990370326857
equal_smoothness,512,64,16.0,exact,23,1.8964739915145141,1.8673926306495723,0.0942596000535467,0.09120184548387841
equal_smoothness,512,64,16.0,pooled_first,0,1.2351842120740593,1.231779084699585,0.04377703009250192,0.043143201987177304
equal_smoothness,512,64,16.0,pooled_first,1,1.1195223221769481,1.1102365482818166,0.013518445488707287,0.012468187880459392
equal_smoothness,512,64,16.0,pooled_first,2,1.6216523882593032,1.6086883643419911,0.09712399742740577,0.0950985603030998
equal_smoothness,512,64,16.0,pooled_first,3,1.5231419725074138,1.4190164725778784,0.08137726184816299,0.06518003715937817
equal_smoothness,512,64,16.0,pooled_first,4,1.7076707474296622,1.7030779760879244,0.19002980324180108,0.18879651298983718
equal_smoothness,512,64,16.0,pooled_first,5,1.7818009416851281,1.776426507314655,0.1736208898475754,0.17242734552180666
equal_smoothness,512,64,16.0,pooled_first,6,1.7176689292352032,1.7056992992283286,0.1278132868413162,0.1256815549366294
equal_smoothness,512,64,16.0,pooled_first,7,1.3818287940017744,1.3776427753480573,0.07237462227785907,0.07158117368605527
equal_smoothness,512,64,16.0,pooled_first,8,1.0122125382891625,0.9078693518640242,0.001040352003426101,-0.007848352414195806
equal_smoothness,512,64,16.0,pooled_first,9,1.3085276570796267,1.3012344215083178,0.0488805289685878,0.047725050020630516
equal_smoothness,512,64,16.0,pooled_first,10,1.516225096818345,0.8915823665963275,0.07337327409431241,-0.015409860507389517
equal_smoothness,512,64,16.0,pooled_first,11,1.887603305811213,1.8765840294088123,0.19693597854679631,0.19449108907085969
equal_smoothness,512,64,16.0,pooled_first,12,1.313623795293919,1.3005842355768078,0.03551146967572609,0.034035006676338395
equal_smoothness,512,64,16.0,pooled_first,13,1.364902177232634,1.3540428267839564,0.0491797512768459,0.04771618052442039
equal_smoothness,512,64,16.0,pooled_first,14,1.3272192827934588,1.3100631288897413,0.05475476842657559,0.051883968068878794
equal_smoothness,512,64,16.0,pooled_first,15,1.196289107247693,1.1830929962279637,0.030191150123346694,0.02816146149504059
equal_smoothness,512,64,16.0,pooled_first,16,1.5947584875864034,1.588226680124508,0.10767637427811627,0.10649384160366249
equal_smoothness,512,64,16.0,pooled_first,17,1.6301009862262712,1.5913796421271724,0.1316776891254824,0.12358575271805228
equal_smoothness,512,64,16.0,pooled_first,18,1.0472414066495612,1.0365814420524309,0.004225759066190604,0.0032722217937772025
equal_smoothness,512,64,16.0,pooled_first,19,1.0436609353676247,1.0065949336380051,0.003564749598852404,0.0005384512915856954
equal_smoothness,512,64,16.0,pooled_first,20,1.0279177676426698,1.0044037860198658,0.0020618833730293024,0.00032524424190930046
equal_smoothness,512,64,16.0,pooled_first,21,1.6055368635087262,1.5996160749041,0.1553130524878536,0.15379444015103994
equal_smoothness,512,64,16.0,pooled_first,22,1.7182112711293216,1.6241934982109747,0.12329986649047131,0.10715924142016897
equal_smoothness,512,64,16.0,pooled_first,23,1.416529587384139,1.3948079037275722,0.05863473887949949,0.05557698430983121
equal_smoothness,512,64,16.0,quadratic,0,1.3366081260869105,1.3303518245631099,0.060797186850327006,0.05966719175140808
equal_smoothness,512,64,16.0,quadratic,1,1.287586880450097,1.2787255106416442,0.03010605569702468,0.029178402486323002
equal_smoothness,512,64,16.0,quadratic,2,1.869723231867381,1.8511671298575403,0.12554851543533518,0.12286985747353729
equal_smoothness,512,64,16.0,quadratic,3,1.829543376197359,1.700899309539073,0.11287876864601071,0.09537373605257599
equal_smoothness,512,64,16.0,quadratic,4,2.2285889690152,2.2148918756273765,0.26673920506503523,0.26376542628782695
equal_smoothness,512,64,16.0,quadratic,5,2.162394238089419,2.149645127858871,0.22354961469123,0.2210977282431523
equal_smoothness,512,64,16.0,quadratic,6,2.0781426807500822,2.056133464420592,0.16745922332211668,0.16404070892854802
equal_smoothness,512,64,16.0,quadratic,7,1.6424503241630202,1.6326278977877384,0.10844416908692442,0.10678616561704893
equal_smoothness,512,64,16.0,quadratic,8,1.0312600525480793,0.924250711484963,0.0027663128705544965,-0.0067033230808618005
equal_smoothness,512,64,16.0,quadratic,9,1.5718251925555473,1.5642175889419334,0.07975133728575681,0.0786903197411919
equal_smoothness,512,64,16.0,quadratic,10,1.7590447919642678,1.0354431685130336,0.09803139491062549,0.004577520702557708
equal_smoothness,512,64,16.0,quadratic,11,2.252074736613225,2.2340257397127465,0.2485825180314992,0.2449991336166041
equal_smoothness,512,64,16.0,quadratic,12,1.4946651648986546,1.4788945879238113,0.0516897847633766,0.05004184634509132
equal_smoothness,512,64,16.0,quadratic,13,1.536438930235928,1.5237995320141033,0.06785122563617851,0.06625253730034619
equal_smoothness,512,64,16.0,quadratic,14,1.5196757055312604,1.4989335181139578,0.0802796010123045,0.07707534398766411
equal_smoothness,512,64,16.0,quadratic,15,1.3873937418748725,1.3715352170939907,0.05460341750393069,0.05236814740014409
equal_smoothness,512,64,16.0,quadratic,16,1.8064656915724837,1.7986350477514932,0.1355761285245294,0.13425970752336522
equal_smoothness,512,64,16.0,quadratic,17,1.9997164311368978,1.9504749977051756,0.17969512354860162,0.1708441682290407
equal_smoothness,512,64,16.0,quadratic,18,1.11511625769638,1.104768811551667,0.010241417053937607,0.009320847591971007
equal_smoothness,512,64,16.0,quadratic,19,1.0770684698130129,1.0428309288579385,0.006431865091032302,0.0035745196032340026
equal_smoothness,512,64,16.0,quadratic,20,1.0741671488292772,1.0506836228669796,0.005496595099673901,0.003756209554793999
equal_smoothness,512,64,16.0,quadratic,21,2.0013248889203807,1.9903393646096519,0.21735727852020212,0.21497265421522552
equal_smoothness,512,64,16.0,quadratic,22,2.0124349080963397,1.8980030608711722,0.1565525231283534,0.1388579589977836
equal_smoothness,512,64,16.0,quadratic,23,1.6988283964847364,1.6725579156217538,0.0865660716897112,0.0833118645894452
equal_smoothness,512,64,16.0,source_first,0,1.3102795260730302,1.3066673776672855,0.05444512850554831,0.053811300400223694
equal_smoothness,512,64,16.0,source_first,1,1.249451628203867,1.239088167750623,0.025280018348400393,0.024229760740152498
equal_smoothness,512,64,16.0,source_first,2,1.9469325632979813,1.931368142403142,0.12322670922847417,0.1212012721041682
equal_smoothness,512,64,16.0,source_first,3,1.9439411701579554,1.8110488660721538,0.1150497565018619,0.09885253181307709
equal_smoothness,512,64,16.0,source_first,4,2.4341104769439617,2.427563949835057,0.2701698842808581,0.2689365940288942
equal_smoothness,512,64,16.0,source_first,5,2.3769925340257534,2.369822827200285,0.2292285675858107,0.22803502326004196
equal_smoothness,512,64,16.0,source_first,6,2.224403603828968,2.208902777289801,0.1683845838736802,0.1662528519689934
equal_smoothness,512,64,16.0,source_first,7,1.623034124286266,1.6181174145249893,0.10054397606587268,0.09975052747406887
equal_smoothness,512,64,16.0,source_first,8,1.0269278904022465,0.9210677827073497,0.0022610411380417084,-0.006627663279580198
equal_smoothness,512,64,16.0,source_first,9,1.5858590883084456,1.5770201127993246,0.07658668612796829,0.075431207180011
equal_smoothness,512,64,16.0,source_first,10,1.8277002934312057,1.0747384121695673,0.09759567966234951,0.00881254506064759
equal_smoothness,512,64,16.0,source_first,11,2.4002705042596406,2.3862584265918705,0.24432540987147242,0.2418805203955358
equal_smoothness,512,64,16.0,source_first,12,1.5413429111053931,1.526042919581254,0.0522400798044165,0.050763616805028805
equal_smoothness,512,64,16.0,source_first,13,1.4992578511379446,1.4873295483701607,0.061257599095973905,0.0597940283435484
equal_smoothness,512,64,16.0,source_first,14,1.5282328090822768,1.5084782759668878,0.07676470653104159,0.07389390617334479
equal_smoothness,512,64,16.0,source_first,15,1.3505019497312123,1.3356047367138542,0.04775455789882499,0.045724869270518886
equal_smoothness,512,64,16.0,source_first,16,1.897166988337709,1.8893965769636079,0.136534505970523,0.1353519732960692
equal_smoothness,512,64,16.0,source_first,17,2.1091988129837413,2.059097001070833,0.1791465401184218,0.17105460371099168
equal_smoothness,512,64,16.0,source_first,18,1.0551660198484172,1.0444253898998126,0.004897557810656802,0.003944020538243401
equal_smoothness,512,64,16.0,source_first,19,1.0498544283037299,1.0125684623959923,0.004046411788249202,0.001020113480982493
equal_smoothness,512,64,16.0,source_first,20,1.0360054425451815,1.0123064525053471,0.0026384441004513037,0.0009018049693313018
equal_smoothness,512,64,16.0,source_first,21,1.9907448306889997,1.9834034985924551,0.20494336759766718,0.20342475526085352
equal_smoothness,512,64,16.0,source_first,22,2.1319840884501913,2.0153253286914485,0.15661859250868002,0.14047796743837768
equal_smoothness,512,64,16.0,source_first,23,1.7506719164956945,1.723826348358442,0.0855027716772793,0.08244501710761101
equal_smoothness,512,256,64.0,exact,0,2.4600211939185286,1.7224152406239401,0.136455226341061,0.0675177426068738
equal_smoothness,512,256,64.0,exact,1,1.6305561997991571,1.4129128434621394,0.048966438481071795,0.032065137657632
equal_smoothness,512,256,64.0,exact,2,2.848490370827861,2.6968574736523276,0.16441413245754127,0.1509271315866774
equal_smoothness,512,256,64.0,exact,3,2.71647822720109,2.0506186147996623,0.14971177644938982,0.0916352894548121
equal_smoothness,512,256,64.0,exact,4,3.891523158987344,3.177227951474447,0.3407231714959151,0.2565540623080221
equal_smoothness,512,256,64.0,exact,5,3.7484230932365903,1.7201706951550422,0.2901348893786164,0.0760241920127626
equal_smoothness,512,256,64.0,exact,6,3.2173926534612116,2.0811702300848474,0.2108287613890047,0.1027972109962801
equal_smoothness,512,256,64.0,exact,7,2.7356409299236053,2.2097054224069055,0.16617766897910047,0.11582235921101831
equal_smoothness,512,256,64.0,exact,8,1.3448994649031027,1.070277045470488,0.022113056822390204,0.004505777648090001
equal_smoothness,512,256,64.0,exact,9,2.160846031647534,1.7841898527940168,0.11137186707571989,0.0752353763259635
equal_smoothness,512,256,64.0,exact,10,2.655866579083912,1.4954056501434776,0.1343635754746435,0.0401991774605681
equal_smoothness,512,256,64.0,exact,11,3.616664004048702,2.099731182096329,0.3030098035904009,0.12734891792513298
equal_smoothness,512,256,64.0,exact,12,2.084642681241979,2.0330574842619007,0.0773901541744354,0.07370950762009221
equal_smoothness,512,256,64.0,exact,13,2.429209074951477,2.1791868422658127,0.1082286571998505,0.0892954087424149
equal_smoothness,512,256,64.0,exact,14,2.449295538819989,2.3475352283251922,0.13141396073166278,0.12218690862999619
equal_smoothness,512,256,64.0,exact,15,2.2242987181492326,2.1570319840213683,0.10127771384552649,0.09571320499704579
equal_smoothness,512,256,64.0,exact,16,2.6439916249413873,2.4375420492742244,0.1795205717728271,0.1569766942349181
equal_smoothness,512,256,64.0,exact,17,3.4174014777481454,2.692737355080129,0.2409735232397891,0.1687369219089051
equal_smoothness,512,256,64.0,exact,18,1.3731616905552078,1.2415732746858437,0.025456816374882896,0.016479951319780098
equal_smoothness,512,256,64.0,exact,19,1.3930003321467408,1.1316115672074762,0.024040146984176308,0.00805078561435961
equal_smoothness,512,256,64.0,exact,20,1.2257612125884274,0.9627515825492193,0.013982513121342507,-0.002306979484134296
equal_smoothness,512,256,64.0,exact,21,3.296980177894833,2.2475221725556143,0.2868986873063605,0.15581870367719458
equal_smoothness,512,256,64.0,exact,22,3.192210469310592,1.9325170521951807,0.2025711919061774,0.0861692311849138
equal_smoothness,512,256,64.0,exact,23,2.4457947872568933,2.3104090126323538,0.11787492489022099,0.106836990491972
equal_smoothness,512,256,64.0,pooled_first,0,1.9206777735665035,1.344787060248459,0.11021050968852261,0.04127302595433541
equal_smoothness,512,256,64.0,pooled_first,1,1.243265373872501,1.0773168166743265,0.024775757820152483,0.007874456996712687
equal_smoothness,512,256,64.0,pooled_first,2,2.0228507995813283,1.9151689445062081,0.128110623791664,0.11462362292080011
equal_smoothness,512,256,64.0,pooled_first,3,1.958147637137998,1.4781690333584654,0.1159340194520212,0.05785753245744349
equal_smoothness,512,256,64.0,pooled_first,4,2.43778742966825,1.9903277058514355,0.27045403354843667,0.1862849243605437
equal_smoothness,512,256,64.0,pooled_first,5,2.491114952474662,1.143185503056283,0.23685487579840442,0.02274417843255061
equal_smoothness,512,256,64.0,pooled_first,6,2.259949356454356,1.4618480952557809,0.1705476347571053,0.06251608436438069
equal_smoothness,512,256,64.0,pooled_first,7,1.880991246771477,1.5193648084534728,0.12267517646244497,0.0723198666943628
equal_smoothness,512,256,64.0,pooled_first,8,1.1361612825229426,0.9041622607264747,0.0103337923390706,-0.007273486835229603
equal_smoothness,512,256,64.0,pooled_first,9,1.5769957474275011,1.3021102703528544,0.07585195737314479,0.0397154666233884
equal_smoothness,512,256,64.0,pooled_first,10,1.9542747181411921,1.1003690766909404,0.10523259246912002,0.011068194455044603
equal_smoothness,512,256,64.0,pooled_first,11,2.464918185479797,1.4310606596505215,0.2489016324392767,0.0732407467740088
equal_smoothness,512,256,64.0,pooled_first,12,1.6111780362159618,1.571308884002951,0.0564228283829524,0.05274218182860921
equal_smoothness,512,256,64.0,pooled_first,13,1.7523421686520229,1.5719853167230182,0.0789783202120969,0.0600450717546613
equal_smoothness,512,256,64.0,pooled_first,14,1.7196332697318906,1.648188067349574,0.0929396719793229,0.0837126198776563
equal_smoothness,512,256,64.0,pooled_first,15,1.6572423674186676,1.6071244220163787,0.0729724840023181,0.0674079751538374
equal_smoothness,512,256,64.0,pooled_first,16,1.9854852899829778,1.8304535600245038,0.1433039526730291,0.1207600751351201
equal_smoothness,512,256,64.0,pooled_first,17,2.3083125269027964,1.8188320596403293,0.19307828757833168,0.12084168624744768
equal_smoothness,512,256,64.0,pooled_first,18,1.0969006909782595,0.9917860309315758,0.008275386385416902,-0.0007014786696858955
equal_smoothness,512,256,64.0,pooled_first,19,1.1532443450931218,0.9368444576842454,0.011322922765413204,-0.0046664386044034945
equal_smoothness,512,256,64.0,pooled_first,20,1.055628581779258,0.8291240392131851,0.004000632222561501,-0.012288860382915302
equal_smoothness,512,256,64.0,pooled_first,21,2.1934129752196716,1.4952301892591602,0.2240567318476918,0.09297674821852589
equal_smoothness,512,256,64.0,pooled_first,22,2.2837054551663623,1.382521540082936,0.16581058479734823,0.04940862407608462
equal_smoothness,512,256,64.0,pooled_first,23,1.8462564668266694,1.7440578427968771,0.09139969792747629,0.0803617635292273
equal_smoothness,512,256,64.0,quadratic,0,2.2475016100014686,1.5693788743386765,0.1339997810632095,0.0611595559410216
equal_smoothness,512,256,64.0,quadratic,1,1.532976898768907,1.337522555551823,0.04686343398076069,0.029677582716354803
equal_smoothness,512,256,64.0,quadratic,2,2.536538109860369,2.378644673320362,0.1634969967490087,0.1466961751390473
equal_smoothness,512,256,64.0,quadratic,3,2.448120563075477,1.8488670748631204,0.14726101602467923,0.0863222518218776
equal_smoothness,512,256,64.0,quadratic,4,3.2874115065601077,2.6666862795832897,0.3366669216200721,0.2453070369911476
equal_smoothness,512,256,64.0,quadratic,5,3.207544820534081,1.4966528280443463,0.2862148407032155,0.0643925363332479
equal_smoothness,512,256,64.0,quadratic,6,2.825930757947506,1.8180344859111728,0.20855998343477417,0.09343687217498149
equal_smoothness,512,256,64.0,quadratic,7,2.418602217457123,1.9467265111194099,0.16261293324227633,0.10852229966714182
equal_smoothness,512,256,64.0,quadratic,8,1.287716303106652,1.0174579065314564,0.0203903211438414,0.001237233750162603
equal_smoothness,512,256,64.0,quadratic,9,2.0013535237840605,1.6432006373653638,0.10968381678539331,0.0704533405928718
equal_smoothness,512,256,64.0,quadratic,10,2.400577611572644,1.357699418243627,0.13254584077448017,0.03385144082262441
equal_smoothness,512,256,64.0,quadratic,11,3.075045126161269,1.7844726175292693,0.3017165834732603,0.11406421720915472
equal_smoothness,512,256,64.0,quadratic,12,1.9015264177769426,1.848408088897693,0.0740480119467374,0.069685070857179
equal_smoothness,512,256,64.0,quadratic,13,2.1874374475863405,1.9539009756845993,0.1054940122630921,0.08474622510111599
equal_smoothness,512,256,64.0,quadratic,14,2.19670573048381,2.107171985059676,0.12789076918357567,0.11832238551288861
equal_smoothness,512,256,64.0,quadratic,15,2.0704494347854054,2.007805942061666,0.1011040340539074,0.0951873511954907
equal_smoothness,512,256,64.0,quadratic,16,2.3906369168646857,2.192377630960731,0.17665550764004262,0.15147021709369402
equal_smoothness,512,256,64.0,quadratic,17,2.958917513413957,2.3196184309649026,0.23796394890944633,0.16030364256574853
equal_smoothness,512,256,64.0,quadratic,18,1.2987802420497703,1.1715095121170276,0.022822317263184302,0.013100747466884805
equal_smoothness,512,256,64.0,quadratic,19,1.3235011338856664,1.0756655619022693,0.021971261461808403,0.005138986142771806
equal_smoothness,512,256,64.0,quadratic,20,1.1768376217540029,0.9260141788865954,0.011962230056978898,-0.005004791425798502
equal_smoothness,512,256,64.0,quadratic,21,2.869392454776109,1.9382640691291229,0.28302663407492956,0.1420534894535386
equal_smoothness,512,256,64.0,quadratic,22,2.805654856633442,1.699757120247952,0.20026972366747592,0.0776118229857564
equal_smoothness,512,256,64.0,quadratic,23,2.2175269182741886,2.0991868981049673,0.115541060434911,0.10431081064164821
equal_smoothness,512,256,64.0,source_first,0,2.346248741515817,1.6427560057905013,0.1319231827244537,0.0629856989902665
equal_smoothness,512,256,64.0,source_first,1,1.5337408606671192,1.329020220735828,0.04406451079346109,0.027163209970021293
equal_smoothness,512,256,64.0,source_first,2,2.6016162891223784,2.463125171406564,0.15597390390413907,0.14248690303327521
equal_smoothness,512,256,64.0,source_first,3,2.545779563449451,1.9217613856470477,0.1438635121645174,0.08578702516993969
equal_smoothness,512,256,64.0,source_first,4,3.4953389694233166,2.8537639941527497,0.3273669738904964,0.2431978647026034
equal_smoothness,512,256,64.0,source_first,5,3.4263416421845756,1.5723658556873863,0.2802116968514885,0.0661009994856347
equal_smoothness,512,256,64.0,source_first,6,3.0180331290291966,1.9522145345823292,0.20454817434110129,0.09651662394837669
equal_smoothness,512,256,64.0,source_first,7,2.502306622640939,2.0212303640042424,0.1572497374202272,0.106894427652145
equal_smoothness,512,256,64.0,source_first,8,1.2478403741081447,0.9930369843038611,0.0171261248170088,-0.0004811543572914023
equal_smoothness,512,256,64.0,source_first,9,2.0397059053410174,1.6841656118454473,0.10567388146483289,0.0695373907150765
equal_smoothness,512,256,64.0,source_first,10,2.50306911763235,1.4093718903975117,0.12941021985877932,0.0352458218447039
equal_smoothness,512,256,64.0,source_first,11,3.251480117053152,1.8877159122605598,0.29000393911896727,0.11434305345369938
equal_smoothness,512,256,64.0,source_first,12,1.9819189974716611,1.9328757332215867,0.0736920111242942,0.07001136456995101
equal_smoothness,512,256,64.0,source_first,13,2.2826173031821995,2.0476827805043016,0.1033654475304543,0.0844321990730187
equal_smoothness,512,256,64.0,source_first,14,2.2915000796456413,2.196295660290052,0.125170014216334,0.1159429621146674
equal_smoothness,512,256,64.0,source_first,15,2.0845160876172155,2.0214766278958725,0.09573050582193479,0.0901659969734541
equal_smoothness,512,256,64.0,source_first,16,2.518513179124894,2.3218612789306117,0.17408006287288239,0.1515361853349734
equal_smoothness,512,256,64.0,source_first,17,3.15539235300576,2.486287582596691,0.23269632051871958,0.16045971918783558
equal_smoothness,512,256,64.0,source_first,18,1.27893009217356,1.1563717758483112,0.020430419349140402,0.011453554294037604
equal_smoothness,512,256,64.0,source_first,19,1.3220018811651024,1.0739355806836113,0.02075495313033761,0.00476559176052091
equal_smoothness,512,256,64.0,source_first,20,1.1517064065427176,0.9045865982246405,0.010000090257436006,-0.006289402348040797
equal_smoothness,512,256,64.0,source_first,21,2.9848243321024532,2.034728298508367,0.2738362562935544,0.1427562726643885
equal_smoothness,512,256,64.0,source_first,22,2.976820762986521,1.8021233064380364,0.1958851715591826,0.07948321083791901
equal_smoothness,512,256,64.0,source_first,23,2.2608709981526087,2.1357215894590267,0.11120636931125119,0.1001684349130022
equal_smoothness,512,1024,256.0,exact,0,2.7931607433705605,1.6078323165583126,0.1476023104606797,0.0500331354165352
equal_smoothness,512,1024,256.0,exact,1,1.8208831344934668,1.125336084722151,0.05708338896918949,0.008715745488527604
equal_smoothness,512,1024,256.0,exact,2,3.3607247194523655,2.025745130894811,0.17797094870653396,0.07732914921092769
equal_smoothness,512,1024,256.0,exact,3,3.1680387780616104,0.9034830044641617,0.1621438385246578,-0.007218337742574896
equal_smoothness,512,1024,256.0,exact,4,4.6945366091079475,2.087061642829487,0.3608792055743604,0.1061832601976531
equal_smoothness,512,1024,256.0,exact,5,4.334655330135737,1.6169388418181811,0.30441170971206144,0.0563186863507141
equal_smoothness,512,1024,256.0,exact,6,3.7921569863515994,0.8187644239019937,0.225239649799018,-0.0146200367282278
equal_smoothness,512,1024,256.0,exact,7,3.2547940934094415,2.0810970634142714,0.18144927688496287,0.08699875566125828
equal_smoothness,512,1024,256.0,exact,8,1.5025456510715023,1.0298220987566593,0.0288399116320184,0.0017114200291845974
equal_smoothness,512,1024,256.0,exact,9,2.375834521602888,1.7264091406711732,0.12005346963531649,0.0633854844772925
equal_smoothness,512,1024,256.0,exact,10,3.0064738383775285,1.1312462203674014,0.14382637601893272,0.00940788156843829
equal_smoothness,512,1024,256.0,exact,11,4.296554058625573,1.4011996781544729,0.3213340923870517,0.03910724112302129
equal_smoothness,512,1024,256.0,exact,12,2.417930027165605,1.5362078715345098,0.08722514859826389,0.032985274574973
equal_smoothness,512,1024,256.0,exact,13,2.925666393106761,2.2790804987863282,0.1210786717342238,0.08042377869218541
equal_smoothness,512,1024,256.0,exact,14,2.9201532560750807,1.8992465859076282,0.1460346752590834,0.0683909905292086
equal_smoothness,512,1024,256.0,exact,15,2.504622714966833,1.036289907206057,0.11053629539708688,0.002666018439679091
equal_smoothness,512,1024,256.0,exact,16,3.1183369609298595,2.652997565712228,0.1961312059783536,0.15304666444573112
equal_smoothness,512,1024,256.0,exact,17,4.00730321319399,0.9608863702721769,0.255647506300687,-0.00332500622431961
equal_smoothness,512,1024,256.0,exact,18,1.5095180655097566,0.6550364910796829,0.0316191352854711,-0.0214073819859356
equal_smoothness,512,1024,256.0,exact,19,1.5226374320548248,0.798146317866485,0.029248219301164606,-0.0112962838091729
equal_smoothness,512,1024,256.0,exact,20,1.325965097370852,0.8312786024545674,0.018662971341386905,-0.009660060639825802
equal_smoothness,512,1024,256.0,exact,21,3.8166039507782115,1.2207867558683674,0.3039039454940352,0.023822293582555817
equal_smoothness,512,1024,256.0,exact,22,3.686583039721114,1.8061794765984724,0.21496274613220412,0.06450519176322211
equal_smoothness,512,1024,256.0,exact,23,2.8502339699348616,0.7734973220252028,0.12944370287525658,-0.015846290698711893
equal_smoothness,512,1024,256.0,pooled_first,0,2.418028908368411,1.3918944802852573,0.13483214965967683,0.03726297461553231
equal_smoothness,512,1024,256.0,pooled_first,1,1.51895228177222,0.9387377922662946,0.0432607240980982,-0.0051069193825636905
equal_smoothness,512,1024,256.0,pooled_first,2,2.67491015809446,1.6123564649543516,0.15864230992971548,0.0580005104341092
equal_smoothness,512,1024,256.0,pooled_first,3,2.5907299044891454,0.7388421044818042,0.1454782943527037,-0.02388388191452899
equal_smoothness,512,1024,256.0,pooled_first,4,3.581088056581366,1.5920530916694573,0.3305083491584745,0.07581240378176721
equal_smoothness,512,1024,256.0,pooled_first,5,3.385988883204535,1.2630616568645456,0.27883536863452363,0.030742345273176305
equal_smoothness,512,1024,256.0,pooled_first,6,3.065174168905719,0.6618016004073398,0.20610704943153518,-0.03375263709571061
equal_smoothness,512,1024,256.0,pooled_first,7,2.661716665890163,1.7018866871613252,0.16351854880309227,0.06906802757938768
equal_smoothness,512,1024,256.0,pooled_first,8,1.283662170392,0.8798026665378902,0.019054465065407603,-0.008074026537426199
equal_smoothness,512,1024,256.0,pooled_first,9,1.9878022825330084,1.44444404658988,0.10301999929840329,0.0463520141403793
equal_smoothness,512,1024,256.0,pooled_first,10,2.5341562076034094,0.9535272168604718,0.130466395900408,-0.003952098550086408
equal_smoothness,512,1024,256.0,pooled_first,11,3.348608454486067,1.0920540099505165,0.2937400294359443,0.011513178171913885
equal_smoothness,512,1024,256.0,pooled_first,12,2.0733114643640858,1.3172578841880211,0.0770002022889765,0.02276032826568561
equal_smoothness,512,1024,256.0,pooled_first,13,2.4030814200090767,1.8719892378168999,0.1074053186478643,0.0667504256058259
equal_smoothness,512,1024,256.0,pooled_first,14,2.3768669938056473,1.5458971250054954,0.1286509063636419,0.0510072216337671
equal_smoothness,512,1024,256.0,pooled_first,15,2.102487377416776,0.8699060486137885,0.0964850074919499,-0.011385269465457898
equal_smoothness,512,1024,256.0,pooled_first,16,2.677386393379884,2.2778486331348216,0.18088258713645458,0.1377980456038321
equal_smoothness,512,1024,256.0,pooled_first,17,3.2103524426212386,0.7697904904545609,0.2345445585280985,-0.0244279539969081
equal_smoothness,512,1024,256.0,pooled_first,18,1.2469257620669496,0.5410878441824882,0.018550453093030994,-0.034476064178375704
equal_smoothness,512,1024,256.0,pooled_first,19,1.3141889919644347,0.6888804142306896,0.020371760464414912,-0.020172742645922594
equal_smoothness,512,1024,256.0,pooled_first,20,1.1723084222542814,0.7349476308460486,0.011158515006401304,-0.017164516974811403
equal_smoothness,512,1024,256.0,pooled_first,21,3.069961861561969,0.9819642881341341,0.2776623617566071,-0.0024192901548723
equal_smoothness,512,1024,256.0,pooled_first,22,3.0244685588375244,1.4817876010743396,0.19744626179948593,0.046988707430503915
equal_smoothness,512,1024,256.0,pooled_first,23,2.315645797617591,0.6284206286605502,0.11329262566634068,-0.031997367907627805
equal_smoothness,512,1024,256.0,quadratic,0,2.661739341252116,1.5280819705965007,0.15071634850751453,0.047895951155002406
equal_smoothness,512,1024,256.0,quadratic,1,1.747219651126833,1.081386442263806,0.05764506232045599,0.0062786444779153044
equal_smoothness,512,1024,256.0,quadratic,2,3.091474246899949,1.8395589330909279,0.182597456326356,0.07329821337542211
equal_smoothness,512,1024,256.0,quadratic,3,2.9322596987254705,0.854482579629213,0.1640510212433723,-0.01235459262348379
equal_smoothness,512,1024,256.0,quadratic,4,4.16571267560045,1.82862609237683,0.3676989594155512,0.0962452954937688
equal_smoothness,512,1024,256.0,quadratic,5,3.933198492901486,1.4811705128374675,0.3101351148263179,0.050875476927670096
equal_smoothness,512,1024,256.0,quadratic,6,3.4830789524646746,0.7536952936458311,0.23010995390461858,-0.0228253574335167
equal_smoothness,512,1024,256.0,quadratic,7,3.042527172347822,1.9154071806344417,0.1861196697990295,0.0834139611447625
equal_smoothness,512,1024,256.0,quadratic,8,1.4442129398014523,0.9827783281277936,0.028069828683664796,-0.001088237950283906
equal_smoothness,512,1024,256.0,quadratic,9,2.26270917553236,1.6279085512526252,0.12233579053823081,0.060834030900915506
equal_smoothness,512,1024,256.0,quadratic,10,2.8279613131822807,1.0550425206178857,0.14684805954232488,0.004421804382163594
equal_smoothness,512,1024,256.0,quadratic,11,3.8304018504829855,1.2310928782199562,0.33038999690510873,0.026975242157524504
equal_smoothness,512,1024,256.0,quadratic,12,2.30067792705425,1.4517757042873474,0.0882980785891626,0.030669334669331
equal_smoothness,512,1024,256.0,quadratic,13,2.7334403351088135,2.1115808328250703,0.12324009124528941,0.07902857715335039
equal_smoothness,512,1024,256.0,quadratic,14,2.7119861234321383,1.7391267269201347,0.1481960024499363,0.0639816086907737
equal_smoothness,512,1024,256.0,quadratic,15,2.392017135901385,0.9877356076735018,0.1138013071755878,-0.0010026484893563975
equal_smoothness,512,1024,256.0,quadratic,16,2.950687301039277,2.4914838434074538,0.2007666251510251,0.1535049608149191
equal_smoothness,512,1024,256.0,quadratic,17,3.6488408107627794,0.891463999139753,0.2609328867284611,-0.010691700272570007
equal_smoothness,512,1024,256.0,quadratic,18,1.4526617224155969,0.6233735510022491,0.030913830077361606,-0.0257211190396765
equal_smoothness,512,1024,256.0,quadratic,19,1.4730811438250355,0.7691386926440759,0.028867719093185,-0.0140873071294954
equal_smoothness,512,1024,256.0,quadratic,20,1.2963490869377359,0.8212756552786529,0.018198502639312795,-0.010975284225539901
equal_smoothness,512,1024,256.0,quadratic,21,3.4999098276783664,1.1188697032208943,0.3103017762549046,0.014754724208029507
equal_smoothness,512,1024,256.0,quadratic,22,3.3964908516522234,1.6535388555799027,0.2195634917868759,0.05987641181713381
equal_smoothness,512,1024,256.0,quadratic,23,2.6373864631920587,0.7232886975491831,0.1306484015455836,-0.022079020541258307
equal_smoothness,512,1024,256.0,source_first,0,2.667713177578519,1.5356207008134106,0.1437315433908199,0.046162368346675406
equal_smoothness,512,1024,256.0,source_first,1,1.7338733031313889,1.0715625607092696,0.053593758959765994,0.005226115479104107
equal_smoothness,512,1024,256.0,source_first,2,3.1162420652194225,1.8783782419812416,0.17205641332568478,0.0714146138300785
equal_smoothness,512,1024,256.0,source_first,3,2.969311123785203,0.8468084904401821,0.1571384706109411,-0.012223705656291592
equal_smoothness,512,1024,256.0,source_first,4,4.28394379958395,1.9045233914679827,0.351517187860585,0.0968212424838777
equal_smoothness,512,1024,256.0,source_first,5,4.003543744495932,1.4934256341878431,0.2968618270630293,0.048768803701682004
equal_smoothness,512,1024,256.0,source_first,6,3.554729679857095,0.7675015061166194,0.21985163107404448,-0.020008055453201307
equal_smoothness,512,1024,256.0,source_first,7,3.0571841046765043,1.9547463464561188,0.17624769243523447,0.08179717121152989
equal_smoothness,512,1024,256.0,source_first,8,1.4330312830240304,0.9821780006586486,0.026056116223994404,-0.0010723753788393978
equal_smoothness,512,1024,256.0,source_first,9,2.260924345908858,1.6429092269059404,0.115618598837251,0.05895061367922701
equal_smoothness,512,1024,256.0,source_first,10,2.8542794255029436,1.0739800129826325,0.14000423013889512,0.005585735688400692
equal_smoothness,512,1024,256.0,source_first,11,3.892421867490237,1.269403385492013,0.3112136348986461,0.028986783634615695
equal_smoothness,512,1024,256.0,source_first,12,2.3104395103576048,1.467914837335612,0.084363195800539,0.030123321777248108
equal_smoothness,512,1024,256.0,source_first,13,2.7641615294137303,2.1532689619107708,0.1174049286282184,0.07675003558618
equal_smoothness,512,1024,256.0,source_first,14,2.748341470216885,1.7875014413570776,0.1412802025689669,0.0636365178390921
equal_smoothness,512,1024,256.0,source_first,15,2.3637611029288905,0.9780082881839968,0.10615839009048739,-0.0017118868669204063
equal_smoothness,512,1024,256.0,source_first,16,2.9658424609281755,2.523259329479947,0.19137064911919327,0.1482861075865708
equal_smoothness,512,1024,256.0,source_first,17,3.732374825177351,0.8949629981708854,0.24938571373433618,-0.009586798790670412
equal_smoothness,512,1024,256.0,source_first,18,1.4339871303190181,0.6222607861141377,0.028350473316190894,-0.024676043955215804
equal_smoothness,512,1024,256.0,source_first,19,1.4553439282354315,0.7628719569719808,0.026660564009443506,-0.013883939100894
equal_smoothness,512,1024,256.0,source_first,20,1.275576161361302,0.7996885972664622,0.0164012531958925,-0.011921778785320206
equal_smoothness,512,1024,256.0,source_first,21,3.551714280947446,1.1360586035983873,0.2958568796518934,0.01577522774041401
equal_smoothness,512,1024,256.0,source_first,22,3.4662663743632796,1.6982390246855712,0.20987707411697953,0.059419519747997515
equal_smoothness,512,1024,256.0,source_first,23,2.687795187854451,0.7294146381972837,0.1252155777591215,-0.020074415814846994
kappa2,512,64,16.0,exact,0,1.0621535419134343,1.0467189929377383,0.004231526501259603,0.003180714254443301
kappa2,512,64,16.0,exact,1,1.1685582367615013,1.1429085701971975,0.006594515238547198,0.005591021607670603
kappa2,512,64,16.0,exact,2,1.1467118571886425,1.1249227147521614,0.005843734468205901,0.004975843043963403
kappa2,512,64,16.0,exact,3,1.3202443482614725,1.2733012070745735,0.016989499527642393,0.014499087192965693
kappa2,512,64,16.0,exact,4,1.737146859257171,1.7291288270099916,0.08070052791798149,0.07982273887623909
kappa2,512,64,16.0,exact,5,1.0878989128446792,0.9563950678401226,0.003696658063730998,-0.0018338397924453007
kappa2,512,64,16.0,exact,6,1.3420053558354907,1.2857301743569967,0.022347430074836097,0.0186702780607481
kappa2,512,64,16.0,exact,7,1.1577737353493749,1.1109984671032391,0.009462102960203299,0.006656867962400996
kappa2,512,64,16.0,exact,8,1.0898879740480618,0.9958903220712354,0.005016207496581895,-0.0002293409930875026
kappa2,512,64,16.0,exact,9,1.2140344944202917,1.1259146458816924,0.010309300187303097,0.006064872327650697
kappa2,512,64,16.0,exact,10,1.0784643916126535,0.9293681876499016,0.0029449714515813047,-0.002650994504250298
kappa2,512,64,16.0,exact,11,1.4988101779067227,1.4791722676653034,0.0316810533385202,0.030433785922233003
kappa2,512,64,16.0,exact,12,1.2644742716718376,1.2332712599665405,0.012565019400608196,0.011082582394709398
kappa2,512,64,16.0,exact,13,1.3226263332662924,1.3040134773872276,0.014817051233074599,0.013962230622612204
kappa2,512,64,16.0,exact,14,1.328907037300862,1.1443894128632184,0.0248440150690704,0.010906463961446594
kappa2,512,64,16.0,exact,15,1.2202993381301306,1.1904924806852275,0.015204741029911595,0.013147514929225196
kappa2,512,64,16.0,exact,16,1.4952071564057328,1.4850776335697444,0.027916363947625804,0.0273453313152267
kappa2,512,64,16.0,exact,17,1.346747968584518,1.3258932451348697,0.021072886405743403,0.019805483974889605
kappa2,512,64,16.0,exact,18,1.0504205998204388,1.0326739780417227,0.0015769407678306036,0.0010219023217631004
kappa2,512,64,16.0,exact,19,1.0934599164257497,1.0294654754014192,0.004552940999904602,0.001435423614393902
kappa2,512,64,16.0,exact,20,1.1224542935242483,1.1011250194408122,0.005309997298169597,0.004385093936308003
kappa2,512,64,16.0,exact,21,1.1440252255041032,0.9044172170500456,0.007706530254589096,-0.005114462456444202
kappa2,512,64,16.0,exact,22,1.3222597013522577,1.2948380696922683,0.014574857458377999,0.0133346577962936
kappa2,512,64,16.0,exact,23,1.229496333463873,1.1998735438139843,0.011375029965879697,0.009906770691953296
kappa2,512,64,16.0,pooled_first,0,1.0276582581516418,1.0127249730004704,0.0019462319306929043,0.0008954196838766026
kappa2,512,64,16.0,pooled_first,1,1.076438165673209,1.052810519948742,0.0032464179166833,0.002242924285806705
kappa2,512,64,16.0,pooled_first,2,1.00656151791574,0.9874354295723988,0.0002977443702473978,-0.0005701470539951001
kappa2,512,64,16.0,pooled_first,3,1.1690483908740088,1.12748123420382,0.010128193302473693,0.007637780967796992
kappa2,512,64,16.0,pooled_first,4,1.177890062710353,1.172453354549431,0.028721414330161787,0.027843625288419382
kappa2,512,64,16.0,pooled_first,5,1.0087536423251515,0.8868167775467527,0.00039702513428539754,-0.005133472721890901
kappa2,512,64,16.0,pooled_first,6,1.1627348519615854,1.1139771368593447,0.012272945674301192,0.008595793660213194
kappa2,512,64,16.0,pooled_first,7,1.0460274376752268,1.0037668365783188,0.0030552754971381046,0.00025004049933580186
kappa2,512,64,16.0,pooled_first,8,0.9676222116846365,0.8841693999601825,-0.0020351532211672976,-0.007280701710836696
kappa2,512,64,16.0,pooled_first,9,1.076587467136852,0.9984441153798216,0.004159918558735501,-8.450930091689901e-05
kappa2,512,64,16.0,pooled_first,10,1.0108647845643446,0.8711141323682164,0.0004350531720896042,-0.0051609127837419985
kappa2,512,64,16.0,pooled_first,11,1.2722263142168695,1.2555571812381654,0.020369326467815807,0.01912205905152861
kappa2,512,64,16.0,pooled_first,12,1.0107465950711636,0.9858047369854342,0.0006387314917013984,-0.0008437055141974001
kappa2,512,64,16.0,pooled_first,13,1.1069424110081936,1.0913647992184456,0.0058684590613889,0.005013638450926505
kappa2,512,64,16.0,pooled_first,14,1.1319390079858287,0.9747702287564942,0.011700203284065805,-0.002237347823558
kappa2,512,64,16.0,pooled_first,15,1.0766876512453134,1.0503886323648048,0.0059988487958050896,0.003941622695118691
kappa2,512,64,16.0,pooled_first,16,1.335134331168972,1.3260892475905877,0.021157641903062907,0.020586609270663803
kappa2,512,64,16.0,pooled_first,17,1.1216930455351461,1.104323352908384,0.008879492864002206,0.007612090433148408
kappa2,512,64,16.0,pooled_first,18,1.0181060416353274,1.0009053671106498,0.0005842532046803003,2.921475861279721e-05
kappa2,512,64,16.0,pooled_first,19,1.0431099800031325,0.98206225516709,0.002201492561921599,-0.0009160248235891011
kappa2,512,64,16.0,pooled_first,20,1.0351720348301596,1.0155013291437158,0.001653765440674894,0.0007288620788132999
kappa2,512,64,16.0,pooled_first,21,0.9620082596011647,0.7605224199005415,-0.0024174990533165006,-0.015238491764349799
kappa2,512,64,16.0,pooled_first,22,1.164469136901931,1.1403198387580835,0.008446397356730397,0.007206197694645998
kappa2,512,64,16.0,pooled_first,23,0.963131622186083,0.9399264733193149,-0.002332772694142407,-0.003801031968068809
kappa2,512,64,16.0,quadratic,0,0.9966236734880323,0.9810843836373897,-0.00026065693584428895,-0.0014603109572511874
kappa2,512,64,16.0,quadratic,1,1.1032813827938313,1.0796335059626856,0.004536115635863806,0.0034975015028320053
kappa2,512,64,16.0,quadratic,2,1.061604043878582,1.0409891306424728,0.0028386657959477007,0.0018887468392456003
kappa2,512,64,16.0,quadratic,3,1.2328704223646847,1.1893228667712765,0.014171872767825396,0.011521684689181806
kappa2,512,64,16.0,quadratic,4,1.527335549703915,1.5174762989130257,0.07130388106451349,0.06997075864146901
kappa2,512,64,16.0,quadratic,5,1.013743230716427,0.8958631637631684,0.0006573024486396031,-0.0049805899984081
kappa2,512,64,16.0,quadratic,6,1.2633726206248155,1.2121931755581725,0.019680257229956005,0.015855924080183506
kappa2,512,64,16.0,quadratic,7,1.0702681115774528,1.028673467706618,0.004876418280625294,0.001989861673447002
kappa2,512,64,16.0,quadratic,8,1.0256745374768115,0.9372866168250089,0.0016290834644047958,-0.003979247362081301
kappa2,512,64,16.0,quadratic,9,1.139130808684136,1.0588929670352483,0.007634723247742899,0.0032317177539976025
kappa2,512,64,16.0,quadratic,10,1.0046162789784443,0.8605109791906922,0.0001945213383027014,-0.005877805724710403
kappa2,512,64,16.0,quadratic,11,1.3857970851978316,1.3673272760297126,0.028530639551813605,0.027164751917654398
kappa2,512,64,16.0,quadratic,12,1.1855800419651288,1.1565963831056654,0.010066097748477491,0.008493987191229603
kappa2,512,64,16.0,quadratic,13,1.230382075232697,1.2127328876752697,0.012151229120221999,0.011220343670130195
kappa2,512,64,16.0,quadratic,14,1.239363776996707,1.066614947237749,0.020827556700393796,0.005796309734480198
kappa2,512,64,16.0,quadratic,15,1.1371599888911852,1.1073301705899603,0.01090856889824919,0.008536152344473288
kappa2,512,64,16.0,quadratic,16,1.390190711608449,1.3791043624032013,0.025362647361839907,0.024642027528877106
kappa2,512,64,16.0,quadratic,17,1.268325608509722,1.2475128714351005,0.0187745493846041,0.017318297175929406
kappa2,512,64,16.0,quadratic,18,0.9919143732508676,0.9744582554498143,-0.0002791084803120958,-0.000881677787895295
kappa2,512,64,16.0,quadratic,19,1.0254679469382884,0.9680915596634836,0.0014075447682639006,-0.001763493475463597
kappa2,512,64,16.0,quadratic,20,1.0609971856131755,1.040384650239468,0.0029338314900825,0.001942413529369899
kappa2,512,64,16.0,quadratic,21,1.0570188992534024,0.8311234087929043,0.0034917594331217994,-0.010341771554729602
kappa2,512,64,16.0,quadratic,22,1.2563539478235988,1.2309029857969505,0.013103907853503599,0.0118029446188367
kappa2,512,64,16.0,quadratic,23,1.137515713937756,1.1090358263399938,0.007906825837189498,0.006269300170848806
kappa2,512,64,16.0,source_first,0,0.918820268433686,0.9054685486743618,-0.006389038840001804,-0.007439851086818106
kappa2,512,64,16.0,source_first,1,1.050390731446011,1.027334822740518,0.002193224249245798,0.001189730618369203
kappa2,512,64,16.0,source_first,2,0.991820733333128,0.9729747406850415,-0.0003766697530517976,-0.0012445611772942955
kappa2,512,64,16.0,source_first,3,1.0887370893184027,1.0500255137175767,0.0057086785632445985,0.003218266228567898
kappa2,512,64,16.0,source_first,4,1.2544188848899418,1.2486289477773023,0.03857142224933449,0.03769363320759209
kappa2,512,64,16.0,source_first,5,0.9559098644662931,0.8403606887378224,-0.0021102738164111984,-0.007640771672587497
kappa2,512,64,16.0,source_first,6,1.094222607154954,1.048337860475102,0.0075508938098724915,0.003873741795784494
kappa2,512,64,16.0,source_first,7,0.9938445949697251,0.9536922352250529,-0.0004300458983327038,-0.0032352808961350066
kappa2,512,64,16.0,source_first,8,0.8589566389369006,0.7848757158213889,-0.009987048736539307,-0.015232597226208705
kappa2,512,64,16.0,source_first,9,1.0504661860336548,0.9742188292792597,0.0028092788404667987,-0.0014351490191856012
kappa2,512,64,16.0,source_first,10,0.9602826265869344,0.8275248874636236,-0.0016741552766888004,-0.007270121232520403
kappa2,512,64,16.0,source_first,11,1.1690447568445785,1.1537275430028773,0.013765167692077904,0.012517900275790708
kappa2,512,64,16.0,source_first,12,1.006126665811618,0.9812988121860764,0.00036581479248669335,-0.001116622213412105
kappa2,512,64,16.0,source_first,13,1.0650875465380831,1.0500989435565116,0.003712032157606099,0.0028572115471437037
kappa2,512,64,16.0,source_first,14,1.0767713340333376,0.9272625399329399,0.007156799023952901,-0.0067807520836709045
kappa2,512,64,16.0,source_first,15,1.015645758701258,0.9908377403747737,0.001297437898572798,-0.000759788202113601
kappa2,512,64,16.0,source_first,16,1.2138992533347086,1.205675496409413,0.014852512642271498,0.014281480009872394
kappa2,512,64,16.0,source_first,17,1.0815546883517029,1.064806548055674,0.006171587318801006,0.004904184887947208
kappa2,512,64,16.0,source_first,18,0.9674440965751857,0.951099344314133,-0.0011055400387003991,-0.0016605784847679023
kappa2,512,64,16.0,source_first,19,1.0026061027871143,0.9439288562309066,0.00013846203126580137,-0.0029790553542448986
kappa2,512,64,16.0,source_first,20,0.9709484386125464,0.9524981324508339,-0.0014563382612232043,-0.0023812416230847983
kappa2,512,64,16.0,source_first,21,0.9627990184946827,0.7611475599253325,-0.002365237108160702,-0.015186229819194
kappa2,512,64,16.0,source_first,22,1.1071333268240349,1.0841730851592402,0.005786816953624298,0.004546617291539899
kappa2,512,64,16.0,source_first,23,0.9953764459725737,0.9713944085488191,-0.0002830691971376989,-0.0017513284710641008
kappa2,512,256,64.0,exact,0,1.4393602528175653,1.084571434011904,0.022073425950337802,0.0042488624635574
kappa2,512,256,64.0,exact,1,1.3940279364291668,1.2914328292474457,0.012922269511395398,0.0095576308576815
kappa2,512,256,64.0,exact,2,1.3157685539995319,1.2326564042082715,0.010961473490738304,0.008076348879196005
kappa2,512,256,64.0,exact,3,1.5758058771751748,1.1489539209052586,0.025593330573335897,0.006620680838870699
kappa2,512,256,64.0,exact,4,2.433586111704577,1.6491131118376539,0.112030418541628,0.0507262263538283
kappa2,512,256,64.0,exact,5,1.2586441671464956,0.976117525525282,0.009401865653482,-0.0008681418141427977
kappa2,512,256,64.0,exact,6,1.7307286891738884,1.4675832053936821,0.0370233825686497,0.0236907516461917
kappa2,512,256,64.0,exact,7,1.4953674219090318,1.292466588414464,0.023001501215216,0.013580163513580296
kappa2,512,256,64.0,exact,8,1.5285030759153748,1.3367017853213756,0.0210298881839733,0.0133978423576602
kappa2,512,256,64.0,exact,9,1.443218600209703,0.8444305317299541,0.017958179218906897,-0.006303310354894204
kappa2,512,256,64.0,exact,10,1.18035129411488,0.9511238822186214,0.006184751720972402,-0.0016760991655001972
kappa2,512,256,64.0,exact,11,1.905069721562918,0.8912679531361783,0.045225367167366,-0.005433224231370701
kappa2,512,256,64.0,exact,12,1.5946499541957357,1.4981496709561506,0.022401946507402397,0.018766540218662003
kappa2,512,256,64.0,exact,13,1.584095936502399,1.4628275377206685,0.022397618366415496,0.0177474861773717
kappa2,512,256,64.0,exact,14,1.9206987822543709,0.9088577339189553,0.048117330730918506,-0.0047632544379486025
kappa2,512,256,64.0,exact,15,1.8716441143768914,1.3204853242492767,0.039223662198524196,0.014421720849826902
kappa2,512,256,64.0,exact,16,1.715488466730013,1.5884917095710056,0.0351550841128262,0.028915176850050205
kappa2,512,256,64.0,exact,17,1.7939391154035822,1.5329667299233016,0.036222292182428506,0.024315814953873208
kappa2,512,256,64.0,exact,18,1.1264598242437278,1.0131842844415864,0.0036881406091241013,0.00038451338314009903
kappa2,512,256,64.0,exact,19,1.3827406414542012,1.2112153562397077,0.014744612186842199,0.008136811663970796
kappa2,512,256,64.0,exact,20,1.197309547178109,0.6910099762238,0.008021038536892698,-0.012561079398692498
kappa2,512,256,64.0,exact,21,1.3169063456439003,0.7151520511911842,0.014730991183854299,-0.0132407971008466
kappa2,512,256,64.0,exact,22,1.613964275719974,0.913812970653635,0.0227491022215549,-0.0031934717023614986
kappa2,512,256,64.0,exact,23,1.5691584013973512,1.464515908938464,0.022103976002324097,0.018040054365648095
kappa2,512,256,64.0,pooled_first,0,1.29343675490013,0.9746167113616562,0.0164054367756242,-0.001419126711156203
kappa2,512,256,64.0,pooled_first,1,1.2104835566844574,1.1213966115850158,0.007949549847075695,0.004584911193361796
kappa2,512,256,64.0,pooled_first,2,1.0575860247078541,0.9907822940399649,0.0024870296240113027,-0.0003980949875309961
kappa2,512,256,64.0,pooled_first,3,1.386994196651763,1.0112872680565148,0.019542640243013894,0.0005699905085486956
kappa2,512,256,64.0,pooled_first,4,1.6394942891116506,1.1109989147099435,0.0741797992973585,0.012875607109558804
kappa2,512,256,64.0,pooled_first,5,1.0826495386679924,0.8396282414684142,0.003492744829762598,-0.0067772626378622
kappa2,512,256,64.0,pooled_first,6,1.432776182938041,1.214932344001072,0.026487070496460395,0.013154439574002398
kappa2,512,256,64.0,pooled_first,7,1.1334759633922389,0.9796788334368866,0.0081764993048603,-0.0012448383967754023
kappa2,512,256,64.0,pooled_first,8,1.242438445908121,1.0865334293179065,0.011868132082589099,0.0042360862562760004
kappa2,512,256,64.0,pooled_first,9,1.2918415221209953,0.7558594541928432,0.013210348759447502,-0.0110511408143536
kappa2,512,256,64.0,pooled_first,10,1.0618193504940585,0.8556111624498051,0.0023566120275888003,-0.005504238858883799
kappa2,512,256,64.0,pooled_first,11,1.5307793867531851,0.7161599364538042,0.0330074810594319,-0.017651110339304797
kappa2,512,256,64.0,pooled_first,12,1.342291198772,1.2610624121466434,0.0153192929291864,0.011683886640446006
kappa2,512,256,64.0,pooled_first,13,1.2475681896991804,1.1520622337468638,0.012053958273327295,0.007403826084283499
kappa2,512,256,64.0,pooled_first,14,1.584963141023525,0.7499905878031294,0.03704695810687031,-0.0158336270619968
kappa2,512,256,64.0,pooled_first,15,1.5316346833101793,1.080601331143347,0.029234140160692895,0.004432198811995601
kappa2,512,256,64.0,pooled_first,16,1.4860515029333141,1.376039849982049,0.027569045840810602,0.021329138578034604
kappa2,512,256,64.0,pooled_first,17,1.4348186578499935,1.226089139297471,0.024803192591752204,0.012896715363196906
kappa2,512,256,64.0,pooled_first,18,1.0244453876218467,0.9214283054470895,0.0007839325905219033,-0.002519694635462099
kappa2,512,256,64.0,pooled_first,19,1.245565435776785,1.0910563686242922,0.010501955935851397,0.003894155412979994
kappa2,512,256,64.0,pooled_first,20,1.0608426415190537,0.612250065341062,0.002791554050954298,-0.0177905638846309
kappa2,512,256,64.0,pooled_first,21,1.100493512740611,0.5976280663863205,0.005589931228612996,-0.022381857056087903
kappa2,512,256,64.0,pooled_first,22,1.407391784702792,0.7968533672029796,0.0173106084526641,-0.0086319654712523
kappa2,512,256,64.0,pooled_first,23,1.2505303049662353,1.167136169682947,0.0122087185572071,0.008144796920531099
kappa2,512,256,64.0,quadratic,0,1.3679427411165488,1.031999314932915,0.020695139867228006,0.0017998188962298003
kappa2,512,256,64.0,quadratic,1,1.3146524089139004,1.2219119981529107,0.011597609522637803,0.008179338946901302
kappa2,512,256,64.0,quadratic,2,1.2282624793132622,1.1451055954629492,0.009090985232499196,0.005779104956168894
kappa2,512,256,64.0,quadratic,3,1.4892132185692877,1.087010597598847,0.024647430355639995,0.004383748359850295
kappa2,512,256,64.0,quadratic,4,2.1520530437376584,1.4439200369158236,0.1105554314463602,0.042600270426514195
kappa2,512,256,64.0,quadratic,5,1.1753869184272874,0.9146232642652471,0.007234703293042599,-0.0035217868966979024
kappa2,512,256,64.0,quadratic,6,1.6075751078471505,1.357106765522016,0.0356796270413524,0.0209709648127563
kappa2,512,256,64.0,quadratic,7,1.3911829136193319,1.2073713405321689,0.020884827684984397,0.011071328943659003
kappa2,512,256,64.0,quadratic,8,1.4327040933887552,1.250876191966835,0.019655531098295598,0.011396020671789298
kappa2,512,256,64.0,quadratic,9,1.377970732884242,0.7895426755859886,0.017145958430888793,-0.009547015739400803
kappa2,512,256,64.0,quadratic,10,1.1146164421955584,0.893928873684356,0.004353082433194301,-0.004028535066949203
kappa2,512,256,64.0,quadratic,11,1.734218508353436,0.7989409747182078,0.043388408431070405,-0.0118815189326172
kappa2,512,256,64.0,quadratic,12,1.494657533990535,1.4057292358661908,0.02128255121020809,0.0174564272177163
kappa2,512,256,64.0,quadratic,13,1.4761895809993502,1.3655162413629713,0.0209338579318184,0.0160685268510214
kappa2,512,256,64.0,quadratic,14,1.7575601809576074,0.815838856521607,0.0464820881100567,-0.011299689071290399
kappa2,512,256,64.0,quadratic,15,1.7335336739060947,1.2188392924139941,0.0382692262579971,0.011417076943359597
kappa2,512,256,64.0,quadratic,16,1.6155018175414324,1.4937231403982056,0.03442816912456251,0.027616463987444398
kappa2,512,256,64.0,quadratic,17,1.6726266470508375,1.4315832372197794,0.03568726104419649,0.022898325120618596
kappa2,512,256,64.0,quadratic,18,1.0695087021676624,0.9600606148282588,0.0022252990530842037,-0.0012786467482741974
kappa2,512,256,64.0,quadratic,19,1.3212688667927701,1.1609500965693866,0.013780589953689401,0.006903835114717503
kappa2,512,256,64.0,quadratic,20,1.1341917199282723,0.6497309299978336,0.006037801725241397,-0.015759952970930004
kappa2,512,256,64.0,quadratic,21,1.241451289925415,0.6733567850176856,0.012589488468064701,-0.0170314724326456
kappa2,512,256,64.0,quadratic,22,1.5281384247227743,0.8521243038253414,0.0221951405215216,-0.006214510633338603
kappa2,512,256,64.0,quadratic,23,1.4730806093929651,1.377679798465411,0.021004671046502894,0.0167688968225833
kappa2,512,256,64.0,source_first,0,1.3073263216261684,0.985082630003202,0.0169994251971073,-0.000825138289673101
kappa2,512,256,64.0,source_first,1,1.2380118958390613,1.1468989706051502,0.0087893569735348,0.005424718319820901
kappa2,512,256,64.0,source_first,2,1.1489729064463456,1.0763966102456215,0.0059221181203933035,0.0030369935088510047
kappa2,512,256,64.0,source_first,3,1.3855660644756707,1.0102459862038073,0.019490590336854692,0.0005179406023894939
kappa2,512,256,64.0,source_first,4,2.0349184513796086,1.3789570393874198,0.0967203839771463,0.0354161917893466
kappa2,512,256,64.0,source_first,5,1.1107753432190202,0.8614406738129734,0.004562797483391001,-0.0057072099842337964
kappa2,512,256,64.0,source_first,6,1.5323178354941533,1.2993393677259824,0.0304628891333745,0.017130258210916502
kappa2,512,256,64.0,source_first,7,1.2697158492720246,1.0974328368538038,0.014749475666856103,0.0053281379652204
kappa2,512,256,64.0,source_first,8,1.3426527441084954,1.1741725276160548,0.015521949698262101,0.007889903871949003
kappa2,512,256,64.0,source_first,9,1.2779222064147644,0.7477152304685772,0.012717310445089197,-0.011544179128711904
kappa2,512,256,64.0,source_first,10,1.0726840101736985,0.8643658758516591,0.0027427192916534004,-0.005118131594819199
kappa2,512,256,64.0,source_first,11,1.6983715824223473,0.7945662811166699,0.039143962297315,-0.011514629101421696
kappa2,512,256,64.0,source_first,12,1.4484448836299824,1.3607922040187275,0.018599309882279494,0.0149639035935391
kappa2,512,256,64.0,source_first,13,1.3811318206764207,1.2754010751196019,0.016762516316919995,0.0121123841278762
kappa2,512,256,64.0,source_first,14,1.6644239837611474,0.7875907581854115,0.040070480949726005,-0.012810104219141104
kappa2,512,256,64.0,source_first,15,1.6259129837341963,1.1471167071963022,0.032422677185826095,0.0076207358371288
kappa2,512,256,64.0,source_first,16,1.5680944128662055,1.452009164136575,0.0305366658690846,0.024296758606308602
kappa2,512,256,64.0,source_first,17,1.5736406989918457,1.3447161142172013,0.029835327326868402,0.017928850098313104
kappa2,512,256,64.0,source_first,18,1.0418447424670658,0.9370780006330088,0.0013194972761246052,-0.001984129949859397
kappa2,512,256,64.0,source_first,19,1.2869037586050964,1.1272667828623435,0.011875712361148198,0.005267911838276795
kappa2,512,256,64.0,source_first,20,1.07865249275001,0.6225287647005199,0.0035491135017926972,-0.0170330044337925
kappa2,512,256,64.0,source_first,21,1.1657852515186455,0.633085045591717,0.008705290338937001,-0.019266497945763898
kappa2,512,256,64.0,source_first,22,1.4883062134158092,0.8426664348051109,0.019620724216073603,-0.006321849707842796
kappa2,512,256,64.0,source_first,23,1.3971996760043377,1.3040245979308653,0.0173242501189199,0.0132603284822439
kappa2,512,1024,256.0,exact,0,1.6165572990911234,0.6545307417808006,0.027580416788010202,-0.015453853426398299
kappa2,512,1024,256.0,exact,1,1.547239073756017,1.072039467733132,0.0161697361059691,0.0021286111287049034
kappa2,512,1024,256.0,exact,2,1.5057863515952532,0.8205465865090125,0.015342047108243901,-0.0054433709308887995
kappa2,512,1024,256.0,exact,3,1.77295587180878,0.4779068811960443,0.030535863328481294,-0.0206254518556554
kappa2,512,1024,256.0,exact,4,3.0678840302296715,0.39572341703981717,0.1281876341725693,-0.037458960184990106
kappa2,512,1024,256.0,exact,5,1.417844235561254,0.914380173342128,0.0134834246701716,-0.0027628680373295023
kappa2,512,1024,256.0,exact,6,2.0563949183054104,0.6143411018365423,0.045047294248265896,-0.016445450052807502
kappa2,512,1024,256.0,exact,7,1.8379214399667942,0.9335709809581066,0.0316557796175538,-0.002509617592651399
kappa2,512,1024,256.0,exact,8,1.818379580528155,0.864315768653608,0.0273732270784625,-0.0045383772566936
kappa2,512,1024,256.0,exact,9,1.571439056794759,0.73131549539023,0.021264188737834498,-0.009998193068916802
kappa2,512,1024,256.0,exact,10,1.2958455675153044,0.5187076331328558,0.009241151858658602,-0.0150338431229071
kappa2,512,1024,256.0,exact,11,2.33230998905096,0.6415861849771064,0.0543788415671578,-0.014628823789344905
kappa2,512,1024,256.0,exact,12,1.8756511785488377,1.0360072430009057,0.028045862021295893,0.001153260788895695
kappa2,512,1024,256.0,exact,13,1.8467641504384937,1.1035328076441615,0.027851600879478196,0.003405380866612899
kappa2,512,1024,256.0,exact,14,2.3921930579760717,0.5933863177930996,0.058417969498198406,-0.0170619624545787
kappa2,512,1024,256.0,exact,15,2.1496694767671247,0.8047412010026899,0.0450436444948771,-0.007650170857161097
kappa2,512,1024,256.0,exact,16,1.9513129749355507,0.8745528273862349,0.041093184138558905,-0.005418851523840799
kappa2,512,1024,256.0,exact,17,2.147165397272505,0.9092460271259817,0.043727733618553005,-0.003459366504686999
kappa2,512,1024,256.0,exact,18,1.2019692006899985,0.7108404160998221,0.005520296573021201,-0.007903416236768001
kappa2,512,1024,256.0,exact,19,1.5253462310838948,0.8683038214082447,0.018346223892399302,-0.0045991147080903
kappa2,512,1024,256.0,exact,20,1.3439060170630361,0.519756743881653,0.0124554615254278,-0.017393273460324
kappa2,512,1024,256.0,exact,21,1.4811762851069834,0.5648752424552885,0.0198862726440659,-0.017983034140581798
kappa2,512,1024,256.0,exact,22,1.8176466638954916,0.7327310789327144,0.026901177081462196,-0.008793344229826604
kappa2,512,1024,256.0,exact,23,1.8388986001395227,0.7461054798722453,0.0278006994985721,-0.0084139433028401
kappa2,512,1024,256.0,pooled_first,0,1.4060207126899196,0.5692862112301951,0.020882137681740805,-0.022152132532667696
kappa2,512,1024,256.0,pooled_first,1,1.3696801265483138,0.9490137488998331,0.0123392910255671,-0.001701833951697096
kappa2,512,1024,256.0,pooled_first,2,1.3087359011594173,0.7131680900152086,0.010774935530780398,-0.010010482508352302
kappa2,512,1024,256.0,pooled_first,3,1.5539559786843857,0.4188746415506379,0.0249683573295059,-0.026192957854630796
kappa2,512,1024,256.0,pooled_first,4,2.426955146008253,0.31305061531574757,0.1118169041247228,-0.0538296902328366
kappa2,512,1024,256.0,pooled_first,5,1.2105300320089327,0.7806814265926885,0.007957063209323698,-0.008289229498177404
kappa2,512,1024,256.0,pooled_first,6,1.7421801972071642,0.5204705051654367,0.037356417313763594,-0.024136326987309803
kappa2,512,1024,256.0,pooled_first,7,1.4987864107991298,0.7613075669881207,0.0231074233396883,-0.0110579738705169
kappa2,512,1024,256.0,pooled_first,8,1.5887254881888269,0.7551561325301865,0.022538226379806,-0.0093733779553501
kappa2,512,1024,256.0,pooled_first,9,1.394670451354071,0.6490510132276356,0.016547769152957102,-0.014714612653794198
kappa2,512,1024,256.0,pooled_first,10,1.1739291099806868,0.46990629544801094,0.005997146945773302,-0.0182778480357924
kappa2,512,1024,256.0,pooled_first,11,1.9826740312094846,0.5454061740114083,0.0471812128550817,-0.021826452501421
kappa2,512,1024,256.0,pooled_first,12,1.6489989777896452,0.9108169494569377,0.023643586595237298,-0.0032490146371629003
kappa2,512,1024,256.0,pooled_first,13,1.5716987951886725,0.9391676700100998,0.0220951570159124,-0.0023510629969528962
kappa2,512,1024,256.0,pooled_first,14,2.0072259600713895,0.49789477377431407,0.050370222001293305,-0.025109709951483802
kappa2,512,1024,256.0,pooled_first,15,1.8494232150849275,0.6923422765010168,0.038682989719110196,-0.014010825632928
kappa2,512,1024,256.0,pooled_first,16,1.7205473532330215,0.7711267089132846,0.0352995528278564,-0.011212482834543305
kappa2,512,1024,256.0,pooled_first,17,1.7950079483090975,0.7601202253598304,0.0362494585873757,-0.010937641535864302
kappa2,512,1024,256.0,pooled_first,18,1.0892992184527184,0.6442077794153452,0.002693215275585803,-0.010730497534203399
kappa2,512,1024,256.0,pooled_first,19,1.3830699329049256,0.7873129939573307,0.014753784208871003,-0.008191554391618599
kappa2,512,1024,256.0,pooled_first,20,1.2016266822984978,0.46473009557444817,0.008167090897705495,-0.021681644088046303
kappa2,512,1024,256.0,pooled_first,21,1.2732921238233048,0.48559459423774665,0.013138778389133597,-0.024730528395514102
kappa2,512,1024,256.0,pooled_first,22,1.623076205330419,0.6542956905458021,0.022957116240790797,-0.012737405070498004
kappa2,512,1024,256.0,pooled_first,23,1.599034656786544,0.6487842885102829,0.022829589806467,-0.013385052994945197
kappa2,512,1024,256.0,quadratic,0,1.562646696463895,0.631679133471681,0.027703269110490904,-0.0181351675013309
kappa2,512,1024,256.0,quadratic,1,1.4911870464123163,1.040296624986967,0.015961112023661905,0.0013094379224580996
kappa2,512,1024,256.0,quadratic,2,1.4374733641826292,0.7678445506434451,0.014887419194789198,-0.007900356400859301
kappa2,512,1024,256.0,quadratic,3,1.7024741701982646,0.4471573717217607,0.030958518941546796,-0.0243641541644383
kappa2,512,1024,256.0,quadratic,4,2.756973929744787,0.34155157321594054,0.1316113178190545,-0.04932302278242749
kappa2,512,1024,256.0,quadratic,5,1.3399610389550625,0.8647759910471392,0.0123010265812305,-0.004892896355601403
kappa2,512,1024,256.0,quadratic,6,1.9687673817617426,0.5850103355951632,0.0464533146808439,-0.019899147961442
kappa2,512,1024,256.0,quadratic,7,1.7417860519238193,0.8807503151736565,0.031631450593621,-0.005085078782630904
kappa2,512,1024,256.0,quadratic,8,1.7516856642158731,0.8218447157680694,0.027927391491893896,-0.006619006595376405
kappa2,512,1024,256.0,quadratic,9,1.5204210960470543,0.6979187553511558,0.021396098740535795,-0.012419481430065302
kappa2,512,1024,256.0,quadratic,10,1.2459428327907276,0.4928016694505349,0.008356250834346005,-0.0172327708221496
kappa2,512,1024,256.0,quadratic,11,2.204546615763789,0.5978262192426491,0.055995939252667604,-0.0186959128867126
kappa2,512,1024,256.0,quadratic,12,1.8164041106694375,1.000130991447296,0.028903701353752392,4.637577913996216e-06
kappa2,512,1024,256.0,quadratic,13,1.773184094618216,1.0589434810459852,0.028297013618116804,0.0021572152058832034
kappa2,512,1024,256.0,quadratic,14,2.243785170945031,0.5428656350201561,0.0597781948538607,-0.0219705683766901
kappa2,512,1024,256.0,quadratic,15,2.0461143091019864,0.7642799451596642,0.0462392901489105,-0.010419060244989703
kappa2,512,1024,256.0,quadratic,16,1.8999283711881174,0.8441219200235185,0.04280187108041911,-0.007413782804300495
kappa2,512,1024,256.0,quadratic,17,2.071022749520871,0.8615855960998454,0.045893585273786494,-0.005931090867447801
kappa2,512,1024,256.0,quadratic,18,1.1503426722896428,0.6857125867822632,0.004474953853192801,-0.0093547736605291
kappa2,512,1024,256.0,quadratic,19,1.4948637085439158,0.8618736690306755,0.018761794625329398,-0.005236791078541504
kappa2,512,1024,256.0,quadratic,20,1.2958485223063516,0.4957378534273563,0.011650773704371002,-0.019858284609968798
kappa2,512,1024,256.0,quadratic,21,1.4150933000863233,0.5337329600034573,0.018987548114043205,-0.021328380520923198
kappa2,512,1024,256.0,quadratic,22,1.7695538004210456,0.7079332489975533,0.0279285279365312,-0.010599641519853199
kappa2,512,1024,256.0,quadratic,23,1.7693341743963769,0.7174517492958568,0.028438874736171293,-0.010444556573876402
kappa2,512,1024,256.0,source_first,0,1.529145931054833,0.6191385984939312,0.025023324719578,-0.0180109454948305
kappa2,512,1024,256.0,source_first,1,1.4447235245360341,1.0010092587083756,0.014073062484687496,3.193750742330054e-05
kappa2,512,1024,256.0,source_first,2,1.4038453942213585,0.764996006899898,0.013139396403373999,-0.007646021635758702
kappa2,512,1024,256.0,source_first,3,1.6518261788743178,0.4452559197756199,0.027638908162357194,-0.0235224070217795
kappa2,512,1024,256.0,source_first,4,2.754683201560918,0.3553239427053122,0.1211395481698795,-0.044507046187679894
kappa2,512,1024,256.0,source_first,5,1.29599164899916,0.8357963723657615,0.010449405312882097,-0.005796887394619005
kappa2,512,1024,256.0,source_first,6,1.922478565980446,0.5743340396186271,0.042076897151479595,-0.019415847149593803
kappa2,512,1024,256.0,source_first,7,1.7175491114806074,0.8724279362439152,0.029008089170998202,-0.005157308039206998
kappa2,512,1024,256.0,source_first,8,1.7161027279553562,0.8157013333654298,0.025379777347240597,-0.006531826987915504
kappa2,512,1024,256.0,source_first,9,1.4680410060520042,0.6831961640204498,0.018643272974233897,-0.012619108832517403
kappa2,512,1024,256.0,source_first,10,1.230743396028913,0.4926482058908696,0.007588851486193399,-0.016686143495372303
kappa2,512,1024,256.0,source_first,11,2.1665389491349742,0.5959848671511417,0.0512558786422366,-0.0177517867142661
kappa2,512,1024,256.0,source_first,12,1.7774829217291028,0.9817844609286528,0.0262769619511753,-0.0006156392812248987
kappa2,512,1024,256.0,source_first,13,1.7310650581600964,1.0343968846225102,0.0256532133006011,0.0012069932877358039
kappa2,512,1024,256.0,source_first,14,2.2135386608842125,0.5490708832614168,0.055031293952968706,-0.0204486379998084
kappa2,512,1024,256.0,source_first,15,1.9905285889810742,0.7451658892863138,0.0419112685657573,-0.010782546786280899
kappa2,512,1024,256.0,source_first,16,1.8542248970777087,0.8310392270121713,0.0388314066928275,-0.007680628969572202
kappa2,512,1024,256.0,source_first,17,2.010403149980482,0.8513322165881196,0.04113466504023391,-0.006052435083006097
kappa2,512,1024,256.0,source_first,18,1.1162194649597716,0.6601283198232013,0.003420581033337502,-0.0100031317764517
kappa2,512,1024,256.0,source_first,19,1.4542988673410877,0.8278600872699146,0.016640159690905203,-0.006305178909584399
kappa2,512,1024,256.0,source_first,20,1.2693299879214646,0.4909144040259573,0.010327593125708398,-0.0195211418600434
kappa2,512,1024,256.0,source_first,21,1.399485337285786,0.5337208184877402,0.0174738424423383,-0.020395464342309398
kappa2,512,1024,256.0,source_first,22,1.7274718081712457,0.6963797238317059,0.025183742901841,-0.0105107784094478
kappa2,512,1024,256.0,source_first,23,1.7278903594100041,0.7010655539551844,0.025671652286339997,-0.010542990515072202
kappa4,512,64,16.0,exact,0,1.6554183315303792,1.6505295728730154,0.12468095442990731,0.12375096046108688
kappa4,512,64,16.0,exact,1,2.101274772674025,2.0856579761221004,0.1508741808719443,0.1487346863097522
kappa4,512,64,16.0,exact,2,2.0310212378177503,1.943318819882482,0.15526207857602592,0.142054921239874
kappa4,512,64,16.0,exact,3,2.2601264731052844,1.6302932203766693,0.18936756112727632,0.09471834175791849
kappa4,512,64,16.0,exact,4,2.7469320635969225,2.7397703558831497,0.3067816571546661,0.30552397770263007
kappa4,512,64,16.0,exact,5,2.676215644409769,2.6674102046316124,0.28492881044736085,0.28343203198104394
kappa4,512,64,16.0,exact,6,2.3326226975168067,2.2767337058470165,0.18784030617914657,0.1799624534854626
kappa4,512,64,16.0,exact,7,1.7000699965388377,1.695533140607787,0.0969113655648437,0.09628332421780292
kappa4,512,64,16.0,exact,8,1.9366834852457588,1.9318464575843088,0.18557296361865408,0.18461466599477191
kappa4,512,64,16.0,exact,9,1.573956237396748,1.555027830856272,0.07446804714386401,0.07201217790023032
kappa4,512,64,16.0,exact,10,1.6989553930376744,1.6067215035818823,0.09850577172103639,0.08550698732051909
kappa4,512,64,16.0,exact,11,2.4305056566591072,2.40023242398843,0.2517214166540766,0.24639433459810028
kappa4,512,64,16.0,exact,12,1.6087093263438288,1.601820956004305,0.0786236934695421,0.07773395990601609
kappa4,512,64,16.0,exact,13,1.6351883344933902,1.6219423513883033,0.08065968583182928,0.07897763851173459
kappa4,512,64,16.0,exact,14,1.6609207534087993,1.653630603162142,0.10234270215301389,0.10121383205550782
kappa4,512,64,16.0,exact,15,1.878607793490568,1.8683856240576835,0.13366013027023363,0.13210506041065992
kappa4,512,64,16.0,exact,16,1.8646151443449062,1.8522056437191126,0.12995760651643318,0.1280923731696194
kappa4,512,64,16.0,exact,17,2.555807860216422,2.5306411507278455,0.2789764854638942,0.27446376873109846
kappa4,512,64,16.0,exact,18,1.2158116997572987,1.1919850710136313,0.0193197967332831,0.017186800122419396
kappa4,512,64,16.0,exact,19,1.6524596948454744,1.553425254978916,0.09848574073953012,0.08353695501983532
kappa4,512,64,16.0,exact,20,2.464219101397037,2.383186360150016,0.27213884563460855,0.25707815107015985
kappa4,512,64,16.0,exact,21,2.5991545077040237,2.5896418968833332,0.3245165492435415,0.32258615438616195
kappa4,512,64,16.0,exact,22,2.1045001761914808,2.0929233100663764,0.13700401359919406,0.13556800013515918
kappa4,512,64,16.0,exact,23,1.732533265843074,1.7062356022602578,0.0801312430401668,0.07725456211630741
kappa4,512,64,16.0,pooled_first,0,1.3994474120911666,1.3953145832339064,0.08988605551694423,0.0889560615481238
kappa4,512,64,16.0,pooled_first,1,1.584127854157312,1.5723545236379868,0.10614994334382488,0.10401044878163279
kappa4,512,64,16.0,pooled_first,2,1.5696950929973499,1.5019134014455124,0.1110042041529094,0.0977970468167575
kappa4,512,64,16.0,pooled_first,3,1.6806236847914002,1.2122814505842225,0.13755005580236562,0.042900836433007794
kappa4,512,64,16.0,pooled_first,4,1.8191611420536653,1.81441828708601,0.21721982714908117,0.2159621476970452
kappa4,512,64,16.0,pooled_first,5,1.9628857195963507,1.9564273192684796,0.2231553538724325,0.22165857540611553
kappa4,512,64,16.0,pooled_first,6,1.618892430722628,1.5801042179219629,0.12569652093857928,0.11781866824489531
kappa4,512,64,16.0,pooled_first,7,1.415066927065834,1.411290638563618,0.0690305287409895,0.06840248739394872
kappa4,512,64,16.0,pooled_first,8,1.5906313936581968,1.5866586598021435,0.14247132620535877,0.1415130285814766
kappa4,512,64,16.0,pooled_first,9,1.2357591821783094,1.2208979353211002,0.0389599695085526,0.036504100264918904
kappa4,512,64,16.0,pooled_first,10,1.406096088085808,1.3297611167945091,0.0691525182445783,0.056153733844061
kappa4,512,64,16.0,pooled_first,11,1.8104723511379934,1.787921961024865,0.1914580056909338,0.18613092363495748
kappa4,512,64,16.0,pooled_first,12,1.2352025856799893,1.2299135426470638,0.03956625676986292,0.03867652320633691
kappa4,512,64,16.0,pooled_first,13,1.3088642648210815,1.2982616977815833,0.04899986078653429,0.047317813466439596
kappa4,512,64,16.0,pooled_first,14,1.3386298178030693,1.3327542740864824,0.06506105543264837,0.0639321853351423
kappa4,512,64,16.0,pooled_first,15,1.4571476364673475,1.449218780811415,0.0896594088345943,0.0881043389750206
kappa4,512,64,16.0,pooled_first,16,1.5384031261809554,1.5281646517081051,0.09808565403415259,0.09622042068733883
kappa4,512,64,16.0,pooled_first,17,1.7602640598209383,1.7429309672570301,0.1979367693011168,0.19342405256832107
kappa4,512,64,16.0,pooled_first,18,1.0563336979651718,1.0356324077441075,0.0058044491697848005,0.0036714525589210956
kappa4,512,64,16.0,pooled_first,19,1.3423732722075803,1.2619227864743423,0.0636175734146914,0.04866878769499661
kappa4,512,64,16.0,pooled_first,20,1.53559218478358,1.4850961700014647,0.15974310727166935,0.14468241270722065
kappa4,512,64,16.0,pooled_first,21,1.5493949147298014,1.5437243050035636,0.1870255879465223,0.18509519308914274
kappa4,512,64,16.0,pooled_first,22,1.741201522491572,1.7316231640999882,0.11112294219396657,0.10968692872993169
kappa4,512,64,16.0,pooled_first,23,1.3887277920537604,1.3676486607011131,0.05304990064662221,0.05017321972276281
kappa4,512,64,16.0,quadratic,0,1.5248798575705684,1.5174310550330172,0.1156507444269857,0.11400949348901918
kappa4,512,64,16.0,quadratic,1,1.8645333248662757,1.8507339669157032,0.14322805548443782,0.14094190277135424
kappa4,512,64,16.0,quadratic,2,1.7926400192110845,1.7122640058367655,0.14501892567093042,0.1303135829847797
kappa4,512,64,16.0,quadratic,3,2.0020118402523317,1.436052313024476,0.18340455654220608,0.07981340927001199
kappa4,512,64,16.0,quadratic,4,2.2750125051860883,2.260085485750094,0.29125577102093203,0.2878459373626806
kappa4,512,64,16.0,quadratic,5,2.2644739556705407,2.250850094179455,0.2700299957767315,0.2671206031044643
kappa4,512,64,16.0,quadratic,6,2.040315662197313,1.9866775331576645,0.1792496035055114,0.17000758811296518
kappa4,512,64,16.0,quadratic,7,1.5617163516482135,1.5539898427344687,0.09074262496134383,0.08949444392021311
kappa4,512,64,16.0,quadratic,8,1.7949596905991925,1.7884648527310505,0.1823230748097863,0.18083349134472013
kappa4,512,64,16.0,quadratic,9,1.4389505990978133,1.4233037154173396,0.06685390048023329,0.06447081863332349
kappa4,512,64,16.0,quadratic,10,1.5675968345896198,1.47808634509652,0.09316942990671337,0.07847653387819228
kappa4,512,64,16.0,quadratic,11,2.165793788378339,2.1340256747086546,0.2499797788671512,0.2431677799447509
kappa4,512,64,16.0,quadratic,12,1.4703758881982647,1.4637063893012527,0.07146849969252209,0.0704551418826731
kappa4,512,64,16.0,quadratic,13,1.5138682241765022,1.5015926258174457,0.07598562196477412,0.07417043096362302
kappa4,512,64,16.0,quadratic,14,1.5184160017894401,1.510568457818459,0.09456425149669709,0.09313278117336268
kappa4,512,64,16.0,quadratic,15,1.7205316934710728,1.7066465418875099,0.1293808513788175,0.1268875915407235
kappa4,512,64,16.0,quadratic,16,1.685681347612319,1.6752159230658719,0.1218673190906614,0.12000728128000449
kappa4,512,64,16.0,quadratic,17,2.240966720537784,2.2142035497121357,0.27201578296878326,0.26614938482418915
kappa4,512,64,16.0,quadratic,18,1.1220724054125906,1.1013002122255464,0.012603710443074206,0.010459026660427112
kappa4,512,64,16.0,quadratic,19,1.5082520063358562,1.4194521363708779,0.09044197848008992,0.07464029776207962
kappa4,512,64,16.0,quadratic,20,2.148006931180384,2.083142060553583,0.2630129980676575,0.24815219572451813
kappa4,512,64,16.0,quadratic,21,2.1882507213682874,2.172150377363186,0.3078665853219054,0.3036951105294046
kappa4,512,64,16.0,quadratic,22,1.903217064315484,1.8916372397405596,0.1331504810836353,0.1314434061467996
kappa4,512,64,16.0,quadratic,23,1.6068088804145455,1.5804046276790824,0.07694532231620849,0.073597177945182
kappa4,512,64,16.0,source_first,0,1.4639904942627542,1.4596670576625872,0.09980679749940713,0.0988768035305867
kappa4,512,64,16.0,source_first,1,1.7254835048883808,1.7126596109360197,0.12103718413726958,0.11889768957507749
kappa4,512,64,16.0,source_first,2,1.7398134678264625,1.664685820196016,0.1300564196692415,0.11684926233308959
kappa4,512,64,16.0,source_first,3,2.018101379768425,1.4557136676289006,0.17134531703644462,0.0766960976670868
kappa4,512,64,16.0,source_first,4,2.095069868030465,2.089607673230088,0.25214166134658345,0.2508839818945475
kappa4,512,64,16.0,source_first,5,2.051334191299685,2.0445847726853463,0.233148137396172,0.23165135892985503
kappa4,512,64,16.0,source_first,6,1.7469966584294687,1.7051391039290962,0.14058942783504288,0.13271157514135892
kappa4,512,64,16.0,source_first,7,1.435964724670959,1.4321326677020305,0.07145088790816309,0.07082284656112231
kappa4,512,64,16.0,source_first,8,1.7814348664058928,1.776985585048602,0.16830744463223649,0.16734914700835432
kappa4,512,64,16.0,source_first,9,1.257903206770149,1.2427756557489753,0.041869074013023505,0.03941320476938981
kappa4,512,64,16.0,source_first,10,1.4615693849207034,1.3822228466695035,0.07561566077991907,0.06261687637940178
kappa4,512,64,16.0,source_first,11,2.1970350501659808,2.1696698173070983,0.2330220966507899,0.2276950145948136
kappa4,512,64,16.0,source_first,12,1.3215846416775217,1.3159257172852625,0.05056166673765261,0.049671933174126603
kappa4,512,64,16.0,source_first,13,1.3699590765457816,1.358861605753093,0.056074819647961405,0.05439277232786671
kappa4,512,64,16.0,source_first,14,1.399317040978594,1.3931751275546662,0.07339358858905198,0.07226471849154592
kappa4,512,64,16.0,source_first,15,1.6666776697473358,1.657608687073466,0.11431605810230941,0.1127609882427357
kappa4,512,64,16.0,source_first,16,1.6495731281148909,1.638594788253329,0.11036326758257478,0.10849803423576102
kappa4,512,64,16.0,source_first,17,2.243083329803186,2.220995978324799,0.25397716644077784,0.24946444970798207
kappa4,512,64,16.0,source_first,18,0.9857730429077105,0.9664545511350405,-0.0015708292147157965,-0.0037038258255795015
kappa4,512,64,16.0,source_first,19,1.4809988801422993,1.392240349452927,0.08101023231022622,0.06606144659053143
kappa4,512,64,16.0,source_first,20,1.9407136838781724,1.876895758884775,0.22200348047907048,0.20694278591462179
kappa4,512,64,16.0,source_first,21,2.0371963583144677,2.0297404506088914,0.2685385328315799,0.26660813797420035
kappa4,512,64,16.0,source_first,22,1.870463305171298,1.860173877058692,0.12148362498814519,0.12004761152411031
kappa4,512,64,16.0,source_first,23,1.597105990098311,1.5728639412662684,0.07085553795962951,0.06797885703577011
kappa4,512,256,64.0,exact,0,2.8459157543132916,2.7485494075113324,0.2042580261273715,0.1934840469993804
kappa4,512,256,64.0,exact,1,2.862502198222785,2.7316874845779426,0.18730658512967907,0.1741509188862176
kappa4,512,256,64.0,exact,2,2.654825390231837,2.071645337176493,0.19064633580595902,0.12346031069031231
kappa4,512,256,64.0,exact,3,3.1096846996011958,1.5941642452169595,0.23042276785293364,0.0648954651697581
kappa4,512,256,64.0,exact,4,4.004872155732772,2.9334834581121187,0.3619417101637042,0.23289120905434219
kappa4,512,256,64.0,exact,5,3.939534638233338,3.873998291145344,0.3394386090770748,0.33187089199349223
kappa4,512,256,64.0,exact,6,3.133645183928848,1.871940187624981,0.22387131887224057,0.0914877512210685
kappa4,512,256,64.0,exact,7,2.5006031626162004,2.1941169638594276,0.1412281051346272,0.11238339376878531
kappa4,512,256,64.0,exact,8,2.9747320820298513,2.2366778151726696,0.25470696098348056,0.1595104727799523
kappa4,512,256,64.0,exact,9,1.9891698627356458,1.6957163223102791,0.1015506817860482,0.07142399856875961
kappa4,512,256,64.0,exact,10,2.2375972848219785,1.8238331311892908,0.13243159675318117,0.08815592790934769
kappa4,512,256,64.0,exact,11,3.3514003685448492,2.8901256712948693,0.30007339562433144,0.24120793546237482
kappa4,512,256,64.0,exact,12,2.057176327687413,2.008789196751655,0.10678173598459491,0.1018943187152954
kappa4,512,256,64.0,exact,13,2.404639441686021,2.2985071816130516,0.1212932647052277,0.1121285439001912
kappa4,512,256,64.0,exact,14,2.3688477630726146,2.2808454353365404,0.14861902277746428,0.139064402970131
kappa4,512,256,64.0,exact,15,2.9867915214423215,2.8609714545932525,0.19010359801624901,0.1780646663253744
kappa4,512,256,64.0,exact,16,2.371329124516583,2.2561015478295845,0.16207571178550498,0.14845710544587257
kappa4,512,256,64.0,exact,17,3.831067600744297,2.404833491315613,0.33866495886753534,0.1680524606431359
kappa4,512,256,64.0,exact,18,1.4068103606148836,1.355962261161446,0.0314738834817191,0.027539895283765103
kappa4,512,256,64.0,exact,19,2.4244098022706537,2.126895697776055,0.1465478545789849,0.11593864811946149
kappa4,512,256,64.0,exact,20,3.651747151705026,2.0269302133970175,0.33257928986834306,0.12879648834404317
kappa4,512,256,64.0,exact,21,3.7964977884808895,1.9679452978187963,0.3885168408527071,0.13447643362202552
kappa4,512,256,64.0,exact,22,2.8684269444705928,2.7542404857604095,0.17003909912289708,0.15964738291019018
kappa4,512,256,64.0,exact,23,2.205909450083707,2.1384040382509157,0.10360557552445561,0.0978058556172385
kappa4,512,256,64.0,pooled_first,0,2.430991507697273,2.347820822882611,0.18537147638761622,0.17459749725962512
kappa4,512,256,64.0,pooled_first,1,2.152640052735565,2.0542656332315894,0.15414320012350427,0.1409875338800428
kappa4,512,256,64.0,pooled_first,2,2.151772351090573,1.6790969282589274,0.1637127770348247,0.096526751919178
kappa4,512,256,64.0,pooled_first,3,2.3728880547540023,1.216449145238544,0.19650882957976443,0.030981526896588896
kappa4,512,256,64.0,pooled_first,4,2.8613994982524025,2.095914118796112,0.3138068269635761,0.1847563258542141
kappa4,512,256,64.0,pooled_first,5,2.7808225172342405,2.734561989934676,0.2913231165574929,0.2837553994739103
kappa4,512,256,64.0,pooled_first,6,2.1897812893815214,1.3081058502491878,0.17864566122874218,0.04626209357757011
kappa4,512,256,64.0,pooled_first,7,1.8051827322946359,1.583930675209533,0.10497196643403539,0.07612725506819351
kappa4,512,256,64.0,pooled_first,8,2.3465830856560608,1.76437749162436,0.22017991950408508,0.12498343130055681
kappa4,512,256,64.0,pooled_first,9,1.5063529784718361,1.284127303860556,0.0686452445480718,0.03851856133078321
kappa4,512,256,64.0,pooled_first,10,1.7558181893899765,1.4311419699497028,0.10306993199953898,0.05879426315570549
kappa4,512,256,64.0,pooled_first,11,2.503822339262516,2.1592052346184283,0.2568740576412849,0.1980085974793283
kappa4,512,256,64.0,pooled_first,12,1.5382256382209998,1.5020448187338293,0.0727051878953108,0.0678177706260113
kappa4,512,256,64.0,pooled_first,13,1.9372768793599293,1.8517723459029651,0.1004611167274896,0.0912963959224531
kappa4,512,256,64.0,pooled_first,14,1.8181066631426015,1.7505642820224727,0.11573027184622198,0.10617565203888871
kappa4,512,256,64.0,pooled_first,15,2.138561283027043,2.048473333580422,0.15215199809114102,0.1401130664002664
kappa4,512,256,64.0,pooled_first,16,1.8851878713304466,1.793582860550928,0.1315978793483407,0.11797927300870828
kappa4,512,256,64.0,pooled_first,17,2.815536295312125,1.7673653103030182,0.29551779947198353,0.12490530124758409
kappa4,512,256,64.0,pooled_first,18,1.1117438481571085,1.0715607052542284,0.010939885436699395,0.0070058972387453955
kappa4,512,256,64.0,pooled_first,19,1.8574065934366963,1.6294729087885302,0.1151411011442694,0.08453189468474598
kappa4,512,256,64.0,pooled_first,20,2.270557029861117,1.260290062228888,0.256286387001566,0.05250358547726608
kappa4,512,256,64.0,pooled_first,21,2.3970880298024246,1.2425499445885295,0.3074102245508558,0.05336981732017421
kappa4,512,256,64.0,pooled_first,22,2.399581225671533,2.304058596770331,0.15225764911530837,0.14186593290260147
kappa4,512,256,64.0,pooled_first,23,1.7982757179071132,1.743244745116448,0.08413036037369952,0.0783306404664824
kappa4,512,256,64.0,quadratic,0,2.619388578206707,2.51814958339261,0.2077185564785706,0.19473265664876369
kappa4,512,256,64.0,quadratic,1,2.5678061957005833,2.452022506405668,0.1886021508462932,0.1746737374404628
kappa4,512,256,64.0,quadratic,2,2.426590923630481,1.894603523879117,0.1928167077587618,0.1209137835987229
kappa4,512,256,64.0,quadratic,3,2.8551577870403144,1.4485258718976404,0.23809739783705938,0.057565369214120504
kappa4,512,256,64.0,quadratic,4,3.395365590777487,2.455412773815572,0.3666309691137206,0.2227632382208913
kappa4,512,256,64.0,quadratic,5,3.3861997459163073,3.3157740680393353,0.3407718197591232,0.3307143690159584
kappa4,512,256,64.0,quadratic,6,2.7695598133413584,1.6469655962704364,0.2246181924903234,0.0821222553439942
kappa4,512,256,64.0,quadratic,7,2.2788946844146083,1.9972468686148308,0.14158164570545873,0.1104014697642842
kappa4,512,256,64.0,quadratic,8,2.7416984611212634,2.0476774005275873,0.26151975973467056,0.15731100886948698
kappa4,512,256,64.0,quadratic,9,1.8659634016382471,1.5791757343647839,0.101707599708579,0.06802432255249478
kappa4,512,256,64.0,quadratic,10,2.082836249765366,1.6823177851117292,0.1337751694278922,0.08429453421675169
kappa4,512,256,64.0,quadratic,11,2.96354571835834,2.539058183187927,0.3077015136054786,0.2411813119837926
kappa4,512,256,64.0,quadratic,12,1.908499113121697,1.860528488048384,0.1063482949614587,0.100732885864082
kappa4,512,256,64.0,quadratic,13,2.2303709692695723,2.129391865858869,0.123488553766201,0.1133535914237473
kappa4,512,256,64.0,quadratic,14,2.180387940065327,2.106188425290881,0.14994443614109398,0.1405188871100006
kappa4,512,256,64.0,quadratic,15,2.7387836650355037,2.6148346656123205,0.19614056220205173,0.18215870412498691
kappa4,512,256,64.0,quadratic,16,2.20794930780842,2.0935283556705957,0.1639079482942701,0.1483820455220636
kappa4,512,256,64.0,quadratic,17,3.355068324372769,2.0976010229867623,0.34480338285963114,0.16069875418872304
kappa4,512,256,64.0,quadratic,18,1.3201943792228181,1.273826535862256,0.0280981431958425,0.024029207614931394
kappa4,512,256,64.0,quadratic,19,2.2406552745791717,1.9648086505500566,0.14860757425614113,0.1155662464162081
kappa4,512,256,64.0,quadratic,20,3.2152896106668765,1.7846660134200556,0.3390617455967089,0.1200972671652284
kappa4,512,256,64.0,quadratic,21,3.2890693870833325,1.6974195522717577,0.3945821821529441,0.12021886726734737
kappa4,512,256,64.0,quadratic,22,2.624814132609806,2.5180491199609962,0.1736777007367016,0.16226550192342162
kappa4,512,256,64.0,quadratic,23,2.0894550411293493,2.0224886907945057,0.10623577746731058,0.09970570323442099
kappa4,512,256,64.0,source_first,0,2.6028050404537297,2.513756157737292,0.19392256842880992,0.18314858930081881
kappa4,512,256,64.0,source_first,1,2.5595434055414437,2.4425737354865773,0.17540301281409776,0.16224734657063627
kappa4,512,256,64.0,source_first,2,2.376020930776605,1.8540852819880782,0.1771279218604789,0.10994189674483221
kappa4,512,256,64.0,source_first,3,2.850594771258733,1.461343094534915,0.22049565674696914,0.05496835406379359
kappa4,512,256,64.0,source_first,4,3.290185511993554,2.4099907308495014,0.3357774827658281,0.20672698165646608
kappa4,512,256,64.0,source_first,5,3.3139056088780876,3.258776948225499,0.3176384624407145,0.3100707453571319
kappa4,512,256,64.0,source_first,6,2.6574210269204945,1.5874589890535198,0.20506831165825307,0.07268474400708101
kappa4,512,256,64.0,source_first,7,2.2657738142205543,1.9880694531508987,0.13147391774835948,0.10262920638251762
kappa4,512,256,64.0,source_first,8,2.7970635762425466,2.103090253539832,0.24651400268602108,0.1513175144824928
kappa4,512,256,64.0,source_first,9,1.822132738286866,1.5533214551519623,0.09213948268868051,0.06201279947139192
kappa4,512,256,64.0,source_first,10,2.0747915252903737,1.6911325151328136,0.12403491743976588,0.07975924859593239
kappa4,512,256,64.0,source_first,11,3.03819730136536,2.6200307482055214,0.28691778703752413,0.2280523268755675
kappa4,512,256,64.0,source_first,12,1.8800495209992742,1.8358286143545994,0.09726551428109531,0.0923780970117958
kappa4,512,256,64.0,source_first,13,2.2169815570214775,2.1191318506963563,0.11398395165256689,0.10481923084753039
kappa4,512,256,64.0,source_first,14,2.141076399824698,2.061535742977697,0.13706891046194047,0.1275142906546072
kappa4,512,256,64.0,source_first,15,2.6993525119857096,2.5856409552637207,0.17991477208011902,0.1678758403892444
kappa4,512,256,64.0,source_first,16,2.2214779250872243,2.1135319148413267,0.1541032130453024,0.14048460670566998
kappa4,512,256,64.0,source_first,17,3.4002323862252295,2.13439008986994,0.32350763196338894,0.15289513373898947
kappa4,512,256,64.0,source_first,18,1.268434152999825,1.2225875572058604,0.023033701227782505,0.019099713029828505
kappa4,512,256,64.0,source_first,19,2.2564967933026687,1.9795883176292848,0.1388919919060002,0.10828278544647679
kappa4,512,256,64.0,source_first,20,3.215100330149779,1.7845660522362785,0.31554598719138005,0.11176318566708018
kappa4,512,256,64.0,source_first,21,3.271769734250789,1.6959482720101955,0.3662352127142776,0.112194805483596
kappa4,512,256,64.0,source_first,22,2.6444271155236656,2.5391576512896505,0.16233026396918268,0.15193854775647578
kappa4,512,256,64.0,source_first,23,2.0880666752265635,2.024167497116534,0.09875685640001301,0.0929571364927959
kappa4,512,1024,256.0,exact,0,3.2501036232465905,1.615889141925663,0.21801913152639651,0.059675303151340786
kappa4,512,1024,256.0,exact,1,3.3326166138254223,2.4172080595347647,0.20149305910483778,0.1224194261548128
kappa4,512,1024,256.0,exact,2,3.0433820293186873,2.1043739092267906,0.2053550310254258,0.11098694964472951
kappa4,512,1024,256.0,exact,3,3.698741864175493,1.5971420277025021,0.24781724005732414,0.0548337324113357
kappa4,512,1024,256.0,exact,4,4.864191644228602,1.773260938745158,0.3832209749451781,0.07668610620685161
kappa4,512,1024,256.0,exact,5,4.704952861441822,3.1362523399552855,0.358224256982026,0.20654983634765828
kappa4,512,1024,256.0,exact,6,3.7827604730530546,1.2076470465723221,0.24187615836783188,0.018048578168223098
kappa4,512,1024,256.0,exact,7,3.0446322016004896,2.186762128907553,0.1580448726512945,0.09173369635074441
kappa4,512,1024,256.0,exact,8,3.635498708056594,1.7085264165443488,0.27815015258840387,0.07477777555810271
kappa4,512,1024,256.0,exact,9,2.230699911883476,1.5670172901847972,0.1126665141073884,0.051908561060973885
kappa4,512,1024,256.0,exact,10,2.542538649503451,1.8333503038402925,0.14526556745962638,0.0784791388008209
kappa4,512,1024,256.0,exact,11,4.030880198523557,2.7664421452012986,0.3215852371364234,0.1874246683946973
kappa4,512,1024,256.0,exact,12,2.422646578342107,2.065915939804693,0.12201915868593541,0.0914226823337008
kappa4,512,1024,256.0,exact,13,2.8766569259477177,1.8976701171959227,0.1354623508915459,0.06479634221851209
kappa4,512,1024,256.0,exact,14,2.8211864654994607,1.9903797282914906,0.16602711612966528,0.0902872348748884
kappa4,512,1024,256.0,exact,15,3.498272297728885,2.4375178565892592,0.20409347009355733,0.11743636109621279
kappa4,512,1024,256.0,exact,16,2.781594787002552,2.06791125951023,0.17950772489879468,0.1075992823884554
kappa4,512,1024,256.0,exact,17,4.543852514520054,2.112188834561152,0.35743020634338674,0.1121745002088048
kappa4,512,1024,256.0,exact,18,1.5958777776511301,0.9508768011841562,0.0406397893225422,-0.0033502784054049023
kappa4,512,1024,256.0,exact,19,2.8016370640529176,1.7259545871835995,0.16040059537732151,0.06463207841605931
kappa4,512,1024,256.0,exact,20,4.641623070589836,2.1306973525584296,0.35932622224388244,0.11156816626004429
kappa4,512,1024,256.0,exact,21,4.654611253426687,2.1522022932175644,0.4141296179533437,0.1305641181528553
kappa4,512,1024,256.0,exact,22,3.27693919667546,2.038150445733965,0.18138422652315708,0.08270054636903229
kappa4,512,1024,256.0,exact,23,2.495217078368374,1.09754345641315,0.11356696635528012,0.007408766655299506
kappa4,512,1024,256.0,pooled_first,0,2.748643396557059,1.3665727417901599,0.2003420656668999,0.04199823729184418
kappa4,512,1024,256.0,pooled_first,1,2.667801375657729,1.9350053527686106,0.17996701632244128,0.1008933833724163
kappa4,512,1024,256.0,pooled_first,2,2.47863229596372,1.7138726206386359,0.1824569173032251,0.08808883592252881
kappa4,512,1024,256.0,pooled_first,3,3.0206844633952996,1.3043522057174057,0.22720471158618802,0.03422120394019959
kappa4,512,1024,256.0,pooled_first,4,3.608007346359723,1.3153138202514016,0.3486925663989501,0.042157697660623605
kappa4,512,1024,256.0,pooled_first,5,3.495333143867459,2.3299376368285714,0.3247637446685324,0.1730893240341647
kappa4,512,1024,256.0,pooled_first,6,2.9134870854554635,0.9301313416593758,0.21594269480923328,-0.007884885390375504
kappa4,512,1024,256.0,pooled_first,7,2.5020161874850437,1.79703618776344,0.14128125656604867,0.0749700802654986
kappa4,512,1024,256.0,pooled_first,8,3.0366654685201224,1.42710081554343,0.2573375954687216,0.05396521843842039
kappa4,512,1024,256.0,pooled_first,9,1.8309612567047735,1.286209736966511,0.0926798791539233,0.03192192610750878
kappa4,512,1024,256.0,pooled_first,10,2.146961556464993,1.5481112244438193,0.1279142083911099,0.06112777973230439
kappa4,512,1024,256.0,pooled_first,11,3.223660998365812,2.212437782444493,0.29501658934694,0.1608560206052139
kappa4,512,1024,256.0,pooled_first,12,2.0146136283903564,1.7179651562249778,0.10464777270248,0.07405129635024539
kappa4,512,1024,256.0,pooled_first,13,2.388317763475712,1.5755230348238023,0.12070313900462949,0.050037130331595694
kappa4,512,1024,256.0,pooled_first,14,2.3376823890823664,1.649262002109393,0.14717156438553036,0.0714316831307535
kappa4,512,1024,256.0,pooled_first,15,2.813243842719242,1.9602053579476328,0.18420091487355933,0.09754380587621479
kappa4,512,1024,256.0,pooled_first,16,2.3885657877670052,1.7757230886699171,0.1629286002241323,0.091020157713793
kappa4,512,1024,256.0,pooled_first,17,3.5442126387317,1.6475108597644106,0.3289830136651294,0.0837273075305475
kappa4,512,1024,256.0,pooled_first,18,1.2802347561235887,0.7628062416279202,0.023824635783006504,-0.020165431944940596
kappa4,512,1024,256.0,pooled_first,19,2.3188150804655288,1.4285110574495148,0.1418627358039688,0.046094218842706605
kappa4,512,1024,256.0,pooled_first,20,3.6556982079261897,1.6781169808325505,0.3327148418791096,0.08495678589527139
kappa4,512,1024,256.0,pooled_first,21,3.601434261496193,1.6652336047952832,0.3809920237379784,0.09742652393748999
kappa4,512,1024,256.0,pooled_first,22,2.787434520232135,1.7336943314752689,0.16739478893665777,0.06871110878253299
kappa4,512,1024,256.0,pooled_first,23,2.14918303769166,0.9453373015525586,0.10133790297613791,-0.004820296723842696
kappa4,512,1024,256.0,quadratic,0,3.101938850327837,1.55114937196781,0.22767272137257188,0.059698062757212914
kappa4,512,1024,256.0,quadratic,1,3.096362675556389,2.23893374001759,0.20913710996318818,0.123598375817483
kappa4,512,1024,256.0,quadratic,2,2.866713510145888,1.971493150249391,0.2135674946402234,0.1111468669569363
kappa4,512,1024,256.0,quadratic,3,3.467216262793502,1.4858974546330643,0.26075353059116857,0.0513532107871964
kappa4,512,1024,256.0,quadratic,4,4.262604769081732,1.5406897422982535,0.39777115229042237,0.06591996182428189
kappa4,512,1024,256.0,quadratic,5,4.1579969905908625,2.7571514757215816,0.3672797568629975,0.20435933558433553
kappa4,512,1024,256.0,quadratic,6,3.4260574685330405,1.0950351484043193,0.24894125281702212,0.009751693524279209
kappa4,512,1024,256.0,quadratic,7,2.8921237486536864,2.0679097475649404,0.1650551555863896,0.09315670270613718
kappa4,512,1024,256.0,quadratic,8,3.4373748803448216,1.6074261205996532,0.2919084459124166,0.07274745313111951
kappa4,512,1024,256.0,quadratic,9,2.1305756883142823,1.484891891554825,0.11629463071633571,0.04987753057895071
kappa4,512,1024,256.0,quadratic,10,2.4328978097774825,1.736258489307649,0.15155113825615046,0.0778707395209541
kappa4,512,1024,256.0,quadratic,11,3.734475504092984,2.519417588274724,0.3400514793628013,0.18895038477737636
kappa4,512,1024,256.0,quadratic,12,2.2991248052217923,1.9581447769084352,0.1262368980542531,0.09310362179032951
kappa4,512,1024,256.0,quadratic,13,2.74123839819373,1.8027238683900522,0.14219330932168422,0.0655521744962037
kappa4,512,1024,256.0,quadratic,14,2.666204004393003,1.8701255023881629,0.1730908698622801,0.0903915605175778
kappa4,512,1024,256.0,quadratic,15,3.309080646659869,2.2768154046888127,0.21558142725386492,0.11920661484071639
kappa4,512,1024,256.0,quadratic,16,2.676463172625649,1.9862228651916147,0.18766062077239132,0.110396218732275
kappa4,512,1024,256.0,quadratic,17,4.143484963756448,1.9161462063698214,0.3726619016065375,0.10860964545776179
kappa4,512,1024,256.0,quadratic,18,1.515137710697199,0.8945575126326216,0.0393888256589114,-0.008062418389705006
kappa4,512,1024,256.0,quadratic,19,2.6687724008513833,1.6294843202366065,0.16782259611152284,0.06330503355622831
kappa4,512,1024,256.0,quadratic,20,4.234687699492983,1.9220806249841322,0.3759060795839437,0.1071558508886121
kappa4,512,1024,256.0,quadratic,21,4.192837266286729,1.9257281750481947,0.4317380498806917,0.1251777161445306
kappa4,512,1024,256.0,quadratic,22,3.1305260202125935,1.9406122084465212,0.19094507164074942,0.0843009021359254
kappa4,512,1024,256.0,quadratic,23,2.429351120658836,1.0642230089041458,0.11987901228566099,0.005386353823190401
kappa4,512,1024,256.0,source_first,0,3.0477648252324094,1.515290175061092,0.21158648334106422,0.05324265496600848
kappa4,512,1024,256.0,source_first,1,3.075602986543479,2.2307913536049893,0.1942746315377319,0.1152009985877069
kappa4,512,1024,256.0,source_first,2,2.7989506039309187,1.9353595990856851,0.1965786072795298,0.1022105258988335
kappa4,512,1024,256.0,source_first,3,3.436982645249399,1.4841126071488082,0.24082373623287873,0.0478402285868903
kappa4,512,1024,256.0,source_first,4,4.235972242067431,1.544240988814525,0.36851313639289557,0.06197826765456911
kappa4,512,1024,256.0,source_first,5,4.173827441578213,2.7822119510476457,0.3459205805558393,0.1942461599214716
kappa4,512,1024,256.0,source_first,6,3.432618422820108,1.0958641261741622,0.23300998992933986,0.009182409729731097
kappa4,512,1024,256.0,source_first,7,2.876079727453296,2.0657018028014975,0.1535148598902143,0.08720368358966421
kappa4,512,1024,256.0,source_first,8,3.4483512913555816,1.620575262961726,0.27242233960456397,0.0690499625742628
kappa4,512,1024,256.0,source_first,9,2.103671496008092,1.4777826410232966,0.1071385444860729,0.04638059143965839
kappa4,512,1024,256.0,source_first,10,2.4003720677028,1.730838137116274,0.1396879902912259,0.0729015616324204
kappa4,512,1024,256.0,source_first,11,3.7197280176441025,2.552894616035953,0.312709815443281,0.1785492467015549
kappa4,512,1024,256.0,source_first,12,2.2750374199813352,1.9400419820244548,0.1164542792182579,0.08585780286602329
kappa4,512,1024,256.0,source_first,13,2.7054329727698945,1.7847172737884103,0.1308939788670409,0.060227970194007094
kappa4,512,1024,256.0,source_first,14,2.6327378789342224,1.8574270677312714,0.15950167504923807,0.0837617937944612
kappa4,512,1024,256.0,source_first,15,3.242636947991945,2.259396865217671,0.19765308376695373,0.1109959747696092
kappa4,512,1024,256.0,source_first,16,2.634550891704023,1.9585949320023897,0.17388412238898487,0.1019756798786456
kappa4,512,1024,256.0,source_first,17,4.1638353531674355,1.935539613974509,0.3482251749562098,0.1029694688216279
kappa4,512,1024,256.0,source_first,18,1.4989374793902663,0.8931165628958585,0.036229012423990195,-0.007761055303956904
kappa4,512,1024,256.0,source_first,19,2.6424450749914437,1.627884017198328,0.1550370259276543,0.0592685089663921
kappa4,512,1024,256.0,source_first,20,4.237757504430004,1.9453063202579728,0.3499226114750994,0.10216455549126119
kappa4,512,1024,256.0,source_first,21,4.230387606764483,1.95604947712334,0.4027661781346513,0.1192006783341629
kappa4,512,1024,256.0,source_first,22,3.0845431394109495,1.9184863060181754,0.17641540493233737,0.0777317247782126
kappa4,512,1024,256.0,source_first,23,2.390051172964299,1.0512852962255472,0.11022489635918051,0.004066696659199898
rho_large,512,64,16.0,exact,0,1.2383867447467602,1.2352644085891848,0.04647059521413188,0.04586193377259379
rho_large,512,64,16.0,exact,1,1.1568366698570105,1.1477245712385302,0.01729116499916919,0.016286560649660303
rho_large,512,64,16.0,exact,2,1.699362811029572,1.6831905659778386,0.1085917972769859,0.10608069269939732
rho_large,512,64,16.0,exact,3,1.6734432449330123,1.5308017910310443,0.09887847851722842,0.0779351101763448
rho_large,512,64,16.0,exact,4,1.923958373970442,1.9171741883637692,0.2466318917924653,0.2448209914558464
rho_large,512,64,16.0,exact,5,1.966653131328519,1.9598729523977476,0.21714931321965308,0.2156262113430783
rho_large,512,64,16.0,exact,6,1.7872706097476656,1.7726479034600768,0.14302669740629298,0.1403701300690131
rho_large,512,64,16.0,exact,7,1.4914273420317599,1.4875436843482022,0.09290339216826879,0.09216919416591271
rho_large,512,64,16.0,exact,8,1.0241817062690177,0.9109609474553456,0.00202611230965459,-0.0074603139411979075
rho_large,512,64,16.0,exact,9,1.3506868567257764,1.3435121770802887,0.05704786580231169,0.05588072721772991
rho_large,512,64,16.0,exact,10,1.5853180259161006,0.9186004823011391,0.0822347315944377,-0.011436291372379503
rho_large,512,64,16.0,exact,11,2.0268178741625906,2.014668269845228,0.2348186929551951,0.23204025066517112
rho_large,512,64,16.0,exact,12,1.3177065610030643,1.3045431772788871,0.03618672370841569,0.0346874165225938
rho_large,512,64,16.0,exact,13,1.448575581848494,1.4375223234895111,0.057178103175978684,0.05576918933301758
rho_large,512,64,16.0,exact,14,1.4196967907685953,1.3985678396744678,0.068731118762002,0.0652709625756572
rho_large,512,64,16.0,exact,15,1.2822500517330202,1.2673484101229047,0.0422177431675364,0.0399888200038106
rho_large,512,64,16.0,exact,16,1.623830525899194,1.617557985285463,0.11956921782578628,0.1183669637778888
rho_large,512,64,16.0,exact,17,1.7825213033691811,1.7249351101537096,0.16199816607787532,0.15007662777323522
rho_large,512,64,16.0,exact,18,1.0713023015049217,1.0600997770599168,0.006105124956303595,0.005145929949700895
rho_large,512,64,16.0,exact,19,1.0474829506133712,1.010623582453235,0.0038252968552275057,0.0008558515430203001
rho_large,512,64,16.0,exact,20,1.0360204601254352,1.0121770264364685,0.002596088252019499,0.0008776299682502903
rho_large,512,64,16.0,exact,21,1.6592139178854968,1.6518025201695954,0.1865672677042151,0.1844697327702437
rho_large,512,64,16.0,exact,22,1.764145652246155,1.6423999675138428,0.1350321945197407,0.11351851197193119
rho_large,512,64,16.0,exact,23,1.452806496066382,1.4285555827320773,0.0621277709014382,0.05880039993641689
rho_large,512,64,16.0,pooled_first,0,1.0975839012468878,1.09481657035016,0.021463121043483885,0.02085445960194579
rho_large,512,64,16.0,pooled_first,1,1.0153929400133366,1.0073949565062492,0.0019334641632386962,0.0009288598137298099
rho_large,512,64,16.0,pooled_first,2,1.1364546769039472,1.1256394328573012,0.03168231454870729,0.029171209971118717
rho_large,512,64,16.0,pooled_first,3,1.1018327466732316,1.0079143987291639,0.022708243590608107,0.0017648752497244902
rho_large,512,64,16.0,pooled_first,4,1.0201538594590656,1.0165566334361078,0.010145770837214019,0.008334870500595115
rho_large,512,64,16.0,pooled_first,5,1.3107167206644743,1.3061979299575155,0.10473005965919502,0.10320695778262023
rho_large,512,64,16.0,pooled_first,6,1.2820947913507617,1.271605223926265,0.07144277532065779,0.06878620798337792
rho_large,512,64,16.0,pooled_first,7,1.1066573151836687,1.1037755937185632,0.027173891957542273,0.026439693955186194
rho_large,512,64,16.0,pooled_first,8,0.9820122111518925,0.8734531859024168,-0.0015718622374449043,-0.011058288488297402
rho_large,512,64,16.0,pooled_first,9,1.095005898872406,1.0891893644956865,0.019063766008273392,0.017896627423691608
rho_large,512,64,16.0,pooled_first,10,1.1775488850665985,0.6823217525267654,0.033582945275051984,-0.06008807769176522
rho_large,512,64,16.0,pooled_first,11,1.3466563828910516,1.3385839544740006,0.11931536640161483,0.11653692411159083
rho_large,512,64,16.0,pooled_first,12,1.001848385119938,0.9918403035659217,0.0002769059262288931,-0.0012224012595929978
rho_large,512,64,16.0,pooled_first,13,1.0352116757100136,1.0273125627805682,0.006280479565846403,0.0048715657228853015
rho_large,512,64,16.0,pooled_first,14,1.0992668367644984,1.0829067552425706,0.020994929571053006,0.017534773384708213
rho_large,512,64,16.0,pooled_first,15,1.0162923170843368,1.0044814976113048,0.003074665820010314,0.0008457426562845094
rho_large,512,64,16.0,pooled_first,16,1.409465546933901,1.4040210564247069,0.09041830644107568,0.0892160523931782
rho_large,512,64,16.0,pooled_first,17,1.0649508705581732,1.030546531894151,0.022506297791118623,0.010584759486478523
rho_large,512,64,16.0,pooled_first,18,0.9844608401216203,0.9741664100516761,-0.0014478785577125008,-0.0024070735643152014
rho_large,512,64,16.0,pooled_first,19,0.9989715001195523,0.9638191777998156,-8.68811488703991e-05,-0.0030563264610776048
rho_large,512,64,16.0,pooled_first,20,0.979713770603856,0.9571662040039334,-0.0015461109205622964,-0.003264569204331505
rho_large,512,64,16.0,pooled_first,21,0.9828204509943215,0.9784303761720686,-0.008208220963940915,-0.010305755897912328
rho_large,512,64,16.0,pooled_first,22,1.2936892069317754,1.204410253049381,0.07077072580813598,0.04925704326032648
rho_large,512,64,16.0,pooled_first,23,1.015531468601195,0.9985797508741692,0.003048597109741008,-0.00027877385528030096
rho_large,512,64,16.0,quadratic,0,1.199446463411714,1.1941845205879014,0.04372989263082558,0.04257617854244952
rho_large,512,64,16.0,quadratic,1,1.1245517637881748,1.1171630262554628,0.015439644330563107,0.0145237241052103
rho_large,512,64,16.0,quadratic,2,1.5952771613976358,1.5775780818091407,0.1091568320582233,0.10591132629467198
rho_large,512,64,16.0,quadratic,3,1.560260405994332,1.4272722498937376,0.0963666736635759,0.0734922636518209
rho_large,512,64,16.0,quadratic,4,1.684766956122722,1.6734485854080918,0.22836191951702778,0.22458737280578855
rho_large,512,64,16.0,quadratic,5,1.7360674308126,1.7256276954974334,0.2038584281156553,0.200967078842201
rho_large,512,64,16.0,quadratic,6,1.6964150855526645,1.6764972275589103,0.14634205293863087,0.14215658899706077
rho_large,512,64,16.0,quadratic,7,1.392323172241135,1.3848810885789842,0.0870396915158925,0.08538861222203178
rho_large,512,64,16.0,quadratic,8,0.9904643747721237,0.8822514083781511,-0.0008919001524141934,-0.0110134348093998
rho_large,512,64,16.0,quadratic,9,1.2863942571257485,1.280810828577577,0.053373750347753185,0.05233319693580479
rho_large,512,64,16.0,quadratic,10,1.5126467834424517,0.8702972774942666,0.08257264462428471,-0.0208913762032224
rho_large,512,64,16.0,quadratic,11,1.8185521829684876,1.8050280995558277,0.23059231281202175,0.2267824766920098
rho_large,512,64,16.0,quadratic,12,1.2676489997667042,1.2543450282372637,0.03452370515006839,0.0328076427294815
rho_large,512,64,16.0,quadratic,13,1.3802208947238745,1.3699677305945677,0.055985108122491106,0.05447539492591949
rho_large,512,64,16.0,quadratic,14,1.3496069503648467,1.3290799696676079,0.06598656824714058,0.06211220301706569
rho_large,512,64,16.0,quadratic,15,1.229837157669369,1.2149859682651682,0.03936604640564681,0.036822364534563806
rho_large,512,64,16.0,quadratic,16,1.5165713160038299,1.5113713122351993,0.11559218908645957,0.1144285940507852
rho_large,512,64,16.0,quadratic,17,1.6321352748927787,1.5794535154050044,0.1562106398864761,0.14319214260149782
rho_large,512,64,16.0,quadratic,18,1.030591129674372,1.021099628109717,0.0029416739752517046,0.0020289615832606023
rho_large,512,64,16.0,quadratic,19,1.0167049115665303,0.9847078432025577,0.0014963748426813916,-0.0013698245950538035
rho_large,512,64,16.0,quadratic,20,1.011687619015331,0.9897368747861909,0.0009175894330867018,-0.0008057530994365902
rho_large,512,64,16.0,quadratic,21,1.5116879835963717,1.5023625095598767,0.17297255491617242,0.16982014344354074
rho_large,512,64,16.0,quadratic,22,1.6568940990528638,1.5419288659296897,0.13570615240808268,0.111955764833679
rho_large,512,64,16.0,quadratic,23,1.400983147084257,1.3779933623494538,0.06278897787768489,0.059189063278722975
rho_large,512,64,16.0,source_first,0,1.0733612061557478,1.0706549477769858,0.016499584016864993,0.0158909225753269
rho_large,512,64,16.0,source_first,1,1.0505272119943927,1.0422524850545274,0.0061343241060412,0.005129719756532314
rho_large,512,64,16.0,source_first,2,1.3344819600786244,1.321782159226543,0.06613640566942969,0.06362530109184111
rho_large,512,64,16.0,source_first,3,1.396780192814895,1.2777210265791357,0.06979650531093082,0.0488531369700472
rho_large,512,64,16.0,source_first,4,1.4279457989124782,1.422910633148419,0.15391095896721785,0.15210005863059894
rho_large,512,64,16.0,source_first,5,1.376875887463925,1.372129008243712,0.12092584302289139,0.1194027411463166
rho_large,512,64,16.0,source_first,6,1.469393727434125,1.457371757856654,0.10372477126895768,0.10106820393167781
rho_large,512,64,16.0,source_first,7,1.1688800069013776,1.165836258344525,0.040736401640577374,0.040002203638221295
rho_large,512,64,16.0,source_first,8,0.9871927654641602,0.8780610427268071,-0.0011132866123080981,-0.010599712863160596
rho_large,512,64,16.0,source_first,9,1.1162824315572488,1.110352878900074,0.022888356074422994,0.02172121748984121
rho_large,512,64,16.0,source_first,10,1.3609418123513453,0.7885873905251956,0.05907142061831938,-0.03459960234849782
rho_large,512,64,16.0,source_first,11,1.6275868887378744,1.6178304439470652,0.17872431912662773,0.17594587683660373
rho_large,512,64,16.0,source_first,12,1.1131800219955754,1.102059780040901,0.015259705765495402,0.01376039857967351
rho_large,512,64,16.0,source_first,13,1.1989738561290315,1.189825166917697,0.03064231539751311,0.029233401554552008
rho_large,512,64,16.0,source_first,14,1.1889832421432558,1.1712879364002728,0.03695395512885041,0.03349379894250562
rho_large,512,64,16.0,source_first,15,1.0911360852791119,1.0784554705513385,0.016019359935681293,0.013790436771955489
rho_large,512,64,16.0,source_first,16,1.3048976446313563,1.2998570795340965,0.07272288332348598,0.0715206292755885
rho_large,512,64,16.0,source_first,17,1.361628277217745,1.3176394682698214,0.09800595792434719,0.08608441961970709
rho_large,512,64,16.0,source_first,18,1.0057698892788576,0.9952526321471696,0.0005262255087646051,-0.00043296949783809546
rho_large,512,64,16.0,source_first,19,1.0083582455135331,0.9728756175748846,0.0006994789957878028,-0.002269966316419403
rho_large,512,64,16.0,source_first,20,0.99201724223258,0.9691865180877881,-0.0006008585678555917,-0.0023193168516248003
rho_large,512,64,16.0,source_first,21,1.1322442864432805,1.1271867633427737,0.05484641495856152,0.052748880024590106
rho_large,512,64,16.0,source_first,22,1.3354131542930188,1.2432547836602208,0.0782996929554153,0.05678601040760581
rho_large,512,64,16.0,source_first,23,1.2453206003742983,1.2245331369131482,0.03926754432221019,0.03594017335718888
rho_large,512,256,64.0,exact,0,1.8917552389248016,1.2887428946646324,0.1137976125652167,0.0368467160312089
rho_large,512,256,64.0,exact,1,1.331502921957097,1.14785277780365,0.031753669942598595,0.014162373829938901
rho_large,512,256,64.0,exact,2,2.2175884201940566,2.062717521782025,0.14487723879558528,0.1264496094262531
rho_large,512,256,64.0,exact,3,2.2135432955060925,1.6179050031214726,0.1347035422049945,0.0685875757172214
rho_large,512,256,64.0,exact,4,2.795348028321705,2.234527877199062,0.32984147397758473,0.22680755388826052
rho_large,512,256,64.0,exact,5,2.8482945589725963,1.229183069279861,0.2866829407602241,0.035547838386824404
rho_large,512,256,64.0,exact,6,2.514838304781334,1.601061761586774,0.1955868252275036,0.07760548524773242
rho_large,512,256,64.0,exact,7,2.149116800518232,1.6482130512194662,0.1507573556724968,0.0850417341998447
rho_large,512,256,64.0,exact,8,1.1762901291848498,0.9358699003270932,0.012860774730605692,-0.004678439848891006
rho_large,512,256,64.0,exact,9,1.6251216906241954,1.3138266342561233,0.08451878938775789,0.04243053409085401
rho_large,512,256,64.0,exact,10,2.1213302412494497,1.1717439371816039,0.1177348485557682,0.018032374130851
rho_large,512,256,64.0,exact,11,2.7624858727588935,1.546954718075694,0.2957192191960578,0.09177096092790682
rho_large,512,256,64.0,exact,12,1.7244859271128012,1.6836571238999776,0.06305391958231349,0.059500481236474306
rho_large,512,256,64.0,exact,13,1.988742511481988,1.7405570212230046,0.0917994173952114,0.0687567312083187
rho_large,512,256,64.0,exact,14,1.9643245772271123,1.8698068663064507,0.1141361845428216,0.1029491929935385
rho_large,512,256,64.0,exact,15,1.7655091052241334,1.7101681114211094,0.0831599285685428,0.07714804306624799
rho_large,512,256,64.0,exact,16,2.0051694712379495,1.8146876841122865,0.15602050285642158,0.1264542803807884
rho_large,512,256,64.0,exact,17,2.61461659245281,2.003673684030707,0.2278820174538553,0.14165541531739548
rho_large,512,256,64.0,exact,18,1.1565813164900502,1.0474524352173786,0.012418433460952505,0.0037634433182494043
rho_large,512,256,64.0,exact,19,1.1803728235530968,0.9650131231598725,0.01289514737079521,-0.002501268894116393
rho_large,512,256,64.0,exact,20,1.0877019035524211,0.856608947065459,0.0060205706780352974,-0.009843526010519209
rho_large,512,256,64.0,exact,21,2.3280239835264016,1.507060437617777,0.2678736118321922,0.10227835681190889
rho_large,512,256,64.0,exact,22,2.478391865954312,1.464474299148702,0.1859581459015037,0.05842346774063101
rho_large,512,256,64.0,exact,23,1.9189059542867914,1.7872547161094914,0.09545490973601191,0.0817791282284233
rho_large,512,256,64.0,pooled_first,0,1.624549379736197,1.1067110729170193,0.09280818755117828,0.015857291017170483
rho_large,512,256,64.0,pooled_first,1,1.0773519207718953,0.928756050427927,0.00915718949679839,-0.008434106615861303
rho_large,512,256,64.0,pooled_first,2,1.526383121134138,1.419784293714973,0.090995307334762,0.07256767796542982
rho_large,512,256,64.0,pooled_first,3,1.6777124753081798,1.226259912381706,0.0992521008527733,0.03313613436500021
rho_large,512,256,64.0,pooled_first,4,1.6520965740643296,1.3206426581480937,0.20270711274277364,0.09967319265344943
rho_large,512,256,64.0,pooled_first,5,2.04064695479922,0.8806423055210562,0.2252947690258782,-0.025840333347521505
rho_large,512,256,64.0,pooled_first,6,1.9223035166668392,1.2238268555268683,0.1557884619749708,0.037807121995199616
rho_large,512,256,64.0,pooled_first,7,1.431169832628953,1.0976010220020649,0.08494377354471719,0.019228152072065102
rho_large,512,256,64.0,pooled_first,8,1.0528609408468934,0.8376682242938629,0.0043084143331555,-0.013230800246341198
rho_large,512,256,64.0,pooled_first,9,1.3885457750929382,1.122567271562423,0.0614832159726352,0.01939496067573132
rho_large,512,256,64.0,pooled_first,10,1.6341046227597766,0.9026186244869745,0.0864292687525241,-0.013273205672393096
rho_large,512,256,64.0,pooled_first,11,1.7640847266879298,0.9878635825600636,0.2007594747401381,-0.003188783528012884
rho_large,512,256,64.0,pooled_first,12,1.4054685649905256,1.3721927936086846,0.04329899765016379,0.03974555930432461
rho_large,512,256,64.0,pooled_first,13,1.2192544292937997,1.0670973468471516,0.03320391616390761,0.010161229977014907
rho_large,512,256,64.0,pooled_first,14,1.5114910973766604,1.438762445372179,0.0786766484209504,0.0674896568716673
rho_large,512,256,64.0,pooled_first,15,1.3283607719546926,1.2867224677219924,0.047409888582504695,0.04139800308020988
rho_large,512,256,64.0,pooled_first,16,1.7155920526221922,1.5526187753758023,0.1298210000258886,0.10025477755025541
rho_large,512,256,64.0,pooled_first,17,1.6755228039524486,1.2840127148904161,0.1487778672321379,0.06255126509567807
rho_large,512,256,64.0,pooled_first,18,0.99503739658074,0.9011509431466963,-0.0004574811605383977,-0.009112471303241498
rho_large,512,256,64.0,pooled_first,19,1.0345855175416374,0.8458247949605712,0.0028209948421858005,-0.012575421422725802
rho_large,512,256,64.0,pooled_first,20,0.998227744594932,0.7861444522955016,-0.00013256693065250014,-0.015996663619207006
rho_large,512,256,64.0,pooled_first,21,1.6400496605776038,1.0616960893336689,0.18326019244772768,0.01766493742744435
rho_large,512,256,64.0,pooled_first,22,1.8992231444094252,1.1222452435967043,0.1476002524616288,0.020065574300756117
rho_large,512,256,64.0,pooled_first,23,1.3195809506510974,1.2290478707780066,0.0482753846573922,0.03459960314980359
rho_large,512,256,64.0,quadratic,0,1.7894169134928803,1.21469496103106,0.11601865558223098,0.03155318857926612
rho_large,512,256,64.0,quadratic,1,1.2679899072549974,1.1006161673518682,0.029462493682147095,0.01106162252634979
rho_large,512,256,64.0,quadratic,2,2.0420191849854796,1.8863638592712857,0.1492738545167884,0.12697554103060468
rho_large,512,256,64.0,quadratic,3,2.044089776241382,1.496742770359404,0.1370793074670597,0.06521772025703029
rho_large,512,256,64.0,quadratic,4,2.3843223724591343,1.895827542733082,0.3262067847660538,0.2110960772097613
rho_large,512,256,64.0,quadratic,5,2.411736359310335,1.0521977683252959,0.2814501136932377,0.010406381993918995
rho_large,512,256,64.0,quadratic,6,2.268632301190669,1.4270844028211143,0.19934472706786227,0.06710929844322189
rho_large,512,256,64.0,quadratic,7,1.9204581612450333,1.4785502011063223,0.14805144029789888,0.07697258768699139
rho_large,512,256,64.0,quadratic,8,1.152822488029404,0.9119710206879275,0.0122809156888673,-0.0070740666969157096
rho_large,512,256,64.0,quadratic,9,1.530435894284494,1.2342489939846684,0.08309124557922559,0.03669442602884501
rho_large,512,256,64.0,quadratic,10,1.9790687068100787,1.0898108346479238,0.12053350449647261,0.011056644509798805
rho_large,512,256,64.0,quadratic,11,2.3997381157007256,1.3411227263919523,0.29881827960462926,0.0728234125306037
rho_large,512,256,64.0,quadratic,12,1.6291465519080706,1.5854554544643742,0.06314550770276889,0.058760366400148395
rho_large,512,256,64.0,quadratic,13,1.854705489740979,1.622367711537999,0.09365407430374231,0.0681957382984564
rho_large,512,256,64.0,quadratic,14,1.797216631983126,1.714140598062961,0.11299486623841487,0.10121994212892169
rho_large,512,256,64.0,quadratic,15,1.6600009458362999,1.6077556099754493,0.08375011089466669,0.07712049513475139
rho_large,512,256,64.0,quadratic,16,1.8768753736375487,1.695198267623038,0.15854898874734608,0.12569971243838302
rho_large,512,256,64.0,quadratic,17,2.2951689933190433,1.7508478156959435,0.2275980345459881,0.131945319859467
rho_large,512,256,64.0,quadratic,18,1.108707619693084,1.0021270908411994,0.009716914416326203,0.00019013165515020802
rho_large,512,256,64.0,quadratic,19,1.1598734654401555,0.947985744200922,0.01255327129258739,-0.0040841615732179065
rho_large,512,256,64.0,quadratic,20,1.059287692147973,0.8353549444743321,0.004445487683682803,-0.012345354322307697
rho_large,512,256,64.0,quadratic,21,2.0361943533734452,1.311079996034368,0.2600495673289358,0.07807050686008649
rho_large,512,256,64.0,quadratic,22,2.2569618705503345,1.3277841199026137,0.19063244132159488,0.04971215791623598
rho_large,512,256,64.0,quadratic,23,1.8362579103573355,1.7187165477771615,0.0999071944701277,0.08586460351327409
rho_large,512,256,64.0,source_first,0,1.714285970991712,1.167843397010753,0.1005868657872763,0.023635969253268496
rho_large,512,256,64.0,source_first,1,1.1588235890910934,0.9989905795831717,0.01748019882737889,-0.00011109728528080343
rho_large,512,256,64.0,source_first,2,1.9132541528640137,1.7796372080575147,0.1259504105063396,0.10752278113700742
rho_large,512,256,64.0,source_first,3,2.0099213490520023,1.4690753115666553,0.1234582883876963,0.05734232189992321
rho_large,512,256,64.0,source_first,4,2.364312947314392,1.8899697417529122,0.2963476856889482,0.19331376559962402
rho_large,512,256,64.0,source_first,5,2.2949314616795284,0.9903789230534076,0.2492829806133444,-0.0018521217600553086
rho_large,512,256,64.0,source_first,6,2.2435823871115996,1.4283677650942623,0.1799765515044316,0.06199521152466042
rho_large,512,256,64.0,source_first,7,1.790636645590577,1.3732853833456395,0.12449268332042288,0.05877706184777079
rho_large,512,256,64.0,source_first,8,1.0884713931876788,0.8660003080680152,0.006974923273427094,-0.010564291306069604
rho_large,512,256,64.0,source_first,9,1.4177621590588025,1.1461872033081266,0.064744115874937,0.02265586057803312
rho_large,512,256,64.0,source_first,10,1.9462819437819463,1.0750537673612275,0.10829155191730179,0.008589077492384592
rho_large,512,256,64.0,source_first,11,2.4167604005181524,1.3533531305650817,0.2717169839187921,0.06776872565064113
rho_large,512,256,64.0,source_first,12,1.5721026039913428,1.5348816172383837,0.05461787846383909,0.051064440117999904
rho_large,512,256,64.0,source_first,13,1.8291928303663674,1.6009183721287372,0.08370113032384749,0.06065844413695479
rho_large,512,256,64.0,source_first,14,1.7072398788540977,1.625092352313681,0.09631314394066551,0.08512615239138241
rho_large,512,256,64.0,source_first,15,1.5629367236501395,1.5139454886108503,0.06907993082655521,0.0630680453242604
rho_large,512,256,64.0,source_first,16,1.8276583495358734,1.6540392945540512,0.14094496078644758,0.1113787383108144
rho_large,512,256,64.0,source_first,17,2.268390091501444,1.7383480027538616,0.206340156933852,0.12011355479739216
rho_large,512,256,64.0,source_first,18,1.0624846839398532,0.9622342620502983,0.005394534141363996,-0.0032604560013391043
rho_large,512,256,64.0,source_first,19,1.0894462413287296,0.8906761481467887,0.006928364034967313,-0.00846805222994429
rho_large,512,256,64.0,source_first,20,1.0344263678425454,0.8146523223691727,0.0024850214997569064,-0.0133790751887976
rho_large,512,256,64.0,source_first,21,1.8898305573309357,1.22339326695442,0.2211036510018942,0.055508395981610864
rho_large,512,256,64.0,source_first,22,2.212038392338241,1.307086832720135,0.1708123762455433,0.04327769808467061
rho_large,512,256,64.0,source_first,23,1.7534226891816402,1.633124835311709,0.0856511047258455,0.07197532321825689
rho_large,512,1024,256.0,exact,0,2.1599706663951954,1.1471730105572926,0.1296437486961517,0.016448744221127798
rho_large,512,1024,256.0,exact,1,1.5025310219509358,0.9222304650125174,0.04265678485089229,-0.006601380167608598
rho_large,512,1024,256.0,exact,2,2.7748060475976417,1.6180392066785991,0.16877140418611639,0.05877112312886801
rho_large,512,1024,256.0,exact,3,2.688103847056915,0.6977497759204058,0.1542996280207986,-0.027626912423659694
rho_large,512,1024,256.0,exact,4,3.7121975252184405,1.484242718204191,0.3752172000714199,0.06699224344470131
rho_large,512,1024,256.0,exact,5,3.5839539880994016,1.235370616756522,0.3185208870759229,0.02901385163442409
rho_large,512,1024,256.0,exact,6,3.1162829406721966,0.63269758333216,0.22050591029041028,-0.0382710422045381
rho_large,512,1024,256.0,exact,7,2.7161586616191573,1.596990645015258,0.1781462388124998,0.06197074920530719
rho_large,512,1024,256.0,exact,8,1.2904382128058065,0.882237528175823,0.0193139066727544,-0.007831109303395194
rho_large,512,1024,256.0,exact,9,1.8315767154308593,1.2686020689829287,0.0997589324208425,0.03222246985821761
rho_large,512,1024,256.0,exact,10,2.482409410017865,0.8647514803471873,0.1330070104720823,-0.012134975094079098
rho_large,512,1024,256.0,exact,11,3.4871175734273376,1.0351762585355824,0.3305854214455524,0.004675596512648317
rho_large,512,1024,256.0,exact,12,2.022019781964408,1.2478601622482977,0.07586049830819899,0.0183976824624337
rho_large,512,1024,256.0,exact,13,2.4659571141246945,1.8295668924947701,0.1097668044188813,0.06211566898068689
rho_large,512,1024,256.0,exact,14,2.4362656035486605,1.5081976769846737,0.13706402831816,0.048497729540656315
rho_large,512,1024,256.0,exact,15,2.0913723759575915,0.8351762120792574,0.1000864529785526,-0.015115490059020298
rho_large,512,1024,256.0,exact,16,2.3625732691619965,1.9130438666731235,0.1795014851332834,0.12028177402926582
rho_large,512,1024,256.0,exact,17,3.3487820096447622,0.7086953558396517,0.2588239681549223,-0.032100307152362006
rho_large,512,1024,256.0,exact,18,1.279089461231247,0.5572841720926356,0.020014537717477493,-0.03174878978477231
rho_large,512,1024,256.0,exact,19,1.2851682136795015,0.6368151676683836,0.018724729286459005,-0.023847460341427103
rho_large,512,1024,256.0,exact,20,1.1602667356286172,0.7274427862385545,0.010313927581969098,-0.017540354544894506
rho_large,512,1024,256.0,exact,21,2.8894754289621143,0.8267365831146449,0.30706739753266277,-0.02815783984014411
rho_large,512,1024,256.0,exact,22,3.0171507996734,1.3774953726204864,0.2084188367692002,0.03900409749239189
rho_large,512,1024,256.0,exact,23,2.3210396761143026,0.6047841385692774,0.1134525320852169,-0.03394163022525001
rho_large,512,1024,256.0,pooled_first,0,1.8685795883985716,0.9924135106272314,0.1122148789939226,-0.000980125481101296
rho_large,512,1024,256.0,pooled_first,1,1.193246837647138,0.7323965827535307,0.020655266037172396,-0.028602898981328492
rho_large,512,1024,256.0,pooled_first,2,2.215685621477167,1.2920060514960878,0.1447750544514948,0.03477477339424641
rho_large,512,1024,256.0,pooled_first,3,2.0491763715346853,0.5319036895189725,0.1258000818519965,-0.05612645859246179
rho_large,512,1024,256.0,pooled_first,4,2.9476032990910537,1.178536083575754,0.33933133638087165,0.031106379754153007
rho_large,512,1024,256.0,pooled_first,5,2.6319643585421026,0.9072246584888806,0.2739341846037011,-0.01557285083779772
rho_large,512,1024,256.0,pooled_first,6,2.45232131021867,0.4978937394544239,0.19229532387065998,-0.0664816286242884
rho_large,512,1024,256.0,pooled_first,7,2.0687881348065402,1.2163631471495577,0.14566323916524257,0.029487749558049975
rho_large,512,1024,256.0,pooled_first,8,1.1299304613292749,0.7725027415657613,0.009867629883057796,-0.017277386093091797
rho_large,512,1024,256.0,pooled_first,9,1.5014950398246802,1.0399781226969302,0.07338669445368659,0.005850231891061708
rho_large,512,1024,256.0,pooled_first,10,2.046159909282442,0.7127832352868515,0.11387759319199779,-0.031264392374163605
rho_large,512,1024,256.0,pooled_first,11,2.618027343869221,0.7771804917683716,0.2864610968453231,-0.039448728087580986
rho_large,512,1024,256.0,pooled_first,12,1.6882954911841288,1.0419070596358684,0.06118828111240909,0.0037254652666438015
rho_large,512,1024,256.0,pooled_first,13,1.9067549278133633,1.4146781661557242,0.087807239116377,0.04015610367818259
rho_large,512,1024,256.0,pooled_first,14,1.883561035841887,1.1660396857295448,0.1090611877629579,0.020494888985454207
rho_large,512,1024,256.0,pooled_first,15,1.6343087066637045,0.652650752534957,0.0744389582807015,-0.0407629847568714
rho_large,512,1024,256.0,pooled_first,16,2.049245981981398,1.659333705457771,0.1593590345089441,0.10013932340492651
rho_large,512,1024,256.0,pooled_first,17,2.5787157250949435,0.5457279253000197,0.2259171099235276,-0.06500716538375671
rho_large,512,1024,256.0,pooled_first,18,1.0499910740802054,0.45746871048424365,0.004367268644677597,-0.047396058857572206
rho_large,512,1024,256.0,pooled_first,19,1.1315552118116632,0.5606982138725543,0.00981085183154791,-0.0327613377963382
rho_large,512,1024,256.0,pooled_first,20,1.0380290322082175,0.6508044298770224,0.0027355477564239977,-0.025118734370439606
rho_large,512,1024,256.0,pooled_first,21,2.2497272116015434,0.6436918511979097,0.26085359730503954,-0.07437164006776739
rho_large,512,1024,256.0,pooled_first,22,2.4422170649816217,1.1150064843663534,0.1840949971414162,0.014680257864607887
rho_large,512,1024,256.0,pooled_first,23,1.8376192394782818,0.47882118526588796,0.0908598490815425,-0.0565343132289244
rho_large,512,1024,256.0,quadratic,0,2.104876684155842,1.1203401282488792,0.13804481242240288,0.015035461123606514
rho_large,512,1024,256.0,quadratic,1,1.4519315389638483,0.8908238336095944,0.04339037186208901,-0.0104821063584499
rho_large,512,1024,256.0,quadratic,2,2.616674530280131,1.5001429624338387,0.18073436576372143,0.055912936966357504
rho_large,512,1024,256.0,quadratic,3,2.5402014282305365,0.6655723362115178,0.16272091979845932,-0.0353319871415977
rho_large,512,1024,256.0,quadratic,4,3.2648835293357736,1.2981029874267058,0.389761471593321,0.051300235778514
rho_large,512,1024,256.0,quadratic,5,3.121265744034373,1.0815049410225304,0.32676985983650597,0.01255540859452231
rho_large,512,1024,256.0,quadratic,6,2.896888923070877,0.5795231660649101,0.23342273653049456,-0.0517420140057087
rho_large,512,1024,256.0,quadratic,7,2.528740050524572,1.4774520332715328,0.1867423804788174,0.05832288440862329
rho_large,512,1024,256.0,quadratic,8,1.2792152388536777,0.8707988045185406,0.0202209435347675,-0.009356831988042602
rho_large,512,1024,256.0,quadratic,9,1.7440636016177835,1.2023008233022323,0.10227871168228428,0.027808197490953895
rho_large,512,1024,256.0,quadratic,10,2.3978344846426602,0.8292827552119417,0.14203390725879841,-0.01734657255927069
rho_large,512,1024,256.0,quadratic,11,3.1579858261960485,0.9249600725061413,0.35007623789724845,-0.012173247474678184
rho_large,512,1024,256.0,quadratic,12,1.968691887705207,1.205727189658053,0.08045604930514999,0.0170869572922194
rho_large,512,1024,256.0,quadratic,13,2.394109957059845,1.774027365171475,0.1183417741279321,0.06570483996193781
rho_large,512,1024,256.0,quadratic,14,2.276375271947428,1.3940029359407486,0.14282930181486098,0.04408982647208509
rho_large,512,1024,256.0,quadratic,15,2.009272419857326,0.792603159816525,0.1058080598262594,-0.021742650291595597
rho_large,512,1024,256.0,quadratic,16,2.2771801799612037,1.8400804282120349,0.19033375429723928,0.1251942868531565
rho_large,512,1024,256.0,quadratic,17,3.0466556598706083,0.6516164796962949,0.27094313122592617,-0.04612017727719009
rho_large,512,1024,256.0,quadratic,18,1.2304867181309744,0.5277525261364554,0.01856326640341399,-0.038034537246899904
rho_large,512,1024,256.0,quadratic,19,1.2790537340675117,0.6373579508667655,0.01986964862863809,-0.025821443021806806
rho_large,512,1024,256.0,quadratic,20,1.1450372548102776,0.7251104345302414,0.010060712682230896,-0.019068100407389703
rho_large,512,1024,256.0,quadratic,21,2.570820916721503,0.7351136944589968,0.3122403275206398,-0.0526528428017608
rho_large,512,1024,256.0,quadratic,22,2.8377657186977463,1.2874216115379296,0.2216728659080719,0.03466903953278509
rho_large,512,1024,256.0,quadratic,23,2.2593294064650125,0.5866022850751793,0.1222784694488902,-0.0401401250500221
rho_large,512,1024,256.0,source_first,0,2.0391147012408553,1.082985703041078,0.12301958572377199,0.00982458124874809
rho_large,512,1024,256.0,source_first,1,1.3952407340460256,0.8563773340885401,0.036129440784452196,-0.013128724234048691
rho_large,512,1024,256.0,source_first,2,2.5558385715452436,1.4903553415136879,0.16062447096855387,0.0506241899113055
rho_large,512,1024,256.0,source_first,3,2.508706738529269,0.6511837578653439,0.14776333878128822,-0.03416320166317009
rho_large,512,1024,256.0,source_first,4,3.3174460606605956,1.3264097950393754,0.35875524914610535,0.050530292519386705
rho_large,512,1024,256.0,source_first,5,3.1232435919435915,1.0765660985805037,0.3003374785803147,0.010830443138815898
rho_large,512,1024,256.0,source_first,6,2.874571810670173,0.5836230767073609,0.21174458127618628,-0.047032371218762095
rho_large,512,1024,256.0,source_first,7,2.490939572938744,1.4645709956096988,0.1687606564414212,0.05258516683422859
rho_large,512,1024,256.0,source_first,8,1.2304413609975455,0.841219311486035,0.016071377337678397,-0.011073638638471196
rho_large,512,1024,256.0,source_first,9,1.7008504838620926,1.178057367010417,0.0905386106657155,0.02300214810309062
rho_large,512,1024,256.0,source_first,10,2.3415614500689044,0.81568685733286,0.12761002349011707,-0.017531962076044308
rho_large,512,1024,256.0,source_first,11,3.1776359406303407,0.9433043809810202,0.317639942520359,-0.008269882412545088
rho_large,512,1024,256.0,source_first,12,1.9062707965957706,1.176427355828441,0.07135348347643729,0.013890667630671996
rho_large,512,1024,256.0,source_first,13,2.3285205511283986,1.7275986206071432,0.1053473163466195,0.057696180908425085
rho_large,512,1024,256.0,source_first,14,2.246185233385594,1.390526281754717,0.1289883235625334,0.04042202478502971
rho_large,512,1024,256.0,source_first,15,1.9439768744782648,0.7763147591796219,0.0931330807924839,-0.022068862245089
rho_large,512,1024,256.0,source_first,16,2.212555434472925,1.7915700896311497,0.17056931650217289,0.1113496053981553
rho_large,512,1024,256.0,source_first,17,3.0549806425730504,0.6465188200772805,0.248226377776479,-0.0426978975308053
rho_large,512,1024,256.0,source_first,18,1.179080328083465,0.5137113738973359,0.013931809732742093,-0.03783151776950771
rho_large,512,1024,256.0,source_first,19,1.2240557661519922,0.6065332690775106,0.01544647297715121,-0.027125716650734898
rho_large,512,1024,256.0,source_first,20,1.1006739654441695,0.6900804027008054,0.006829627375489908,-0.021024654751373696
rho_large,512,1024,256.0,source_first,21,2.5792944646489455,0.7379876191978324,0.2875237025819002,-0.04770153479090669
rho_large,512,1024,256.0,source_first,22,2.8062268706650104,1.2811969919709545,0.20065276008265448,0.031238020805846187
rho_large,512,1024,256.0,source_first,23,2.209007805704987,0.5755924367060705,0.10909698545197201,-0.038297176858494895
rho_small,512,64,16.0,exact,0,1.7183072144525906,1.7118741019305612,0.0651415287827668,0.06455812550338319
rho_small,512,64,16.0,exact,1,2.050745693698412,2.029554377540593,0.0523763362881329,0.051320016468668905
rho_small,512,64,16.0,exact,2,2.831276244642475,2.7899869762666523,0.10346995048724551,0.1011370427312477
rho_small,512,64,16.0,exact,3,2.777989867190899,2.5531411377060387,0.09691830353675629,0.08466178969705851
rho_small,512,64,16.0,exact,4,3.9700822803884224,3.953276732802844,0.20104131282188592,0.1999037654308239
rho_small,512,64,16.0,exact,5,3.610174223853753,3.589653983113951,0.1745634623948341,0.1731911079213359
rho_small,512,64,16.0,exact,6,3.3900617581377492,3.351718218806859,0.1318741596006407,0.1297585146771743
rho_small,512,64,16.0,exact,7,2.481708234950243,2.472147402841498,0.1039628936594707,0.10329206538952398
rho_small,512,64,16.0,exact,8,1.2777960494857488,1.1317644407061622,0.015876200528227503,0.007530411922751591
rho_small,512,64,16.0,exact,9,2.7150884625447427,2.693170149084914,0.09703389172438559,0.0957938278434319
rho_small,512,64,16.0,exact,10,2.6046938182579944,1.7365294606900494,0.08686495879207981,0.039869662688329595
rho_small,512,64,16.0,exact,11,3.6689818710262103,3.6342978482444104,0.181362048527097,0.179005207706575
rho_small,512,64,16.0,exact,12,2.122112914838852,2.0915676828368173,0.0552960703612952,0.0537908463542895
rho_small,512,64,16.0,exact,13,2.0329256938620333,2.0106572333669237,0.060594091929199706,0.059287766459342
rho_small,512,64,16.0,exact,14,2.1709775076521334,2.1250542664939083,0.0808766001035894,0.07770479228803069
rho_small,512,64,16.0,exact,15,1.9388618044615304,1.906095375940001,0.0630572571972199,0.0608565487426871
rho_small,512,64,16.0,exact,16,2.846968251684052,2.8290680462478868,0.12348783665446171,0.12229103338349749
rho_small,512,64,16.0,exact,17,3.100029564876362,2.988898611898085,0.14102971439797718,0.13356659729646908
rho_small,512,64,16.0,exact,18,1.6726047739633803,1.6514988099415002,0.0326731719049885,0.031647905927996
rho_small,512,64,16.0,exact,19,1.438168960536037,1.375594594051745,0.021814745894291693,0.018699409055549898
rho_small,512,64,16.0,exact,20,1.4984080200100551,1.4584955427791928,0.022719360557662598,0.020899995851333904
rho_small,512,64,16.0,exact,21,3.872220064753814,3.8446502388483292,0.19600383125538062,0.19412243241312932
rho_small,512,64,16.0,exact,22,3.020461248879668,2.8240524825430726,0.12155822212118211,0.1097415636932465
rho_small,512,64,16.0,exact,23,2.5585554096351255,2.4966322004463146,0.0783307407115677,0.0752185697787855
rho_small,512,64,16.0,pooled_first,0,1.5689435270171332,1.5630696121751786,0.056508057807563294,0.055924654528179685
rho_small,512,64,16.0,pooled_first,1,1.9811514865040416,1.9606793198984758,0.0506253090383219,0.049568989218857905
rho_small,512,64,16.0,pooled_first,2,2.696131104507158,2.6568126943163297,0.10063777730812082,0.098304869552123
rho_small,512,64,16.0,pooled_first,3,2.660156454528522,2.4448450863713305,0.09450374467054248,0.0822472308308447
rho_small,512,64,16.0,pooled_first,4,3.7796132966370912,3.763614013341253,0.1976302185094382,0.19649267111837618
rho_small,512,64,16.0,pooled_first,5,3.4768490512557473,3.457086631182967,0.17199891830820863,0.17062656383471042
rho_small,512,64,16.0,pooled_first,6,3.2253900854259068,3.1889090769896686,0.1290571571011436,0.1269415121776772
rho_small,512,64,16.0,pooled_first,7,2.311662626668178,2.3027568987689926,0.0988016230186057,0.09813079474865899
rho_small,512,64,16.0,pooled_first,8,1.2050481813333,1.0673304879284422,0.012426063296850504,0.004080274691374591
rho_small,512,64,16.0,pooled_first,9,2.604831592433733,2.5838033584956333,0.09463912654998269,0.093399062669029
rho_small,512,64,16.0,pooled_first,10,2.475549128485237,1.6504296830846892,0.0840410059359731,0.0370457098322229
rho_small,512,64,16.0,pooled_first,11,3.5238855488214758,3.4905731665442654,0.1785641278455615,0.1762072870250395
rho_small,512,64,16.0,pooled_first,12,2.01980466078058,1.9907320315482107,0.0527999874243955,0.051294763417389797
rho_small,512,64,16.0,pooled_first,13,1.8316517965184853,1.8115880697454319,0.054147862764165305,0.0528415372943076
rho_small,512,64,16.0,pooled_first,14,2.011912011605743,1.9693535234719706,0.0754159879218506,0.0722441801062919
rho_small,512,64,16.0,pooled_first,15,1.8066064536796966,1.7760751176686342,0.0581404508944664,0.055939742439933604
rho_small,512,64,16.0,pooled_first,16,2.6405166973591245,2.623914548279171,0.11826033726208891,0.1170635339911247
rho_small,512,64,16.0,pooled_first,17,2.9346007644818988,2.8294001614738886,0.13724400466503178,0.12978088756352368
rho_small,512,64,16.0,pooled_first,18,1.5785375915656725,1.5586186255711993,0.029778398598001903,0.028753132621009404
rho_small,512,64,16.0,pooled_first,19,1.344910279839907,1.2863935748848598,0.018362477888518296,0.015247141049776501
rho_small,512,64,16.0,pooled_first,20,1.424392934103003,1.3864519662284414,0.0203507071426074,0.018531342436278707
rho_small,512,64,16.0,pooled_first,21,3.6874537289971947,3.661199421224673,0.19258448473096262,0.19070308588871132
rho_small,512,64,16.0,pooled_first,22,2.8746589313411057,2.687731118725531,0.11850673236140441,0.1066900739334688
rho_small,512,64,16.0,pooled_first,23,2.4562373109600375,2.3967904464320453,0.07623714835739942,0.07312497742461721
rho_small,512,64,16.0,quadratic,0,1.5449342577506204,1.5359775102829893,0.05727407157915711,0.0563326930765556
rho_small,512,64,16.0,quadratic,1,1.8155322586790705,1.7982508171856875,0.04730192586192359,0.0462995799024502
rho_small,512,64,16.0,quadratic,2,2.5243684129842645,2.483142577385957,0.1027484584417523,0.09996967411401449
rho_small,512,64,16.0,quadratic,3,2.457695066899803,2.2602239249902127,0.09403268334284158,0.0812942569200744
rho_small,512,64,16.0,quadratic,4,3.440171915910688,3.411741153307205,0.2025401247822553,0.20018030325992003
rho_small,512,64,16.0,quadratic,5,3.098169946017657,3.0691565549056903,0.1711680499995335,0.16880114659881756
rho_small,512,64,16.0,quadratic,6,2.978650049751492,2.9326057535600807,0.13139560139330209,0.1283379520684194
rho_small,512,64,16.0,quadratic,7,2.2071677280258086,2.1916000287576325,0.0992102428258714,0.0979308222542482
rho_small,512,64,16.0,quadratic,8,1.155871718781548,1.025739680185454,0.010163783669563997,0.0016783836296522942
rho_small,512,64,16.0,quadratic,9,2.3587661704594454,2.3403392761568718,0.09128596607019888,0.0900479923226518
rho_small,512,64,16.0,quadratic,10,2.334209974833271,1.5333771724727092,0.0842724035406056,0.033689581974219895
rho_small,512,64,16.0,quadratic,11,3.2615293790880475,3.2223303451492677,0.1854355127216396,0.18222136347208984
rho_small,512,64,16.0,quadratic,12,1.9196685024194096,1.8899251152176937,0.0520209113950589,0.050338481143137805
rho_small,512,64,16.0,quadratic,13,1.843894423993042,1.823337622581299,0.057448472221627606,0.05604905921297171
rho_small,512,64,16.0,quadratic,14,1.9468655836713207,1.9046848485837071,0.07615781597198588,0.0727651563212781
rho_small,512,64,16.0,quadratic,15,1.7465355455113767,1.715645897370577,0.05783844941981761,0.055445248771396005
rho_small,512,64,16.0,quadratic,16,2.4738510929108903,2.456798191211894,0.1183599584632489,0.11699049804321099
rho_small,512,64,16.0,quadratic,17,2.7389750136484685,2.642215748970128,0.1394068540462149,0.131650040645928
rho_small,512,64,16.0,quadratic,18,1.4577808968213213,1.4398586252026546,0.0261668824091408,0.025142440416897997
rho_small,512,64,16.0,quadratic,19,1.2776201270650942,1.2246413084278578,0.016039617984892,0.012978744765015891
rho_small,512,64,16.0,quadratic,20,1.3466164897087651,1.3103588861690352,0.017933893654122103,0.0160579297997158
rho_small,512,64,16.0,quadratic,21,3.2338133346716242,3.2038156287118658,0.19013450959104017,0.18758120801342498
rho_small,512,64,16.0,quadratic,22,2.708292751332669,2.5337802530635396,0.1208804216806643,0.1085317511364254
rho_small,512,64,16.0,quadratic,23,2.324466024994225,2.2679582600771044,0.0772237288374007,0.07392901214945369
rho_small,512,64,16.0,source_first,0,1.4797532863744487,1.4742132878712577,0.0505216094200584,0.04993820614067479
rho_small,512,64,16.0,source_first,1,1.5395039171794114,1.5235955018476626,0.0358230954190472,0.0347667755995832
rho_small,512,64,16.0,source_first,2,2.341752030900637,2.307601626729922,0.09165876057766091,0.0893258528216631
rho_small,512,64,16.0,source_first,3,2.2457854102189216,2.0640129703165484,0.08400055657415659,0.07174404273445881
rho_small,512,64,16.0,source_first,4,3.323300549249209,3.3092328595699603,0.1878676981587079,0.18673015076764587
rho_small,512,64,16.0,source_first,5,3.062567491885981,3.0451598493959997,0.16260523077784722,0.16123287630434902
rho_small,512,64,16.0,source_first,6,2.7764894407418237,2.745085755597348,0.1196808861637127,0.11756524124024631
rho_small,512,64,16.0,source_first,7,2.107740985598858,2.099620870023533,0.0915139645519948,0.09084313628204808
rho_small,512,64,16.0,source_first,8,1.0765243555156878,0.9534948755062358,0.0051910817980792,-0.003154706807396712
rho_small,512,64,16.0,source_first,9,1.9638141955583281,1.9479607544241249,0.0753900154385862,0.07414995155763252
rho_small,512,64,16.0,source_first,10,2.0542390505460495,1.3695454742388595,0.0723597797013943,0.025364483597644094
rho_small,512,64,16.0,source_first,11,3.0456155522789174,3.0168244045128203,0.1674539089540156,0.1650970681334936
rho_small,512,64,16.0,source_first,12,1.6303082152680044,1.6068419132055785,0.040430531189379504,0.0389253071823738
rho_small,512,64,16.0,source_first,13,1.689056372371348,1.6705546213158484,0.048651172891491304,0.0473448474216336
rho_small,512,64,16.0,source_first,14,1.7765537402926537,1.7389738457251418,0.0655424729368703,0.06237066512131159
rho_small,512,64,16.0,source_first,15,1.576099886807858,1.549464071833813,0.047598614601763095,0.0453979061472303
rho_small,512,64,16.0,source_first,16,2.2378863014526957,2.2238156757914895,0.10529072482860781,0.10409392155764359
rho_small,512,64,16.0,source_first,17,2.685647962053862,2.5893719068933634,0.13066788114401318,0.12320476404250509
rho_small,512,64,16.0,source_first,18,1.2224067695083574,1.206981683021123,0.014782808123536106,0.013757542146543608
rho_small,512,64,16.0,source_first,19,1.189643249884161,1.1378821739977296,0.011414032503480394,0.0082986956647386
rho_small,512,64,16.0,source_first,20,1.1163361929936129,1.086600805642612,0.007118049652516098,0.005298684946187404
rho_small,512,64,16.0,source_first,21,3.289168012264501,3.2657494596110928,0.1839070975791655,0.1820256987369142
rho_small,512,64,16.0,source_first,22,2.4503160602832,2.2909816027683165,0.10755921703448831,0.0957425586065527
rho_small,512,64,16.0,source_first,23,1.9669157356167513,1.9193116328896076,0.06321318698273332,0.060101016049951106
rho_small,512,256,64.0,exact,0,4.284195051774824,3.0852614663098055,0.1194560744578953,0.0758472456893413
rho_small,512,256,64.0,exact,1,3.1625816344320064,2.67263210948243,0.0699004661044807,0.054063977152405
rho_small,512,256,64.0,exact,2,4.851914691129245,4.467752121220644,0.127000704035845,0.1143345572608476
rho_small,512,256,64.0,exact,3,4.59235999630588,3.468520959381932,0.11845437502207799,0.08139693899641941
rho_small,512,256,64.0,exact,4,7.795483921603399,6.47254971951811,0.2342575773536187,0.1886526778712549
rho_small,512,256,64.0,exact,5,7.47074858743952,4.165566773643248,0.2091232967155065,0.1023055911896118
rho_small,512,256,64.0,exact,6,5.683776193838709,4.056305936182128,0.15414071108076388,0.1005814861314648
rho_small,512,256,64.0,exact,7,4.9766265841756425,3.8230506097797887,0.13913812370088852,0.09877567245576202
rho_small,512,256,64.0,exact,8,2.1360274610041756,1.6654179997795222,0.03883864316623971,0.022749390430215004
rho_small,512,256,64.0,exact,9,4.56706744494519,3.6062678956186227,0.11997611769214189,0.0876602163003945
rho_small,512,256,64.0,exact,10,4.5190502655543,2.81271689527244,0.10979622687713661,0.05655772452173301
rho_small,512,256,64.0,exact,11,6.381042701761362,4.133244893095237,0.2102428049808629,0.12241906104939149
rho_small,512,256,64.0,exact,12,3.2637499137568224,3.151856998885282,0.0725333556715333,0.06894816786338309
rho_small,512,256,64.0,exact,13,3.751084150674545,3.2319924558865223,0.08746408830610991,0.0709608192873212
rho_small,512,256,64.0,exact,14,4.306830305911778,4.0330074064553845,0.1151287543097766,0.1055954894006135
rho_small,512,256,64.0,exact,15,4.1140697129959225,3.924130754181055,0.0985682269352321,0.0925561757861607
rho_small,512,256,64.0,exact,16,4.710407724535652,4.188631868100075,0.1499375848884984,0.128852621300873
rho_small,512,256,64.0,exact,17,6.2764648102518095,4.992131822789276,0.1750165026325078,0.1324161109375756
rho_small,512,256,64.0,exact,18,2.7071325543256846,2.4315239383064458,0.0512368482582514,0.042964897259565
rho_small,512,256,64.0,exact,19,2.410177623407646,1.9240110343892574,0.0418931705240264,0.0274502666807394
rho_small,512,256,64.0,exact,20,2.1006347205112923,1.6301378808132518,0.0357877042871021,0.020489257442441802
rho_small,512,256,64.0,exact,21,7.1580656947979415,4.957992591450668,0.22732935386505082,0.146112098020848
rho_small,512,256,64.0,exact,22,5.725274020170767,3.792347699320945,0.1499815382296363,0.088629908324556
rho_small,512,256,64.0,exact,23,4.048540230380286,3.717085836589215,0.09682740316964061,0.08629978477047211
rho_small,512,256,64.0,pooled_first,0,3.820926629874337,2.7516388853174663,0.1150460266631264,0.0714371978945724
rho_small,512,256,64.0,pooled_first,1,2.861549591702693,2.4182361771776044,0.0665001522101974,0.050663663258121695
rho_small,512,256,64.0,pooled_first,2,4.483443128557233,4.128455222967174,0.12429100049288491,0.1116248537178875
rho_small,512,256,64.0,pooled_first,3,4.274647855069205,3.228559104950666,0.11600359279462309,0.0789461567689645
rho_small,512,256,64.0,pooled_first,4,7.138406420367352,5.9269816907597015,0.23108444209605622,0.1854795426136924
rho_small,512,256,64.0,pooled_first,5,6.849863644100504,3.8193715215935735,0.2061939074057883,0.0993762018798936
rho_small,512,256,64.0,pooled_first,6,5.173912092314678,3.692434328447114,0.1508976389137797,0.09733841396448059
rho_small,512,256,64.0,pooled_first,7,4.5799786509936125,3.518345183891252,0.13610791128666572,0.09574546004153922
rho_small,512,256,64.0,pooled_first,8,1.9566553846610453,1.5255651701444395,0.03570452250313741,0.019615269767112704
rho_small,512,256,64.0,pooled_first,9,4.061195094027072,3.2068187435338937,0.1157865368609236,0.08347063546917621
rho_small,512,256,64.0,pooled_first,10,4.096785955610103,2.549893981373092,0.1065803230851003,0.053341820729696704
rho_small,512,256,64.0,pooled_first,11,5.903666482937968,3.82403009690021,0.20708348460059312,0.1192597406691217
rho_small,512,256,64.0,pooled_first,12,2.9686296304333357,2.8668544848797177,0.0693480408345328,0.0657628530263826
rho_small,512,256,64.0,pooled_first,13,3.484511473534356,3.0023092904721627,0.0850318863502868,0.06852861733149809
rho_small,512,256,64.0,pooled_first,14,3.980058747942436,3.727011576598717,0.1122703302239827,0.1027370653148196
rho_small,512,256,64.0,pooled_first,15,3.8365215836439166,3.6593965065539034,0.09627836513316448,0.0902663139840931
rho_small,512,256,64.0,pooled_first,16,4.263200870615114,3.790962496464311,0.1456986032949018,0.1246136397072764
rho_small,512,256,64.0,pooled_first,17,5.84863948471419,4.65185102989404,0.1725901853451444,0.1299897936502122
rho_small,512,256,64.0,pooled_first,18,2.4135853948272636,2.167862321810514,0.0475865329816742,0.039314581982987803
rho_small,512,256,64.0,pooled_first,19,2.170013187052114,1.732291129130737,0.038605292217205794,0.0241623883739188
rho_small,512,256,64.0,pooled_first,20,1.917203293374021,1.4877911343806685,0.0326767315166943,0.017378284672034
rho_small,512,256,64.0,pooled_first,21,6.581455023444874,4.558606561954244,0.2240951159969692,0.1428778601527664
rho_small,512,256,64.0,pooled_first,22,5.210994537634691,3.451695600306568,0.14684905045053961,0.08549742054545931
rho_small,512,256,64.0,pooled_first,23,3.7417620268766694,3.435423595305159,0.09422332095981381,0.0836957025606453
rho_small,512,256,64.0,quadratic,0,3.7393773229952267,2.6717469209307296,0.11895330599795251,0.07259307484489769
rho_small,512,256,64.0,quadratic,1,2.7473808336955616,2.334542532103212,0.0669746345003255,0.051151126640046396
rho_small,512,256,64.0,quadratic,2,4.318631256465755,3.9464609471541903,0.1307527966330065,0.1160894294175473
rho_small,512,256,64.0,quadratic,3,4.09004564769792,3.08178660533927,0.11977795201623928,0.08069529209322321
rho_small,512,256,64.0,quadratic,4,6.7081007254190395,5.4870200639692,0.2429757032640696,0.19099818101455648
rho_small,512,256,64.0,quadratic,5,6.333876534422532,3.4861020409899406,0.2128436231140266,0.09920570197314539
rho_small,512,256,64.0,quadratic,6,4.986633633078756,3.4739544716745367,0.15813579409428458,0.0981331095200818
rho_small,512,256,64.0,quadratic,7,4.302587243109579,3.334673763085324,0.13923513724637548,0.09842847376913681
rho_small,512,256,64.0,quadratic,8,1.8989972287831334,1.4727011001186503,0.03568056708958631,0.018761173868060303
rho_small,512,256,64.0,quadratic,9,3.944818633295719,3.1186911780225963,0.1182975342434961,0.08511082460213171
rho_small,512,256,64.0,quadratic,10,3.9867426732748448,2.448075848748489,0.11045381489520159,0.053551818569124894
rho_small,512,256,64.0,quadratic,11,5.546709230518919,3.506948242585129,0.2192167585329844,0.1208709507660228
rho_small,512,256,64.0,quadratic,12,2.8587231355715312,2.7482445196646017,0.07060175412227229,0.0664053335113933
rho_small,512,256,64.0,quadratic,13,3.371384875737017,2.9064628569781505,0.0882917507854412,0.0709817057417558
rho_small,512,256,64.0,quadratic,14,3.778293412680423,3.540915012220149,0.11514485723891629,0.10530683872443891
rho_small,512,256,64.0,quadratic,15,3.67846039335104,3.504027152382548,0.0985286934559086,0.09211206718412611
rho_small,512,256,64.0,quadratic,16,4.073030195196767,3.6123346664385227,0.1498904450126041,0.1274195112974641
rho_small,512,256,64.0,quadratic,17,5.411501264507045,4.265700971585067,0.1789977199358899,0.132506598742065
rho_small,512,256,64.0,quadratic,18,2.2974394274498753,2.059716849361226,0.0470575804540005,0.0384354828766774
rho_small,512,256,64.0,quadratic,19,2.087335240812421,1.6629137329823571,0.038451746910621906,0.023442807818100105
rho_small,512,256,64.0,quadratic,20,1.8344124508965514,1.423501518515192,0.0316922508701907,0.016085230217105395
rho_small,512,256,64.0,quadratic,21,5.941899529905229,4.075262748221252,0.2289273204473838,0.14245770403904778
rho_small,512,256,64.0,quadratic,22,4.98836405520943,3.2494889819427057,0.1532236938851751,0.0864201478089904
rho_small,512,256,64.0,quadratic,23,3.5898940557032666,3.3099745306571777,0.0977762812450425,0.08720847823139641
rho_small,512,256,64.0,source_first,0,3.6340079722348415,2.617029483835948,0.1129483110474024,0.0693394822788484
rho_small,512,256,64.0,source_first,1,2.8386074009075344,2.3988482078321027,0.066211431733918,0.05037494278184229
rho_small,512,256,64.0,source_first,2,4.275342654481779,3.9368316282289006,0.12255426731383481,0.1098881205388374
rho_small,512,256,64.0,source_first,3,4.107995640194724,3.1026899002967334,0.11456648960964719,0.0775090535839886
rho_small,512,256,64.0,source_first,4,6.810331436623025,5.654582739601517,0.22927093217521533,0.18366603269285148
rho_small,512,256,64.0,source_first,5,6.633526574948047,3.698745523191759,0.20504438734705122,0.09822668182115651
rho_small,512,256,64.0,source_first,6,5.122172908638042,3.6555099403777422,0.15053246101627069,0.09697323606697159
rho_small,512,256,64.0,source_first,7,4.543060913123226,3.4899849326467938,0.13579896039386502,0.09543650914873851
rho_small,512,256,64.0,source_first,8,1.7433923466508587,1.3592882337876109,0.031139024412244407,0.015049771676219702
rho_small,512,256,64.0,source_first,9,4.026696736099346,3.179577998319147,0.11546248347995919,0.0831465820882118
rho_small,512,256,64.0,source_first,10,3.9928984792140723,2.4852330365073927,0.1056848742576915,0.0524463719022879
rho_small,512,256,64.0,source_first,11,5.640896525636775,3.653823966830869,0.2051162682881131,0.1172925243566417
rho_small,512,256,64.0,source_first,12,2.872425434808468,2.7739485100609125,0.06816822172051329,0.06458303391236309
rho_small,512,256,64.0,source_first,13,3.354885525224839,2.8906215569543323,0.0837095100789581,0.0672062410601694
rho_small,512,256,64.0,source_first,14,3.8421876137936755,3.5979061172089857,0.1109184601480594,0.1013851952388963
rho_small,512,256,64.0,source_first,15,3.7632981584946434,3.589553670967752,0.0956179393399938,0.0896058881909224
rho_small,512,256,64.0,source_first,16,4.094220312559593,3.6407000580613884,0.1438558079276881,0.1227708443400627
rho_small,512,256,64.0,source_first,17,5.675526390590258,4.514161516410904,0.1715044600086445,0.12890406831371232
rho_small,512,256,64.0,source_first,18,2.355842635583511,2.1159982558486523,0.046761420283748203,0.038489469285061806
rho_small,512,256,64.0,source_first,19,2.012822721895352,1.6068081827598428,0.03602851566295409,0.021585611819667096
rho_small,512,256,64.0,source_first,20,1.8133258496214726,1.4071799960567901,0.0306358471189973,0.015337400274336999
rho_small,512,256,64.0,source_first,21,6.245397638980555,4.325838368210611,0.22193469539431512,0.14071743955011232
rho_small,512,256,64.0,source_first,22,5.079635277498658,3.364684919908335,0.1459472413210216,0.0845956114159413
rho_small,512,256,64.0,source_first,23,3.5387370741968933,3.2490203158176034,0.09225167119251101,0.08172405279334251
rho_small,512,1024,256.0,exact,0,5.987663289946641,3.1770892742692096,0.1298040636550944,0.0566588035943956
rho_small,512,1024,256.0,exact,1,4.2505901873833425,2.529026325376312,0.07817399209115519,0.036771812186929397
rho_small,512,1024,256.0,exact,2,6.6395394096499345,4.138390406749455,0.1358777376938037,0.0756156411885989
rho_small,512,1024,256.0,exact,3,6.254547610476057,2.2261734198934517,0.1272174271107883,0.029686785473116796
rho_small,512,1024,256.0,exact,4,11.298625157995358,5.18036221149138,0.24494579539036743,0.0994270721775553
rho_small,512,1024,256.0,exact,5,10.636354176789666,4.63416585176629,0.2187418975955655,0.0824943043819501
rho_small,512,1024,256.0,exact,6,8.162670737060342,2.2963651259605484,0.1641348871515465,0.029706620821727498
rho_small,512,1024,256.0,exact,7,7.3463126000990755,4.364352325282429,0.15042445338414961,0.0797440799739996
rho_small,512,1024,256.0,exact,8,2.971094507769236,1.9217029765449956,0.04844768533326041,0.022654609204364597
rho_small,512,1024,256.0,exact,9,6.021221580442732,3.879639641347064,0.1280989842142458,0.0734639782471239
rho_small,512,1024,256.0,exact,10,5.978875576912896,2.365488032881479,0.1174142681187479,0.0322016036611016
rho_small,512,1024,256.0,exact,11,9.145629093537375,3.4358193463543967,0.222053386601488,0.0664014932175766
rho_small,512,1024,256.0,exact,12,4.631333081915595,2.918774241364129,0.081994791627991,0.0433255475476279
rho_small,512,1024,256.0,exact,13,5.408528319203336,3.922267707689685,0.0972069311815826,0.0644352616990528
rho_small,512,1024,256.0,exact,14,6.186972536792213,3.8581277216644825,0.1257087237366016,0.069268072197822
rho_small,512,1024,256.0,exact,15,5.381327821021909,2.486165489619773,0.1060221386232634,0.035963171438933
rho_small,512,1024,256.0,exact,16,6.984647640146514,5.367436433981338,0.163095305231993,0.11902260936854
rho_small,512,1024,256.0,exact,17,8.502457741097937,2.6141611279574257,0.1837004114307736,0.0395233233633578
rho_small,512,1024,256.0,exact,18,3.653053805285449,1.5973791768545205,0.0590085133361198,0.013286747918158998
rho_small,512,1024,256.0,exact,19,3.108783275311674,1.4675199267751102,0.048569089521510796,0.0107678287486771
rho_small,512,1024,256.0,exact,20,2.811875516871546,1.6978038505621647,0.0440122363958422,0.016950341092913098
rho_small,512,1024,256.0,exact,21,9.836005551916921,3.464917389642133,0.2373799831349145,0.06622019926812611
rho_small,512,1024,256.0,exact,22,7.654451227944153,3.8420152487862493,0.15798114919699802,0.06747135408449821
rho_small,512,1024,256.0,exact,23,5.1892316814715125,1.6852576502281655,0.10380926869545701,0.016980702178105798
rho_small,512,1024,256.0,pooled_first,0,5.274924762716845,2.79890602972668,0.1262876081439109,0.0531423480832121
rho_small,512,1024,256.0,pooled_first,1,3.814461630111933,2.2695375123023847,0.0754243172206077,0.0340221373163819
rho_small,512,1024,256.0,pooled_first,2,5.933305858687549,3.6981987049004506,0.1330098886946873,0.0727477921894825
rho_small,512,1024,256.0,pooled_first,3,5.587584889134788,1.9887822007710945,0.12432748793128189,0.026796846293610396
rho_small,512,1024,256.0,pooled_first,4,9.666691664497039,4.432128998762536,0.2409305200895453,0.0954117968767332
rho_small,512,1024,256.0,pooled_first,5,9.22988526857751,4.021379733734346,0.2152828777404071,0.07903528452679169
rho_small,512,1024,256.0,pooled_first,6,7.184362034782776,2.021142216853843,0.1610144630691459,0.026586196739326898
rho_small,512,1024,256.0,pooled_first,7,6.631469134531931,3.9396727736501123,0.1478694105768302,0.07718903716668021
rho_small,512,1024,256.0,pooled_first,8,2.593615553690464,1.6775497098820256,0.044870407050266604,0.019077330921370796
rho_small,512,1024,256.0,pooled_first,9,5.367927116866202,3.4587039450763233,0.124994148206474,0.07035914223935211
rho_small,512,1024,256.0,pooled_first,10,5.320129407377842,2.1048610703872597,0.1144942502525495,0.029281585794903205
rho_small,512,1024,256.0,pooled_first,11,8.031896596872329,3.017413611815113,0.2182733539319353,0.06262146054802391
rho_small,512,1024,256.0,pooled_first,12,4.143922668552502,2.611596818722696,0.0793389428583654,0.040669698778002306
rho_small,512,1024,256.0,pooled_first,13,4.849579546254131,3.516917750547486,0.09466554000645941,0.0618938705239296
rho_small,512,1024,256.0,pooled_first,14,5.519832230779087,3.4421063972505426,0.122779565924689,0.0663389143859094
rho_small,512,1024,256.0,pooled_first,15,4.865101745867467,2.247669806848468,0.10345447090376529,0.03339550371943491
rho_small,512,1024,256.0,pooled_first,16,6.123125448082856,4.705389350061591,0.1592609160892546,0.11518822022580161
rho_small,512,1024,256.0,pooled_first,17,7.529020734639051,2.3148687044855913,0.1805346664248172,0.0363575783574014
rho_small,512,1024,256.0,pooled_first,18,3.1815603421419234,1.391208153871288,0.055712384893883,0.0099906194759222
rho_small,512,1024,256.0,pooled_first,19,2.7184179789031715,1.283245630219807,0.045261718006786994,0.007460457233953298
rho_small,512,1024,256.0,pooled_first,20,2.5274322425173485,1.526057667785778,0.04127847108601,0.0142165757830809
rho_small,512,1024,256.0,pooled_first,21,8.499996507321587,2.994283152308323,0.23315739458647103,0.0619976107196826
rho_small,512,1024,256.0,pooled_first,22,6.830362389763872,3.4283785570944327,0.15511681750558992,0.0646070223930901
rho_small,512,1024,256.0,pooled_first,23,4.603147424767229,1.4949206142434668,0.10065421377357761,0.013825647256226398
rho_small,512,1024,256.0,quadratic,0,5.312862977132433,2.8109487860585642,0.1318138349898044,0.0553479453732203
rho_small,512,1024,256.0,quadratic,1,3.803185022292777,2.2632559453437553,0.07761505303391729,0.0349772406792727
rho_small,512,1024,256.0,quadratic,2,6.027718865377932,3.649125073434214,0.1419240865917737,0.0747803658839334
rho_small,512,1024,256.0,quadratic,3,5.743782099940992,2.0203522154243037,0.1309383666941896,0.028163867927685403
rho_small,512,1024,256.0,quadratic,4,10.066829544055976,4.515461616130242,0.257177832010688,0.099714987754002
rho_small,512,1024,256.0,quadratic,5,9.347664182172714,4.013437099269812,0.22570913976222293,0.08147911566163729
rho_small,512,1024,256.0,quadratic,6,7.403380849846789,2.0184449076573303,0.1710844590374376,0.0272106407805115
rho_small,512,1024,256.0,quadratic,7,6.649636915455064,3.9374075373341175,0.1541156842729765,0.0801291444705845
rho_small,512,1024,256.0,quadratic,8,2.6003388214957197,1.6657006255505644,0.0463852313507567,0.019295087460070703
rho_small,512,1024,256.0,quadratic,9,5.341809908187541,3.4375171445402315,0.128803171576172,0.07231084400909131
rho_small,512,1024,256.0,quadratic,10,5.419171878565224,2.1151704008422514,0.1202289586911906,0.0303395703405028
rho_small,512,1024,256.0,quadratic,11,8.215485613921901,2.976122099527766,0.23487905775694018,0.0643268827054683
rho_small,512,1024,256.0,quadratic,12,4.182686540662383,2.6058884777377123,0.0826249922605824,0.041690100909787406
rho_small,512,1024,256.0,quadratic,13,4.976114695790403,3.597706848869967,0.1002986156881617,0.0655278886147727
rho_small,512,1024,256.0,quadratic,14,5.556169502308054,3.4174364346462833,0.12840635081834118,0.06813051857508409
rho_small,512,1024,256.0,quadratic,15,4.948455064148265,2.252675558921014,0.1079695144411594,0.0342540993000221
rho_small,512,1024,256.0,quadratic,16,6.180950350007167,4.742918863863679,0.16652480219706062,0.1203039560963335
rho_small,512,1024,256.0,quadratic,17,7.635668695159895,2.3021778741888785,0.19081674058423828,0.03744571180819731
rho_small,512,1024,256.0,quadratic,18,3.1910289143290664,1.388761994251886,0.0572142147005189,0.010151720071362197
rho_small,512,1024,256.0,quadratic,19,2.7506361080043957,1.3030673822580376,0.046979410052812705,0.008133001918350202
rho_small,512,1024,256.0,quadratic,20,2.5179926625552307,1.5246180950912882,0.042003406245950205,0.014516372519879799
rho_small,512,1024,256.0,quadratic,21,8.540969844521415,2.96565232252701,0.24302392619383947,0.0633473617852493
rho_small,512,1024,256.0,quadratic,22,6.96717159832345,3.440015182228027,0.1641350362921831,0.0671158812662599
rho_small,512,1024,256.0,quadratic,23,4.70731546947258,1.507041690336507,0.1067380803078816,0.014598341335727103
rho_small,512,1024,256.0,source_first,0,5.387914872784459,2.8588592450981998,0.12690712334692988,0.0537618632862311
rho_small,512,1024,256.0,source_first,1,3.9293227930011807,2.3378778819697477,0.0762076955555948,0.034805515651368996
rho_small,512,1024,256.0,source_first,2,6.084023697846821,3.792140350731516,0.1336778013156791,0.0734157048104743
rho_small,512,1024,256.0,source_first,3,5.768338160826668,2.053117489917389,0.1251767045797037,0.027646062942032198
rho_small,512,1024,256.0,source_first,4,10.013410769207919,4.591097946128256,0.2418930942797944,0.0963743710669823
rho_small,512,1024,256.0,source_first,5,9.548973804425627,4.160403798929941,0.21615699603258492,0.0799094028189695
rho_small,512,1024,256.0,source_first,6,7.446237329100327,2.0948143411612916,0.1619301091419148,0.0275018428120958
rho_small,512,1024,256.0,source_first,7,6.817117486012543,4.049964134578359,0.148584477932523,0.07790410452237301
rho_small,512,1024,256.0,source_first,8,2.6372276117181905,1.705757975053658,0.045336031113793904,0.0195429549848981
rho_small,512,1024,256.0,source_first,9,5.532942311789209,3.5650278003098386,0.1258476060868353,0.07121260011971339
rho_small,512,1024,256.0,source_first,10,5.459067377857124,2.159830621476543,0.1151687618442454,0.029956097386599104
rho_small,512,1024,256.0,source_first,11,8.218999895329219,3.087704362296036,0.21897998172442912,0.0633280883405177
rho_small,512,1024,256.0,source_first,12,4.253167396722319,2.680445397079535,0.079987133216619,0.041317889136255906
rho_small,512,1024,256.0,source_first,13,4.999781602167985,3.625844363993838,0.09540430015766001,0.0626326306751302
rho_small,512,1024,256.0,source_first,14,5.68224829678281,3.543387261674347,0.1235560142519318,0.0671153627131522
rho_small,512,1024,256.0,source_first,15,5.0280608628917545,2.3229566777545707,0.1043219648841391,0.0342629976998087
rho_small,512,1024,256.0,source_first,16,6.213552980053273,4.7748794739360205,0.1597133288969875,0.1156406330335345
rho_small,512,1024,256.0,source_first,17,7.762687571740081,2.3867117857501614,0.1813670002279687,0.037189912160552896
rho_small,512,1024,256.0,source_first,18,3.2847569983996032,1.4363331913367985,0.0565147035645822,0.010792938146621401
rho_small,512,1024,256.0,source_first,19,2.7736973315798847,1.309340582620171,0.045786653703588094,0.007985392930754398
rho_small,512,1024,256.0,source_first,20,2.576958323455406,1.5559613994465022,0.0417978546682288,0.0147359593652997
rho_small,512,1024,256.0,source_first,21,8.769071692479447,3.0890699316826944,0.23411130625139762,0.0629515223846092
rho_small,512,1024,256.0,source_first,22,7.035477034766826,3.5313321941851976,0.15589246868353532,0.0653826735710355
rho_small,512,1024,256.0,source_first,23,4.744875174755454,1.5409481939659337,0.1014886247907884,0.0146600582734372


==> anc/numerical/legacy/pilot.log <==
rep 1 rows 194 seconds 28.3
rep 2 rows 388 seconds 61.1


==> anc/numerical/legacy/pilot_raw.csv <==
case,sd,kappa,rho,n,m,M,rep,method,risk,quadratic,variance,B,length,fixed_bias,fixed_mse,coverage,worst_coverage,opt_success,gap_bound,relative_gap,cg_residual,ls,lt,rho_true,radius_factor,true_class_worst_coverage,true_class_risk
base,2,3,1.0,128,0,0.0,0,exact,0.33558652564642844,0.2667270012971793,0.18579192858375976,0.38703306972747,2.1944536746777192,0.06122817002299241,0.18954081738812423,0.9882824161515593,0.9499999999999998,1.0,4.786342660077729e-14,1.4262618711695789e-13,4.3018680540798305e-09,,,,,,
base,2,3,1.0,128,0,0.0,0,quadratic,0.3624028205127894,0.2536551757347583,0.1464709676722147,0.46468468109092503,2.1885624513588207,0.09677930342619656,0.15583720124387454,0.9944960684495494,0.95,,,,,,,,,,
base,2,3,1.0,192,0,0.0,0,exact,0.2477110059208026,0.19618125619243096,0.12572181429375692,0.34926951144788704,1.8660077450859631,0.04417632510845326,0.1276733619938447,0.9909815623389574,0.95,1.0,1.1640597187989357e-13,4.699265236406593e-13,4.604449572334981e-09,,,,,,
base,2,3,1.0,192,0,0.0,0,quadratic,0.2667257749655334,0.18687494118409104,0.10316206791189389,0.40443010156717996,1.8655741026877906,0.07551904706774293,0.10886519438191386,0.9953499165830736,0.95,,,,,,,,,,
base,2,3,1.0,384,0,0.0,0,exact,0.2016592997662056,0.1578645915444048,0.08652229017136542,0.33931844865088046,1.646514245559576,0.03706473678036226,0.08789608488396296,0.9945154740434952,0.95,1.0,2.1742427707748404e-15,1.0781762969997199e-14,6.361232362028651e-09,,,,,,
base,2,3,1.0,384,0,0.0,0,quadratic,0.21775979793075817,0.15100200530745245,0.0711493060334889,0.3828974952872756,1.6433021314228438,0.06910999248795546,0.07592549709517415,0.9971886032457059,0.95,,,,,,,,,,
base,2,3,1.0,512,0,0.0,0,exact,0.19613541187153105,0.15267635928168266,0.08102745919907617,0.339275629352382,1.6151317370324993,0.03765335016891136,0.08244523397801883,0.9950896676893844,0.95,1.0,3.222247090762254e-14,1.6428685977791865e-13,7.057252066924457e-09,,,,,,
base,2,3,1.0,512,0,0.0,0,quadratic,0.21069092933891015,0.14617592930859574,0.06601465478743077,0.3803633454362807,1.6059718525926554,0.0696754408108442,0.07086932183961622,0.9975006604798458,0.95,,,,,,,,,,
base,2,3,1.0,576,0,0.0,0,exact,0.19556960088368083,0.15216617887907335,0.0805335165222012,0.33916969847184114,1.6120565802794677,0.03772678416433939,0.08195682676558384,0.9951353652745167,0.95,1.0,1.0814212817726822e-13,5.529598040218328e-13,7.685314515137093e-09,,,,,,
base,2,3,1.0,576,0,0.0,0,quadratic,0.2096993065414054,0.14568433807235948,0.06552547432670161,0.379702294192047,1.6015119337361516,0.06986863005656141,0.07040709979268225,0.9975143912905183,0.95,,,,,,,,,,
base,2,3,1.0,768,0,0.0,0,exact,0.13739970540360708,0.11056402076250743,0.06383579486207334,0.27122667741491385,1.3739879216990456,0.01456501746849237,0.06404793459593083,0.993363943556308,0.95,1.0,1.175636297415557e-13,8.556323275673441e-13,9.444689347079375e-09,,,,,,
base,2,3,1.0,768,0,0.0,0,quadratic,0.14682100142876486,0.10585768548048977,0.05248013685755719,0.307149580125397,1.3679568393492927,0.04438499789414552,0.05445016489562049,0.9966425694080997,0.9499999999999998,,,,,,,,,,
base,2,3,1.0,1152,0,0.0,0,exact,0.11629402406138162,0.09162063048843969,0.04227486790706703,0.27206461760823397,1.220556512975188,0.008953812285806606,0.04235503866151649,0.9969766223576855,0.95,1.0,3.214973389241055e-13,2.764521578120082e-12,1.2874288774325e-08,,,,,,
base,2,3,1.0,1152,0,0.0,0,quadratic,0.12453442505943563,0.08745253958316074,0.03346071690303595,0.30178420793076577,1.2053319278791204,0.03843658212850354,0.03493808774875715,0.9987521088626781,0.9499999999999998,,,,,,,,,,
base,2,3,1.0,1536,0,0.0,0,exact,0.10435139799369657,0.08146208874556435,0.032223463484223586,0.2685664433794233,1.1276709346692804,0.0038634288535566164,0.03223838956673008,0.9983120274613545,0.95,1.0,1.8252882803943208e-13,1.7491747264416896e-12,1.4119942897272934e-08,,,,,,
base,2,3,1.0,1536,0,0.0,0,quadratic,0.11208547639035912,0.07765480139066916,0.025358184124087316,0.2944949783379537,1.112851411356568,0.03286600105482518,0.026438358149423087,0.9993876076368884,0.95,,,,,,,,,,
base,2,3,1.0,2048,0,0.0,0,exact,0.10052475821210471,0.07819413397171268,0.028622615684476833,0.2681457486659594,1.0928538145814808,0.0025960251090375586,0.028629355030843587,0.9987596415853414,0.9500000000000001,1.0,2.096484502874052e-16,2.0855404580536493e-15,1.7591298438067435e-08,,,,,,
base,2,3,1.0,2048,0,0.0,0,quadratic,0.10805255523217866,0.07445666617676706,0.022234451254653037,0.2929472716676597,1.076430099118321,0.031538066473217,0.02322910089152209,0.9995940812057232,0.95,,,,,,,,,,
base,2,3,1.0,2112,0,0.0,0,exact,0.10039548931363942,0.07812655092374976,0.02856070617123807,0.2680201170479585,1.0920002916474238,0.002582046024354412,0.028567373132909954,0.9987638710022133,0.9500000000000001,1.0,7.855987330562004e-13,7.825040133047804e-12,2.3756783688985006e-08,,,,,,
base,2,3,1.0,2112,0,0.0,0,quadratic,0.10788954932554587,0.07439780146152336,0.02218014591350751,0.2927616836473625,1.0754595152721451,0.03153307595732091,0.02317448079283768,0.9995956077201825,0.95,,,,,,,,,,
base,2,3,1.0,2304,0,0.0,0,exact,0.07397228981950545,0.06003425673034708,0.030056466464265384,0.2095610253726586,0.9895336326681632,-0.011136018225098132,0.0301804773661751,0.9956005664738843,0.95,1.0,6.480958092982704e-13,8.761332262116573e-12,1.728396110751268e-08,,,,,,
base,2,3,1.0,2304,0,0.0,0,quadratic,0.07903638018758496,0.057271621752575524,0.023702341058191963,0.2352318837432396,0.9769366444230607,0.014471242591490574,0.023911757920333735,0.9984168971039451,0.95,,,,,,,,,,
base,2,3,1.0,3072,0,0.0,0,exact,0.06241170211621614,0.05088708702706661,0.02455717874268272,0.19456238941155463,0.9047014992356258,-0.017134642055815608,0.024850774701063644,0.9958909811994494,0.95,1.0,5.1173956750883e-13,8.19941693876455e-12,2.2741784739984014e-08,,,,,,
base,2,3,1.0,3072,0,0.0,0,quadratic,0.06680995918685081,0.04858659703614758,0.01965807248016764,0.21714485190002358,0.8955333775597007,0.007194890385120889,0.019709838927821546,0.9985744256216791,0.9499999999999998,,,,,,,,,,
base,2,3,1.0,4096,0,0.0,0,exact,0.041169309359355394,0.0355211226020344,0.023337865443291073,0.133534429702846,0.7706429445223905,-0.019538207397477914,0.023719606991597933,0.9876532312893467,0.9500000000000001,1.0,9.018891230083087e-14,2.1906831497608345e-12,3.0099031131220806e-08,,,,,,
base,2,3,1.0,4096,0,0.0,0,quadratic,0.04385262413896544,0.034030197744541225,0.01909354889492327,0.15735016760093448,0.7693874659385808,-0.0014699776447424373,0.01909570972919931,0.9946283594890767,0.9500000000000001,,,,,,,,,,
base,2,3,1.0,8192,0,0.0,0,exact,0.018600368782966538,0.016467164572915888,0.01077973789972115,0.08843433090856395,0.5192336877974575,-0.026440913688942747,0.011478859816427269,0.9847099917075944,0.95,1.0,3.702070038057197e-14,1.9903207733426245e-12,4.3161573200000955e-08,,,,,,
base,2,3,1.0,8192,0,0.0,0,quadratic,0.019676174033554567,0.015877933069582427,0.009447190449744415,0.10113843771687475,0.5222082539185561,-0.01471778749692465,0.009663803718549047,0.992104962167145,0.9500000000000001,,,,,,,,,,
base,2,3,1.0,128,64,16.0,0,exact,0.24470154421746915,0.18396428733723563,0.1366170747683052,0.3287620255582508,1.87565181904136,-0.022470191518983107,0.13712198427520497,0.9886787009075102,0.95,1.0,4.497443024273172e-15,1.83792997247138e-14,8.817220056977193e-09,,,,,,
base,2,3,1.0,128,64,16.0,0,quadratic,0.2899284983703745,0.17091252467352458,0.10232738484965268,0.43312944199248543,1.9186335496284315,-0.015755588548362454,0.10257562342015797,0.9972583050992665,0.95,,,,,,,,,,
base,2,3,1.0,128,256,64.0,0,exact,0.17213274925346925,0.14283101422727382,0.09367209235195692,0.28010829495306333,1.5685646535849265,-0.03780565666199709,0.09510136002760172,0.9890207651445039,0.95,1.0,5.00324512006209e-15,2.906620118345232e-14,2.320704992959522e-08,,,,,,
base,2,3,1.0,128,256,64.0,0,quadratic,0.20421310553710317,0.13476642117092857,0.07919991948419247,0.35357203799637593,1.633037005540638,-0.023954274292057764,0.07977372674105161,0.9961596582048785,0.95,,,,,,,,,,
base,2,3,1.0,128,1024,256.0,0,exact,0.1523590860498812,0.1329454480180523,0.08186301944811962,0.26551095382631873,1.4735419292532945,-0.03494361215917863,0.08308407547885072,0.989418959913889,0.95,1.0,1.5573716645089385e-13,1.022171834241029e-12,1.3082007014592582e-07,,,,,,
base,2,3,1.0,128,1024,256.0,0,quadratic,0.17798719413115904,0.1261472932924161,0.07178563209456146,0.32588581134593386,1.5332958272240402,-0.023063506544655832,0.07231755742869685,0.9956406248333406,0.95,,,,,,,,,,
base,2,3,1.0,512,64,16.0,0,exact,0.14530205427952647,0.10742540413364833,0.07751663959469696,0.2603563225366911,1.4378059678154373,0.0018075440720000113,0.07751990681026918,0.9901782983335806,0.95,1.0,7.836109508626781e-13,5.3929791615691656e-12,8.122910592258368e-09,,,,,,
base,2,3,1.0,512,64,16.0,0,quadratic,0.16597675805203674,0.10067533695155412,0.058763502905687985,0.3274343524225104,1.4523652422682618,0.004924314783723016,0.05878775178177718,0.9972559012356277,0.95,,,,,,,,,,
base,2,3,1.0,512,64,16.0,0,source_first,0.17144174295067033,0.12775803493841825,0.09737565541976856,0.2721508543637182,1.5729585959392407,-0.009369209009815638,0.09746343749723817,0.9882385701054268,0.95,,,,,0.1,1.0,,,,
base,2,3,1.0,512,64,16.0,0,pooled_first,0.16105510568848902,0.11126289442241205,0.07609807521077873,0.2914738933038606,1.4908992658667028,-0.017557615306582175,0.07640634506603265,0.9930000320540608,0.9500000000000001,,,,,1.0,0.1,,,,
misspec,2,3,0.25,512,64,16.0,0,exact,0.09068756024176938,0.07115592135062493,0.05407227320720889,0.1913512138309044,1.149897159921174,-0.09136597646720279,0.06242001486301435,0.9791375390340435,0.95,1.0,9.924423686446961e-14,1.094353366656777e-12,6.055057700705654e-09,,,1.0,0.25,0.8068531031759772,0.19355304409769225
misspec,2,3,0.5,512,64,16.0,0,exact,0.11104702595874599,0.08450309669436912,0.0633292255786126,0.2184440440482033,1.2664983089968942,-0.02201595774803744,0.06381392797417597,0.9878178504013204,0.95,1.0,2.434205906687827e-16,2.1920496165220447e-15,7.127334593142973e-09,,,1.0,0.5,0.9046417694229978,0.15563874741694583
misspec,2,3,2.0,512,64,16.0,0,exact,0.19493783206569604,0.14587176464167506,0.10718531138712636,0.29623051949211726,1.671220591202093,-0.004051244531583453,0.10720172396938105,0.9892933633318494,0.9499999999999998,1.0,1.175204428694674e-14,6.028611359023518e-14,1.2817550048602631e-08,,,1.0,2.0,0.9671246414266055,0.160379844161026
misspec,2,3,4.0,512,64,16.0,0,exact,0.26003815533846714,0.19124362306285536,0.13661884463912627,0.3513108462591795,1.9199578707607394,-0.01057950123246032,0.1367307704854539,0.9905723267885116,0.95,1.0,4.499848949361083e-13,1.7304571875246747e-12,5.072435838859908e-08,,,1.0,4.0,0.9764761047779515,0.18557614391880703
base,2,3,1.0,512,256,64.0,0,exact,0.08506057773713138,0.07313570537413658,0.04982950175257881,0.18769942989938082,1.1116254962011787,-0.005848164770294151,0.04986370278375932,0.9871920571384286,0.95,1.0,3.326952057294173e-14,3.911273760184987e-13,3.165496757900259e-08,,,,,,
base,2,3,1.0,512,256,64.0,0,quadratic,0.09781358217609343,0.07028630243959243,0.04459704315791707,0.2306871019761971,1.1563572651963845,-0.002522929916707106,0.044603408333281684,0.9938120217824106,0.95,,,,,,,,,,
base,2,3,1.0,512,256,64.0,0,source_first,0.09233587718875391,0.07422302906068656,0.05090954101604905,0.20353460681836116,1.150552004719851,-0.0036686653556325943,0.05092300012154066,0.989205756181783,0.9500000000000001,,,,,0.1,1.0,,,,
base,2,3,1.0,512,256,64.0,0,pooled_first,0.0960775788580968,0.08290389334643591,0.06507286996085321,0.17608154047839197,1.1973129453740305,-0.04972779340774203,0.06754572339805628,0.9787812014714421,0.95,,,,,0.1,0.1,,,,
misspec,2,3,0.25,512,256,64.0,0,exact,0.03637301456664088,0.031014217116787653,0.022311564839317247,0.11858098383519863,0.730296364256275,-0.19344115966681152,0.059731047092558116,0.8747405893102115,0.95,1.0,1.449316768142472e-12,3.984593483410906e-11,2.8824561695032144e-08,,,1.0,0.25,0.43038013632613953,0.17546534195005942
misspec,2,3,0.5,512,256,64.0,0,exact,0.05445087351250854,0.04681896140777316,0.03352044297881382,0.14467353086758725,0.8938448208202544,-0.0555417465377932,0.036605328587282285,0.9806980796951491,0.95,1.0,8.175240664404603e-13,1.5013975234991545e-11,3.1435232384275433e-08,,,1.0,0.5,0.8495654203804689,0.09980619394035109
misspec,2,3,2.0,512,256,64.0,0,exact,0.1276108147146112,0.11078714297746031,0.08596779018147357,0.20406622585116238,1.3792912217243463,-0.0009103727969390629,0.08596861896010298,0.9813323041494204,0.95,1.0,3.994263219362256e-14,3.130035043107456e-13,3.0085510469700255e-08,,,1.0,2.0,0.9697000571625282,0.10227442977295631
misspec,2,3,4.0,512,256,64.0,0,exact,0.17666370572669127,0.15323825554517867,0.11718587546849975,0.2438807705789686,1.6208401379116057,-0.0032071607371093602,0.11719616134849341,0.9820816501098388,0.95,1.0,9.295274226472876e-16,5.261564161261958e-15,3.72460574690657e-08,,,1.0,4.0,0.9765438472756944,0.12829565866801057
base,2,3,1.0,512,1024,256.0,0,exact,0.07412528690622194,0.06608420541338755,0.042771161173386814,0.17707096242138382,1.0360545643397818,-0.005463046509781133,0.04280100605055485,0.9877184709305228,0.95,1.0,6.201391778212007e-14,8.366094806563877e-13,8.169658562014317e-08,,,,,,
base,2,3,1.0,512,1024,256.0,0,quadratic,0.08240283616785475,0.06443747608640923,0.040286724040333996,0.205222104383326,1.071174915889572,-0.004070870522292047,0.04030329602714326,0.9923659901111928,0.95,,,,,,,,,,
base,2,3,1.0,512,1024,256.0,0,source_first,0.07853918817278883,0.06570361387066109,0.04290185076811592,0.18877854063603974,1.05999293267811,-0.003342266269189098,0.042913021511930084,0.98948627362902,0.9500000000000001,,,,,0.1,1.0,,,,
base,2,3,1.0,512,1024,256.0,0,pooled_first,0.08676020385352368,0.06750318437487474,0.03693879404585246,0.223207100710688,1.0788135725089651,-0.046509765941618486,0.03910195237379659,0.9936851235393647,0.9499999999999998,,,,,1.0,1.0,,,,
misspec,2,3,0.25,512,1024,256.0,0,exact,0.026025025369441776,0.023373821168381645,0.014465759005083456,0.10751402868629899,0.6113845159663877,-0.19000375166041095,0.050567184650114574,0.8319255084237773,0.9499999999999998,1.0,2.3181782173077102e-14,8.907496474641992e-13,1.0088912191338771e-07,,,1.0,0.25,0.2439673638176546,0.16587528525003825
misspec,2,3,0.5,512,1024,256.0,0,exact,0.043515433370690845,0.039004795020192086,0.024520484293584915,0.1378221646800903,0.7917751885074679,-0.048262456024503075,0.026849748955102008,0.9845081496815216,0.95,1.0,8.90354406430722e-15,2.0460658149630345e-13,9.386394495267277e-08,,,1.0,0.5,0.8117084775726287,0.09078568894433513
misspec,2,3,2.0,512,1024,256.0,0,exact,0.11176467858367628,0.10033100844439535,0.0782563144638456,0.1830528997853645,1.2946013137648076,-0.002016496855933525,0.07826038072341558,0.9793240099020317,0.95,1.0,2.0911116328635255e-13,1.8709950758709036e-12,5.869279982072731e-08,,,1.0,2.0,0.9692089692332136,0.09037066986826464
misspec,2,3,4.0,512,1024,256.0,0,exact,0.15608290454763604,0.13962328475765334,0.10410069557159654,0.22799607228204502,1.524189533847834,-0.003132579467763019,0.1041105086257184,0.9818185048553233,0.9499999999999998,1.0,1.5790810434650293e-14,1.011693784172948e-13,6.942343384871461e-08,,,1.0,4.0,0.9773849201390357,0.1119551607535542
base,2,3,1.0,2048,64,16.0,0,exact,0.07803961436321624,0.057945637704353674,0.03559061578020501,0.20603154754311592,1.0329168144486554,-0.0023944879126196472,0.035596349352568696,0.9938066365625775,0.95,1.0,3.199086009566948e-14,4.0993103767499247e-13,2.192709297978478e-08,,,,,,
base,2,3,1.0,2048,64,16.0,0,quadratic,0.08891352735808591,0.053031112923406724,0.025828547929181843,0.2511672339874452,1.0310348203845685,0.0053723665296780965,0.02585741025131105,0.9986536330693299,0.95,,,,,,,,,,
base,2,3,1.0,2048,256,64.0,0,exact,0.03536303992908235,0.030189075460568864,0.023376339512778704,0.10948379065552877,0.7249643810246525,0.002078688730983158,0.02338066045961902,0.9822407633596956,0.95,1.0,4.3362183575212776e-13,1.2262006790754428e-11,3.501129931078879e-08,,,,,,
base,2,3,1.0,2048,256,64.0,0,quadratic,0.042553519143027844,0.027659975252077907,0.018668113697891203,0.1545490389654256,0.7586986213203345,0.0017136030182103301,0.018671050133195224,0.9945006156236951,0.9500000000000001,,,,,,,,,,
base,2,3,1.0,2048,1024,256.0,0,exact,0.02432167977681839,0.022053615173468988,0.017123790845895034,0.0848403732365868,0.6041589254349163,-0.0008059656877068555,0.017124440426584796,0.9790236740398779,0.9500000000000001,1.0,4.301202741688084e-14,1.7684645062170704e-12,9.230109830372702e-08,,,,,,
base,2,3,1.0,2048,1024,256.0,0,quadratic,0.02820921007905911,0.021166468279979603,0.015417056193947648,0.11310240441790555,0.6353025369890846,-0.001405627999023551,0.015419031984019288,0.9894762242038331,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,512,0,0.0,0,exact,0.22991635341883376,0.15790654830395098,0.07556391250904901,0.392877132077937,1.6900761340959636,0.06414890835387776,0.07967899495204321,0.9972788691840063,0.95,1.0,6.408614629149072e-16,2.7873678987395184e-15,8.289531711396333e-09,,,,,,
equal_smoothness,1,3,1.0,512,0,0.0,0,quadratic,0.24141429659481817,0.1544357363295994,0.06474907264976738,0.4203156241981147,1.677726707927676,0.07792059567402676,0.07082069187996254,0.9984497712014541,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,576,0,0.0,0,exact,0.22928252531350912,0.15734839582190935,0.07502097210586185,0.3927614456736395,1.6865892699789458,0.06451096675491774,0.07918263693751595,0.9973084348164463,0.95,1.0,3.338964301887774e-17,1.4562663671478e-16,7.932397073364275e-09,,,,,,
equal_smoothness,1,3,1.0,576,0,0.0,0,quadratic,0.2402843014958992,0.15391915374848567,0.06423930480698999,0.41957716416519764,1.6729479932373128,0.07824373536512175,0.07036138693087719,0.9984586225457517,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,768,0,0.0,0,exact,0.16097886968464653,0.11472409238209541,0.061514521674311276,0.31537968864582144,1.4467441956887905,0.038624120429861186,0.0630063443532917,0.9960553219476193,0.9500000000000001,1.0,2.877240700025707e-13,1.78734060293885e-12,1.1943928832874382e-08,,,,,,
equal_smoothness,1,3,1.0,768,0,0.0,0,quadratic,0.16857407147263023,0.1117702792032654,0.05204233683039959,0.3413674481291833,1.4332166848213526,0.05188509207462011,0.054734399609991394,0.9978371881107794,0.9500000000000001,,,,,,,,,,
equal_smoothness,1,3,1.0,1536,0,0.0,0,exact,0.13234717837468923,0.08722823440031785,0.03314566264001803,0.3149627211824777,1.2288484944811975,0.03407433986852859,0.034306723277494025,0.9990989278132907,0.95,1.0,3.4194423711289335e-16,2.583691177342762e-15,1.7845789341853007e-08,,,,,,
equal_smoothness,1,3,1.0,1536,0,0.0,0,quadratic,0.13859389924230603,0.08486845818742778,0.02572131276634914,0.33596515663972787,1.199529144206495,0.04214938421797276,0.027497883356303432,0.9997150052657847,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,2048,0,0.0,0,exact,0.12906518223532173,0.08408430817661833,0.029809521505104887,0.31504866406670706,1.198079766484811,0.033587945199828884,0.030937671567851596,0.9993476965904612,0.95,1.0,4.016438115968636e-15,3.1119454886334504e-14,1.424283979358197e-08,,,,,,
equal_smoothness,1,3,1.0,2048,0,0.0,0,quadratic,0.1351023767871086,0.08180904977472385,0.022678264099679674,0.3352970514147551,1.1660011248786502,0.041010895938802916,0.024360157685382997,0.9998232122640492,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,4096,0,0.0,0,exact,0.04816985729223167,0.03760442963145562,0.02528597896668378,0.15127418261404652,0.8262596388520644,-0.004156834681518173,0.025303258241253252,0.9906001343831339,0.95,1.0,1.2334637952961098e-15,2.560654867240036e-14,2.202291134274137e-08,,,,,,
equal_smoothness,1,3,1.0,4096,0,0.0,0,quadratic,0.05101464939171808,0.036095241275908505,0.019927811002908895,0.17631460061154658,0.8170706090558463,0.003330661264161705,0.019938904307365484,0.9961866607787164,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,8192,0,0.0,0,exact,0.022636600144691474,0.017386065572111857,0.0111635389985169,0.10711237625118104,0.5620527763521647,-0.013250822187687472,0.011339123287166611,0.9916927392875581,0.95,1.0,4.411546646883708e-13,1.948855666789813e-11,4.590696546376165e-08,,,,,,
equal_smoothness,1,3,1.0,8192,0,0.0,0,quadratic,0.023583150320060982,0.016928316577605317,0.009638508942246701,0.11808743107466722,0.559193471858069,-0.010875326853686085,0.009756781676421206,0.9953564746095029,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,512,64,16.0,0,exact,0.15868964113368073,0.11366897745473636,0.07549206295462482,0.288439903929841,1.481234131558572,-0.0016053774927207165,0.07549464019151896,0.992971210271332,0.95,1.0,1.9766530113708115e-14,1.2456093524754222e-13,8.538327050505779e-09,,,,,,
equal_smoothness,1,3,1.0,512,64,16.0,0,quadratic,0.18061710974449113,0.1069591396128125,0.057781836111107675,0.35047863505980426,1.4917441228649322,0.00510351370954254,0.05780788196329116,0.9980791680853022,0.9499999999999998,,,,,,,,,,
equal_smoothness,1,3,1.0,512,64,16.0,0,source_first,0.17547122491328543,0.12864245167746877,0.08964953052395239,0.29295339968898304,1.5718091410650716,-0.008675035310844237,0.08972478676159679,0.9913018899541047,0.95,,,,,0.1,1.0,,,,
equal_smoothness,1,3,1.0,512,64,16.0,0,pooled_first,0.18613932332633182,0.12352422888465238,0.0763595749276902,0.331330270875816,1.5718544427303756,-0.041847002117947785,0.07811074651394972,0.9950865607198319,0.9499999999999998,,,,,1.0,0.1,,,,
equal_smoothness,1,3,1.0,512,256,64.0,0,exact,0.09346112707777274,0.0800813546412611,0.048130179921890975,0.21291065533665,1.1482480300412474,-0.010206454827760947,0.0482343516420421,0.9910546516615887,0.95,1.0,3.697976151788368e-14,3.9566997182808785e-13,3.934455894999389e-08,,,,,,
equal_smoothness,1,3,1.0,512,256,64.0,0,quadratic,0.1074145155316086,0.07720358173954098,0.043673704511841764,0.25246942591087507,1.1925291655251302,-0.0032515734906843896,0.04368427724200709,0.9956668700984325,0.9499999999999998,,,,,,,,,,
equal_smoothness,1,3,1.0,512,256,64.0,0,source_first,0.09799317069438004,0.07941069125255444,0.047143241763559066,0.225499288093823,1.1656909520298515,-0.004230288433106688,0.04716113710378634,0.992722438932622,0.95,,,,,0.1,1.0,,,,
equal_smoothness,1,3,1.0,512,256,64.0,0,pooled_first,0.11970584373031111,0.10052972503147761,0.06030327948549455,0.24372641269426784,1.2959696014780697,-0.09423050648611664,0.06918266783812461,0.9866796727547443,0.95,,,,,0.1,0.1,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,0,exact,0.08231404295815409,0.07332039510531707,0.04087656717739983,0.2035619703696009,1.0727308444773553,-0.008957756463279232,0.04095680857825525,0.9919584382747865,0.95,1.0,1.1541980894317768e-14,1.4021885548964414e-13,9.254624439025582e-08,,,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,0,quadratic,0.09069794808730369,0.07165219285800885,0.03904278838422175,0.22727771492841514,1.104729328214744,-0.005369518350630376,0.0390716201115395,0.9948010813140429,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,0,source_first,0.08618481002801383,0.07254323917628952,0.04069563355378247,0.2132819178323173,1.090534025221971,-0.004803119620155005,0.040718703511867994,0.9931111000319423,0.95,,,,,0.1,1.0,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,0,pooled_first,0.09508420375915698,0.07524828861364408,0.036016637907824264,0.2430381983379006,1.110446466934137,-0.05142480291782037,0.03866114826296093,0.9953349734638587,0.95,,,,,1.0,1.0,,,,
kappa2,2,2,1.0,512,0,0.0,0,exact,0.0723133504969565,0.06493434415602538,0.053855641228081286,0.13585915231913978,1.045556027320773,0.0024758149875991897,0.053861770887934105,0.9757133017284304,0.95,1.0,9.678255466603615e-13,1.3383774088867518e-11,1.2391923691756263e-08,,,,,,
kappa2,2,2,1.0,512,0,0.0,0,quadratic,0.07694068449851253,0.06252642955964216,0.046346233978179475,0.17491269399426979,1.0602545288365235,0.021722548324150326,0.04681810308387452,0.9857184690006439,0.9500000000000001,,,,,,,,,,
kappa2,2,2,1.0,576,0,0.0,0,exact,0.07126253825014028,0.0639226999992766,0.05286338083852305,0.13564349380496374,1.0376878515956631,0.0027861511964188956,0.052871143477012356,0.9759580802508177,0.95,1.0,1.020699371919587e-12,1.4323084708782145e-11,8.96479389789263e-09,,,,,,
kappa2,2,2,1.0,576,0,0.0,0,quadratic,0.07574103047710566,0.061546478776957084,0.04538112124278756,0.17424095165694575,1.051393312364622,0.022029978163667252,0.045866441180679215,0.9859001410680427,0.95,,,,,,,,,,
kappa2,2,2,1.0,768,0,0.0,0,exact,0.05448878701017611,0.0483210004028867,0.037717844215411744,0.12950267485563516,0.9031786427353563,-0.005663463166813543,0.0377499190304536,0.9798887251525054,0.9499999999999998,1.0,1.3014035674308095e-13,2.38838784792138e-12,8.363203125763761e-09,,,,,,
kappa2,2,2,1.0,768,0,0.0,0,quadratic,0.05804536352751431,0.046391334564047565,0.03207856881118679,0.16114215685638417,0.912473566985462,0.011886889666453682,0.03221986695712924,0.9889697286583737,0.95,,,,,,,,,,
kappa2,2,2,1.0,1536,0,0.0,0,exact,0.029279080282548046,0.025712458309657363,0.017942700757632154,0.10647243551697262,0.6551600602729744,-0.024030425982964898,0.018520162130554907,0.9839451104682542,0.9500000000000001,1.0,4.499572063740072e-12,1.536787365012304e-10,2.0235380256274067e-08,,,,,,
kappa2,2,2,1.0,1536,0,0.0,0,quadratic,0.031102247886690703,0.02477206339122396,0.015390607001453727,0.12534608444318066,0.6591053076637714,-0.00958470460113059,0.01548247356374466,0.9919164430503007,0.95,,,,,,,,,,
kappa2,2,2,1.0,2048,0,0.0,0,exact,0.027732773771986838,0.024249340334491977,0.016368006479062856,0.10660566257438664,0.6352258889732375,-0.024391802645636673,0.016962966515366544,0.9852881751122389,0.9500000000000001,1.0,1.5331810952269947e-13,5.528408762255425e-12,2.5039911014635567e-08,,,,,,
kappa2,2,2,1.0,2048,0,0.0,0,quadratic,0.029446347548137766,0.02334029989606866,0.013893364432473982,0.12471159976387033,0.6373743360931358,-0.010086124803637464,0.013995094346028534,0.9929383053435661,0.95,,,,,,,,,,
kappa2,2,2,1.0,4096,0,0.0,0,exact,0.019580628759476117,0.017034780472712424,0.010346497062965945,0.09609438951629888,0.5272112507522336,-0.028749721749540713,0.011173043563641958,0.9875000157595007,0.95,1.0,1.553686325525442e-13,7.934813251456646e-12,3.48184807658998e-08,,,,,,
kappa2,2,2,1.0,4096,0,0.0,0,quadratic,0.020754314385418582,0.016399339875568093,0.008836634578806617,0.10916812633095781,0.5276459603813507,-0.01616287206600675,0.009097873012228717,0.9943395432200289,0.95,,,,,,,,,,
kappa2,2,2,1.0,8192,0,0.0,0,exact,0.008797318059463733,0.007981021802956201,0.005608951811649623,0.056465620051621764,0.3604582515060412,-0.020180074134508175,0.0060161872037238695,0.9799765807877557,0.95,1.0,5.6965055297325e-13,6.475275181854398e-11,5.4628265800600176e-08,,,,,,
kappa2,2,2,1.0,8192,0,0.0,0,quadratic,0.009263225988243558,0.0077279161701229865,0.004953205492980822,0.06565074634200845,0.36313113974089445,-0.013807574651213628,0.005143854610729659,0.9886772509714055,0.95,,,,,,,,,,
kappa2,2,2,1.0,512,64,16.0,0,exact,0.06808182399569691,0.058215346073180824,0.04891321549904759,0.13845074393678541,1.012217096948028,-0.00389176230323085,0.04892836131287244,0.9778647261537543,0.95,1.0,5.369742069443277e-14,7.887188906370472e-13,1.541425513115589e-08,,,,,,
kappa2,2,2,1.0,512,64,16.0,0,quadratic,0.0772013414343568,0.054282378822387095,0.03954725215380859,0.19404661625637332,1.0429197914311261,-0.0019981404788211865,0.03955124471918169,0.9912597188484296,0.95,,,,,,,,,,
kappa2,2,2,1.0,512,64,16.0,0,source_first,0.07870238933695832,0.06530728190392726,0.05121461172301221,0.16579438354162093,1.0800825916223535,-0.012446609864206204,0.051369529820123966,0.9828152647285098,0.95,,,,,1.0,0.1,,,,
kappa2,2,2,1.0,512,64,16.0,0,pooled_first,0.07036711856626368,0.05937057036283366,0.050023810998668324,0.14262996728456245,1.0283298757897166,-0.007968967106158908,0.05008731543540736,0.9784046702038374,0.9499999999999998,,,,,1.0,0.1,,,,
kappa2,2,2,1.0,512,256,64.0,0,exact,0.05023992454661872,0.04387096487508024,0.03641003379146027,0.11760055593048212,0.8700226084070938,-0.002858652456206201,0.03641820568532564,0.9773631629592664,0.95,1.0,2.0088822584319002e-12,3.9985773795655575e-11,2.4312764012008275e-08,,,,,,
kappa2,2,2,1.0,512,256,64.0,0,quadratic,0.05624554463128454,0.04213257672790249,0.03201062439613253,0.15567568928754422,0.9011523851126672,-0.002636864793173821,0.03201757745207001,0.9882012201684063,0.9499999999999998,,,,,,,,,,
kappa2,2,2,1.0,512,256,64.0,0,source_first,0.05531392529984923,0.04527223806844796,0.03617290542933981,0.13835107469951008,0.9058667060976866,-0.0028713421251287397,0.03618115003493935,0.9827429534896936,0.9500000000000001,,,,,0.1,1.0,,,,
kappa2,2,2,1.0,512,256,64.0,0,pooled_first,0.05590791372133236,0.047832604983526254,0.0435998279216836,0.1109418126751531,0.9216209403877734,-0.010076239755287153,0.04370135852928963,0.9724983639940172,0.95,,,,,1.0,0.1,,,,
kappa2,2,2,1.0,512,1024,256.0,0,exact,0.04473293370894639,0.04028042457794651,0.03246135174781561,0.11077717256335251,0.8210249818254054,-0.0034889439224254915,0.03247352447750944,0.9772759081031486,0.95,1.0,2.7025094836863186e-12,6.041431356302546e-11,5.780794688318522e-08,,,,,,
kappa2,2,2,1.0,512,1024,256.0,0,quadratic,0.04923741538802162,0.039156965483786554,0.029663298886590174,0.13990752839440573,0.8481766597274013,-0.0029265938578537654,0.029671863838199003,0.9861826310726938,0.95,,,,,,,,,,
kappa2,2,2,1.0,512,1024,256.0,0,source_first,0.047290025777378515,0.04011607984023233,0.031385092369429976,0.12611476284697418,0.838629169803478,-0.0024582167108877506,0.03139113519882766,0.9820507422395431,0.95,,,,,0.1,1.0,,,,
kappa2,2,2,1.0,512,1024,256.0,0,pooled_first,0.051431212815215795,0.0463525072222226,0.04353192682394562,0.08887792746948017,0.8868426363532695,-0.013939521969995816,0.043726237096697616,0.966039519412884,0.9499999999999998,,,,,1.0,0.1,,,,
kappa4,2,4,1.0,512,0,0.0,0,exact,0.3149120609337208,0.2339200939089949,0.10871443301353287,0.45408988969166436,1.9928925560626478,0.08215378571438814,0.11546367752073847,0.9966871188556348,0.95,1.0,2.694678260649992e-13,8.55692301101525e-13,1.0976906770646213e-06,,,,,,
kappa4,2,4,1.0,512,0,0.0,0,quadratic,0.3359882993148427,0.22389995476919422,0.08415620897114828,0.5018287460316462,1.9579922870991058,0.11563031407400604,0.09752657850400157,0.9984598936120469,0.95,,,,,,,,,,
kappa4,2,4,1.0,576,0,0.0,0,exact,0.31398206696490044,0.23331446394171856,0.10808063733418222,0.4537636274876141,1.9890725626282728,0.08208074782041597,0.11481788649694094,0.9967153185052073,0.95,1.0,2.9493243320006015e-13,9.393289115235686e-13,1.9177898617170757e-06,,,,,,
kappa4,2,4,1.0,576,0,0.0,0,quadratic,0.3343470483768762,0.2233208195722521,0.08354257009439237,0.5008038321363804,1.952456721672415,0.1157815739129362,0.09694794295214908,0.9984652788838978,0.95,,,,,,,,,,
kappa4,2,4,1.0,768,0,0.0,0,exact,0.3041380818057297,0.2243551322343325,0.09682870901399906,0.4553123903340767,1.9343078666881253,0.08099764301489021,0.10338932718796666,0.9974207685955089,0.95,1.0,2.8130727915174044e-13,9.249327722512152e-13,3.06752953539571e-06,,,,,,
kappa4,2,4,1.0,768,0,0.0,0,quadratic,0.3230023994850358,0.2145769521515805,0.07318439862182069,0.49981796772746684,1.8895880220601815,0.1148293444406514,0.08637017696649045,0.9988775415742815,0.9500000000000001,,,,,,,,,,
kappa4,2,4,1.0,1536,0,0.0,0,exact,0.1565682325586651,0.11801543364900798,0.040292698484698714,0.34099198535151287,1.342329159549845,0.02717438970781849,0.041031145940691106,0.9990805824265646,0.9500000000000001,1.0,1.0564943967139148e-13,6.747820930520202e-13,1.2751179441050168e-08,,,,,,
kappa4,2,4,1.0,1536,0,0.0,0,quadratic,0.16801364069948377,0.11255283120900887,0.03183256450116116,0.3690272025180835,1.3249935510165132,0.059039786853939624,0.03531826093291979,0.9996143139410784,0.9499999999999998,,,,,,,,,,
kappa4,2,4,1.0,2048,0,0.0,0,exact,0.14128490978282826,0.10702284718948737,0.035128072398769056,0.32581718399135917,1.2682077895033383,0.021072674661413604,0.03557213001615484,0.9992273709225601,0.95,1.0,1.2245198624828803e-12,8.667025122252003e-12,1.676910605695677e-08,,,,,,
kappa4,2,4,1.0,2048,0,0.0,0,quadratic,0.15175947468876824,0.10203677977783666,0.027550752799891696,0.3524325777916629,1.2509045701878065,0.05257170878934758,0.030314537364923663,0.9996991231198178,0.95,,,,,,,,,,
kappa4,2,4,1.0,4096,0,0.0,0,exact,0.08556624315958081,0.06848426035113288,0.030817038669809595,0.23398547922845814,1.0454996106827137,-0.004730790053688594,0.030839419044341673,0.9970866900174169,0.9499999999999998,1.0,2.773016070014061e-16,3.240782775565352e-15,2.120322473503666e-08,,,,,,
kappa4,2,4,1.0,4096,0,0.0,0,quadratic,0.0918920071233397,0.06515622701323599,0.023585483705512257,0.2613551671917497,1.0279299641948723,0.02261687643688237,0.024097006805273463,0.9990734139707,0.95,,,,,,,,,,
kappa4,2,4,1.0,8192,0,0.0,0,exact,0.03169823319130324,0.0285132839527153,0.0217584070417194,0.09969867676947293,0.688436077957292,-0.01319083379204855,0.02193240513784885,0.9798916780631804,0.9499999999999998,1.0,3.5868714014458217e-12,1.1315682422419427e-10,3.2709234108511313e-08,,,,,,
kappa4,2,4,1.0,8192,0,0.0,0,quadratic,0.03362943538635989,0.02749953565260295,0.018675784995552426,0.12228511925335583,0.6949198103071071,0.0006303942316452371,0.01867618239243972,0.9889936812308688,0.95,,,,,,,,,,
kappa4,2,4,1.0,512,64,16.0,0,exact,0.19023110650381356,0.14084794696005992,0.09877656961363554,0.3024145117056687,1.639827686766221,-0.003059680016462618,0.09878593125543868,0.9909107585963107,0.95,1.0,3.9456602419020165e-14,2.0741404044889566e-13,1.0887080787130684e-08,,,,,,
kappa4,2,4,1.0,512,64,16.0,0,quadratic,0.22033755488785703,0.13076002918995286,0.0731864452314624,0.3836028019402291,1.6571893946218788,0.007390329277386698,0.07324106219829059,0.997799281498532,0.95,,,,,,,,,,
kappa4,2,4,1.0,512,64,16.0,0,source_first,0.21510526343431374,0.15829476467672918,0.1129606599239623,0.31960069385148626,1.7461236662490953,-0.009248600532309581,0.11304619653576854,0.9905868249301834,0.95,,,,,0.1,1.0,,,,
kappa4,2,4,1.0,512,64,16.0,0,pooled_first,0.22502600541677667,0.15296904145128531,0.10847988177590784,0.34138852300695294,1.7669240106840334,-0.014031335837483061,0.10867676016129207,0.9926357802707662,0.95,,,,,1.0,0.1,,,,
kappa4,2,4,1.0,512,256,64.0,0,exact,0.11065403480634939,0.09497112298029989,0.05564586748536021,0.2345382001316399,1.2457350464079504,-0.009849129355772313,0.05574287283442695,0.9916643230370692,0.9499999999999998,1.0,1.8009714813609568e-14,1.6275696448961446e-13,3.866754468077068e-08,,,,,,
kappa4,2,4,1.0,512,256,64.0,0,quadratic,0.12826974283627213,0.09144998479638955,0.050720559752394256,0.2784765395574246,1.2979189148477457,-0.0038977718303918607,0.05073575237763605,0.9960372844768798,0.9500000000000001,,,,,,,,,,
kappa4,2,4,1.0,512,256,64.0,0,source_first,0.12098949250491092,0.09620648130885234,0.05779138146899573,0.2513923448236147,1.294059007867916,-0.0043422777472224006,0.05781023684502975,0.9928772427634099,0.95,,,,,0.1,1.0,,,,
kappa4,2,4,1.0,512,256,64.0,0,pooled_first,0.12954058454610468,0.1122494254909118,0.0911095653539624,0.1960383105215464,1.3942015492159574,-0.029958841749317733,0.09200709755292306,0.9784511045919477,0.95,,,,,0.1,0.1,,,,
kappa4,2,4,1.0,512,1024,256.0,0,exact,0.0968929294073243,0.08641411771908908,0.04618130643446375,0.2251924132222499,1.1577188920484285,-0.007627090303353068,0.04623947894095925,0.9928964291208736,0.9499999999999998,1.0,3.65992532506443e-13,3.777288340286025e-12,9.301747050014129e-08,,,,,,
kappa4,2,4,1.0,512,1024,256.0,0,quadratic,0.10831557794227083,0.08407558408343335,0.0446446610011577,0.2523309670672887,1.1998660694053636,-0.005216225392841167,0.04467187000850662,0.9954670983889229,0.95,,,,,,,,,,
kappa4,2,4,1.0,512,1024,256.0,0,source_first,0.10332557759265669,0.08567927413092505,0.047853057165836904,0.23552605042079694,1.1909952421047425,-0.004032105865155566,0.047869315043544726,0.9935066706866147,0.95,,,,,0.1,1.0,,,,
kappa4,2,4,1.0,512,1024,256.0,0,pooled_first,0.11456999526682096,0.08902511796669116,0.04038382338122027,0.27237138595234395,1.2058592041314964,-0.059724439420693276,0.043950832045336334,0.996077301004202,0.9499999999999998,,,,,1.0,1.0,,,,
rho_small,2,3,0.25,512,0,0.0,0,exact,0.15582908902453618,0.13854249547466507,0.06686388428638805,0.29827035511117783,1.4473891131864371,0.06692460287146473,0.07134278675589131,0.9933400456827929,0.95,1.0,2.920413673945035e-17,1.8741132943960157e-16,3.6712616341066155e-09,,,,,,
rho_small,2,3,0.25,512,0,0.0,0,quadratic,0.16237678950255036,0.13687366381194815,0.06136159319441356,0.3178288789712741,1.45062114755053,0.08003024548000393,0.06776643338600324,0.9948308936497995,0.95,,,,,,,,,,
rho_small,2,3,0.25,576,0,0.0,0,exact,0.15524568574515252,0.1379927009174186,0.06632264802589587,0.2981996608302173,1.4437900709164992,0.0673167503723191,0.07085419290658498,0.9933947546251529,0.95,1.0,4.741354716096673e-17,3.0540975701443734e-16,6.032299005085531e-09,,,,,,
rho_small,2,3,0.25,576,0,0.0,0,quadratic,0.16143541099994888,0.13635324785753553,0.06083387666118223,0.3171774492910343,1.4458047856683984,0.08032673785993205,0.06728626147640047,0.9948460658801197,0.95,,,,,,,,,,
rho_small,2,3,0.25,768,0,0.0,0,exact,0.11222026025598215,0.10113467615593036,0.053382413815591584,0.24256513855125714,1.2456088246469206,0.04147086528304644,0.05510224648291617,0.9920471010843662,0.9499999999999998,1.0,7.540570046008325e-15,6.719437318009925e-14,5.8225626086001685e-09,,,,,,
rho_small,2,3,0.25,768,0,0.0,0,quadratic,0.11601655834949558,0.09997724239996558,0.04915747710954131,0.25857123049549474,1.2466690872277155,0.053495223353872245,0.05201921603122199,0.9937832531352926,0.95,,,,,,,,,,
rho_small,2,3,0.25,1536,0,0.0,0,exact,0.08268382896383736,0.07407081979660776,0.026148858936862786,0.23777083510593677,1.0075144572632027,0.02984569281913174,0.02703962431671676,0.9978252735738995,0.95,1.0,3.993564163474011e-17,4.82992165882961e-16,8.095736521509645e-09,,,,,,
rho_small,2,3,0.25,1536,0,0.0,0,quadratic,0.08591089988596629,0.07317328438150718,0.02375945328325506,0.2493019185700568,1.0056842494687022,0.0404835531580745,0.025398371359557706,0.9984363944114858,0.9499999999999998,,,,,,,,,,
rho_small,2,3,0.25,2048,0,0.0,0,exact,0.07925633782109986,0.0709977392714513,0.022984972075348387,0.23721586318320173,0.9731801685652121,0.028553059311388407,0.02380024927138805,0.9984015280988429,0.95,1.0,1.3762922028376612e-13,1.7365074398772694e-12,1.3502173497937966e-08,,,,,,
rho_small,2,3,0.25,2048,0,0.0,0,quadratic,0.08237993280741313,0.07011304289700773,0.02078840540826317,0.24817640379204056,0.970669387618941,0.03899397310453523,0.022308935346740385,0.9988800444258962,0.95,,,,,,,,,,
rho_small,2,3,0.25,4096,0,0.0,0,exact,0.03567256650113841,0.03315846987703129,0.019736816720933574,0.12623687963588467,0.7154178004376791,-0.003967530559872312,0.019752558019677093,0.9890777939781658,0.95,1.0,3.000453555019293e-16,8.411095273796854e-15,2.5764384595827382e-08,,,,,,
rho_small,2,3,0.25,4096,0,0.0,0,quadratic,0.03660883908991527,0.032773735679961766,0.018170900209887413,0.1357863722176414,0.7153526343646384,0.0032650940768006453,0.01818156104921777,0.9920129706482075,0.95,,,,,,,,,,
rho_small,2,3,0.25,8192,0,0.0,0,exact,0.016576106027664586,0.015613681223227595,0.009680556552172905,0.08303944529855484,0.49056341451289803,-0.016675250579395007,0.009958620534058518,0.9860443983272033,0.9500000000000001,1.0,8.760199397312469e-13,5.2848355233081826e-11,3.256107352821994e-08,,,,,,
rho_small,2,3,0.25,8192,0,0.0,0,quadratic,0.016959941449920374,0.015452796897556178,0.009152229450248076,0.08836125847718726,0.491881401357751,-0.011956596220004334,0.009295189643416298,0.9892623903175197,0.9499999999999998,,,,,,,,,,
rho_small,2,3,0.25,512,64,16.0,0,exact,0.09068756024176938,0.07115592135062493,0.05407227320720889,0.1913512138309044,1.149897159921174,-0.010031947921578244,0.05417291318631015,0.9864975740561697,0.95,1.0,9.924423686446961e-14,1.094353366656777e-12,6.055057700705654e-09,,,,,,
rho_small,2,3,0.25,512,64,16.0,0,quadratic,0.10510271792339329,0.06623871449787937,0.042039683671622564,0.2511235438021906,1.1768389625415123,-0.023109551338123202,0.04257373503467192,0.9956551203258176,0.95,,,,,,,,,,
rho_small,2,3,0.25,512,64,16.0,0,source_first,0.1053074796044777,0.07693532795261476,0.054357810461783,0.22572033391499027,1.219197584693832,0.021184558503228423,0.05480659598075971,0.9907850656282063,0.9499999999999998,,,,,1.0,0.1,,,,
rho_small,2,3,0.25,512,64,16.0,0,pooled_first,0.09932103121697286,0.0721031805983698,0.050050624638406385,0.2219693820745701,1.1805260836128386,-0.01087446861299779,0.05016887870602146,0.9915935737692272,0.95,,,,,1.0,0.1,,,,
rho_small,2,3,0.25,512,256,64.0,0,exact,0.03637301456664088,0.031014217116787653,0.022311564839317247,0.11858098383519863,0.730296364256275,-0.04722804191371166,0.02454205278232055,0.9804646331458196,0.95,1.0,1.449316768142472e-12,3.984593483410906e-11,2.8824561695032144e-08,,,,,,
rho_small,2,3,0.25,512,256,64.0,0,quadratic,0.043423483504597835,0.029547057461165656,0.019108776792858426,0.15593173734599192,0.766742762887534,-0.0432247110740529,0.020977152440293776,0.9920514788571062,0.95,,,,,,,,,,
rho_small,2,3,0.25,512,256,64.0,0,source_first,0.04288077797713373,0.03331182021684867,0.023999433494361986,0.13740940463728,0.7853886332551441,-0.03907243827537721,0.025526088927145148,0.986115089967737,0.95,,,,,0.1,1.0,,,,
rho_small,2,3,0.25,512,256,64.0,0,pooled_first,0.04078306236140973,0.03557050259967408,0.029911532958800873,0.1042666265044039,0.7844678112875259,-0.03718631858582633,0.03129435524876745,0.9734432597171396,0.95,,,,,0.1,0.1,,,,
rho_small,2,3,0.25,512,1024,256.0,0,exact,0.026025025369441776,0.023373821168381645,0.014465759005083456,0.10751402868629899,0.6113845159663877,-0.04733533503285392,0.016706392947755985,0.9824794594013321,0.9499999999999998,1.0,2.3181782173077102e-14,8.907496474641992e-13,1.0088912191338771e-07,,,,,,
rho_small,2,3,0.25,512,1024,256.0,0,quadratic,0.030562954512745977,0.02256575196040415,0.013223237620327944,0.13168035879514467,0.6417444416106027,-0.04350993705719053,0.015116352243048626,0.9913020284705033,0.9499999999999998,,,,,,,,,,
rho_small,2,3,0.25,512,1024,256.0,0,source_first,0.028921965677606222,0.023192730199131414,0.014291564251757396,0.12095619631027105,0.6354699707929813,-0.04003881368536932,0.015894670853089113,0.9885252284652568,0.9500000000000001,,,,,0.1,1.0,,,,
rho_small,2,3,0.25,512,1024,256.0,0,pooled_first,0.02954148088062522,0.023345553352544422,0.011307712561451714,0.13503247135105506,0.6199143868355986,-0.058189898423377295,0.014693776839974682,0.9907805010944971,0.95,,,,,0.1,1.0,,,,
rho_large,2,3,2.0,512,0,0.0,0,exact,0.24140842727982792,0.17755191589535535,0.09707238410602248,0.37991583696103726,1.7849212349221701,0.006327741776507967,0.09711242442201265,0.9958148628173069,0.95,1.0,1.2915836534905739e-12,5.350201184126179e-12,1.493215531287026e-08,,,,,,
rho_large,2,3,2.0,512,0,0.0,0,quadratic,0.2629861876925971,0.16742047474403116,0.07690970489035273,0.4313658340692321,1.7750583062913214,0.04334929054581016,0.0787888658811778,0.9984382130704563,0.9500000000000001,,,,,,,,,,
rho_large,2,3,2.0,576,0,0.0,0,exact,0.2407997658382898,0.17703763927308586,0.09656856854109616,0.37977782623159245,1.781978488903509,0.006212987860322539,0.09660716975924867,0.9958509913672077,0.9500000000000001,1.0,1.2903874058923252e-12,5.358756896627927e-12,1.618686595635529e-08,,,,,,
rho_large,2,3,2.0,576,0,0.0,0,quadratic,0.261832473604221,0.16694990210653335,0.07646447143129115,0.4305438446580439,1.7707696655011669,0.043230410122721,0.07833333979066981,0.9984463544024308,0.95,,,,,,,,,,
rho_large,2,3,2.0,768,0,0.0,0,exact,0.16445753074582015,0.12605584339782583,0.07502295616031203,0.2990561395215088,1.4995152653507737,-0.011909956424458468,0.07516480322234453,0.9937568246067345,0.95,1.0,1.3503195397058227e-13,8.210749204260095e-13,1.907967668788354e-08,,,,,,
rho_large,2,3,2.0,768,0,0.0,0,quadratic,0.1785207206896322,0.11891462331778119,0.059961034129761934,0.3443249723152102,1.4942183753499674,0.021078328653524547,0.06040533006858793,0.9976333964475534,0.95,,,,,,,,,,
rho_large,2,3,2.0,1536,0,0.0,0,exact,0.12821342280480405,0.09341956812016095,0.03894022521179295,0.2987862071666145,1.2467451613030462,-0.019657321732121424,0.03932663550947309,0.9983312049253115,0.9499999999999998,1.0,2.1968008302474167e-12,1.713393794651198e-11,2.9556986961365253e-08,,,,,,
rho_large,2,3,2.0,1536,0,0.0,0,quadratic,0.13997683639380076,0.08771458558186357,0.029005047139409018,0.33312428499644353,1.2265143216845693,0.011727736581842674,0.02914258694474211,0.9996723725530984,0.95,,,,,,,,,,
rho_large,2,3,2.0,2048,0,0.0,0,exact,0.12400945858438767,0.08977687447990215,0.03488433883731633,0.2985383053262535,1.2115090673684195,-0.02056002095017706,0.03530705329878805,0.99873615927048,0.9500000000000001,1.0,3.129558438666695e-13,2.523644949660876e-12,3.313859721562972e-08,,,,,,
rho_large,2,3,2.0,2048,0,0.0,0,quadratic,0.1354722323667561,0.08421603538136782,0.02554259427825992,0.33155638749464045,1.1888754649952284,0.010612572743855742,0.02565522097850355,0.9997938016664265,0.9499999999999998,,,,,,,,,,
rho_large,2,3,2.0,4096,0,0.0,0,exact,0.04650128455571521,0.03881643045679729,0.02682599487296495,0.14026863399473974,0.8205818110199726,-0.031155866495405693,0.027796682890044493,0.9861717273462228,0.95,1.0,1.094579776406099e-12,2.353869977709187e-11,5.25256978110349e-08,,,,,,
rho_large,2,3,2.0,4096,0,0.0,0,quadratic,0.05052779700411987,0.03668065743813754,0.021070169903518118,0.17163224376731126,0.8208696593032883,-0.0140166531553787,0.021266636469196305,0.9951155454153576,0.95,,,,,,,,,,
rho_large,2,3,2.0,8192,0,0.0,0,exact,0.020559598112498877,0.017540928150477406,0.011786612277529848,0.09366421854138873,0.5452616940217568,-0.03228165381548154,0.012828717450592442,0.9840921174326805,0.95,1.0,8.58115947693049e-14,4.173797284351445e-12,9.05605273766722e-08,,,,,,
rho_large,2,3,2.0,8192,0,0.0,0,quadratic,0.022115126319016343,0.01675911602041675,0.010053815810602253,0.10982399787120341,0.5496243370778034,-0.02214939783474379,0.010544411635044005,0.992599922557185,0.9500000000000001,,,,,,,,,,
rho_large,2,3,2.0,512,64,16.0,0,exact,0.19493783206569604,0.14587176464167506,0.10718531138712636,0.29623051949211726,1.671220591202093,-0.0038344837681696387,0.10720001465289472,0.9892939884948896,0.9499999999999998,1.0,1.175204428694674e-14,6.028611359023518e-14,1.2817550048602631e-08,,,,,,
rho_large,2,3,2.0,512,64,16.0,0,quadratic,0.21925629506177158,0.13600046500591734,0.08082699444849266,0.3720608829389068,1.6794442294905068,0.004072797593881461,0.08084358212873338,0.996856401701924,0.95,,,,,,,,,,
rho_large,2,3,2.0,512,64,16.0,0,source_first,0.22490884326296298,0.17125841566418923,0.12713538283966203,0.3126874804390175,1.8006733379796318,-0.015551105600681847,0.12737721972506558,0.9883530537704831,0.9500000000000001,,,,,1.0,0.1,,,,
rho_large,2,3,2.0,512,64,16.0,0,pooled_first,0.219945306236344,0.14499228826696015,0.0899406061203861,0.3605616453755972,1.7078589575934549,-0.025112027878324783,0.09057122006454786,0.9954531552327308,0.95,,,,,1.0,0.1,,,,
rho_large,2,3,2.0,512,256,64.0,0,exact,0.1276108147146112,0.11078714297746031,0.08596779018147357,0.20406622585116238,1.3792912217243463,-0.0010178858383504963,0.0859688262730535,0.981332161815575,0.95,1.0,3.994263219362256e-14,3.130035043107456e-13,3.0085510469700255e-08,,,,,,
rho_large,2,3,2.0,512,256,64.0,0,quadratic,0.1469675321103661,0.10543911387878524,0.0747607706879407,0.2687131582606728,1.437718664632431,-0.002453231517427268,0.07476678903281879,0.9914362061540627,0.95,,,,,,,,,,
rho_large,2,3,2.0,512,256,64.0,0,source_first,0.14082156149255168,0.11475284279058699,0.09061224201798553,0.22407436148423174,1.4433456350708114,-0.005328678729817682,0.09064063683499114,0.9834727774449753,0.95,,,,,0.1,1.0,,,,
rho_large,2,3,2.0,512,256,64.0,0,pooled_first,0.14860023972864966,0.11745022014470385,0.09714563102048765,0.22683608334690059,1.48471949172221,0.011449733011620333,0.09727672740652504,0.9826958973018202,0.9500000000000001,,,,,1.0,0.1,,,,
rho_large,2,3,2.0,512,1024,256.0,0,exact,0.11176467858367628,0.10033100844439535,0.0782563144638456,0.1830528997853645,1.2946013137648076,-0.0036501743946346643,0.07826963823695685,0.9793165004957025,0.95,1.0,2.0911116328635255e-13,1.8709950758709036e-12,5.869279982072731e-08,,,,,,
rho_large,2,3,2.0,512,1024,256.0,0,quadratic,0.12494137527019425,0.09729837069816069,0.0714897534093875,0.23119606800464138,1.3438798025707317,-0.004009808217928068,0.07150583197133206,0.9880226282742213,0.95,,,,,,,,,,
rho_large,2,3,2.0,512,1024,256.0,0,source_first,0.11838884155605599,0.09968905877973935,0.0763897941293504,0.20493669126514555,1.3237244264841528,-0.004011893418150558,0.076405889418149,0.9833542871241573,0.95,,,,,0.1,1.0,,,,
rho_large,2,3,2.0,512,1024,256.0,0,pooled_first,0.1291935482859053,0.09961857545443345,0.06408992283963502,0.25515412096666257,1.343745440933914,-0.02618430571999797,0.06477554070567335,0.9917084634800959,0.95,,,,,1.0,1.0,,,,
base,2,3,1.0,128,0,0.0,1,exact,0.5466726120818016,0.37545659347559923,0.12914932158955586,0.6461604216386561,2.4745550515060653,0.14650884624930427,0.15061416361885813,0.9987391728575189,0.95,1.0,1.0648669468286592e-13,1.9479061568010603e-13,4.010418195641703e-07,,,,,,
base,2,3,1.0,128,0,0.0,1,quadratic,0.5976518354638672,0.35814343043601493,0.09606654170173287,0.708226866026794,2.4360854378097128,0.1700255199855616,0.12497521914809348,0.9996355074219455,0.95,,,,,,,,,,
base,2,3,1.0,192,0,0.0,1,exact,0.342165396965429,0.25379681976352547,0.1296750259855163,0.46096677860764834,2.106662016675666,0.08478973242164223,0.13686432470965,0.995635857840443,0.95,1.0,1.1052312217996575e-13,3.2301081044478775e-13,3.340034706412684e-07,,,,,,
base,2,3,1.0,192,0,0.0,1,quadratic,0.3702187759398142,0.2419064396690833,0.09742677415824161,0.5222949375415893,2.0714166415896766,0.11708890962174778,0.11113658691465143,0.998264293911382,0.9500000000000001,,,,,,,,,,
base,2,3,1.0,384,0,0.0,1,exact,0.14337729242572128,0.1260267204084727,0.10317820784873846,0.20049709368712262,1.4690804427426647,0.006703267032484916,0.10322314163764726,0.9777613914431834,0.9500000000000001,1.0,5.116786678971615e-13,3.5687566646039447e-12,6.451346254992541e-09,,,,,,
base,2,3,1.0,384,0,0.0,1,quadratic,0.1539239288354391,0.12018265798619882,0.0841402010775404,0.2641660988050864,1.484048746549102,0.03518738679350042,0.08537835326689582,0.988903079879236,0.95,,,,,,,,,,
base,2,3,1.0,512,0,0.0,1,exact,0.11571226297184839,0.1006829134702398,0.07929632809517481,0.1908295964379571,1.315167597437461,0.0020809297586195097,0.07930065836383512,0.9804638314069535,0.9500000000000001,1.0,5.1780352228394917e-14,4.4749234781617355e-13,8.076323894057663e-09,,,,,,
base,2,3,1.0,512,0,0.0,1,quadratic,0.12397017360018234,0.0959615157784904,0.0649184837219964,0.24300553466574776,1.3251371654325792,0.02869552408930165,0.0657419168247561,0.9902402491516575,0.95,,,,,,,,,,
base,2,3,1.0,576,0,0.0,1,exact,0.1146877335564225,0.09980506614994573,0.07833008621037144,0.19067681386589996,1.308994590127162,0.002306761969022908,0.07833540736115317,0.9806362829314524,0.9500000000000001,1.0,1.3723085953479111e-13,1.1965609161443421e-12,1.1786165877698185e-08,,,,,,
base,2,3,1.0,576,0,0.0,1,quadratic,0.12302089577017253,0.095054791004818,0.06387099591269843,0.24320752426163564,1.318685131826989,0.02905112552850042,0.06471496380717112,0.9904574924467978,0.95,,,,,,,,,,
base,2,3,1.0,768,0,0.0,1,exact,0.09878745389709846,0.0854735066642981,0.06425434764612163,0.18583085387248488,1.2100300950158989,-0.001002321787963556,0.06425535229508826,0.9830031204447156,0.95,1.0,5.754574866100703e-13,5.8252082011293985e-12,1.0644036981383167e-08,,,,,,
base,2,3,1.0,768,0,0.0,1,quadratic,0.10643708710495502,0.08128348515916219,0.05185344928644124,0.23363141445129715,1.216854084542157,0.02445662159883022,0.05245157562646961,0.992109882219607,0.95,,,,,,,,,,
base,2,3,1.0,1152,0,0.0,1,exact,0.09094294158730591,0.0782562506262191,0.05659393099163644,0.18533486071343802,1.1563577903556244,-0.002132638161361111,0.05659847913716373,0.9849136628152669,0.9500000000000001,1.0,6.4474379585982305e-15,7.089541910637058e-14,1.799048200357015e-08,,,,,,
base,2,3,1.0,1152,0,0.0,1,quadratic,0.09811593446453604,0.07441587041105252,0.04509027537448336,0.23027300990357658,1.159379196449334,0.023064020924814743,0.04562222443570365,0.9933547638409846,0.95,,,,,,,,,,
base,2,3,1.0,1536,0,0.0,1,exact,0.06983170086504464,0.0603926029371427,0.04393306510497019,0.16093053085127895,1.0143248401860163,-0.010561223249611285,0.04404460454149832,0.9843329628938403,0.9500000000000001,1.0,5.4700514552921205e-17,7.833192357527469e-16,2.092270051169326e-08,,,,,,
base,2,3,1.0,1536,0,0.0,1,quadratic,0.07476174584171208,0.05767210549649791,0.03569693008874215,0.19764821211680597,1.0171816706668106,0.011907611385883143,0.03583872129765936,0.9927805512407838,0.9500000000000001,,,,,,,,,,
base,2,3,1.0,2048,0,0.0,1,exact,0.055295920731393014,0.047618467677947966,0.03262749848944045,0.1505603607924495,0.8969464733764345,-0.017420765777700575,0.032930981569721955,0.9865416461138639,0.95,1.0,5.7988943833967e-15,1.048702021179025e-13,1.9422845405680393e-08,,,,,,
base,2,3,1.0,2048,0,0.0,1,quadratic,0.0593104758125671,0.04552140698620759,0.026680410789342704,0.18063793904721231,0.898802978288059,0.0034478041163059636,0.02669229814256712,0.9940530001463503,0.9499999999999998,,,,,,,,,,
base,2,3,1.0,2112,0,0.0,1,exact,0.05520057134475567,0.04752159048739638,0.032523800754855364,0.15058808249625968,0.8960376409397827,-0.017407199388191685,0.032826811345395626,0.9865946382699063,0.95,1.0,6.4484556003357946e-12,1.1681863870686964e-10,2.1873028546382612e-08,,,,,,
base,2,3,1.0,2112,0,0.0,1,quadratic,0.059187613254366736,0.04543352484386007,0.026589446023345602,0.18054962539706676,0.8977072533259615,0.0034603513327200464,0.02660142005469146,0.9940771985613287,0.9499999999999998,,,,,,,,,,
base,2,3,1.0,2304,0,0.0,1,exact,0.05030427314326214,0.04323331264561896,0.028698737862446484,0.1469882147684489,0.8524541735073738,-0.020463922370337784,0.029117509981225694,0.9875095677243734,0.9500000000000001,1.0,8.6004216881798e-12,1.7096801426166234e-10,1.898023541308885e-08,,,,,,
base,2,3,1.0,2304,0,0.0,1,quadratic,0.0539788323195408,0.04132778436027981,0.02375214373110691,0.1738582427969232,0.8548602122030063,-0.0002563866071620957,0.023752209465199244,0.9944526755379645,0.95,,,,,,,,,,
base,2,3,1.0,3072,0,0.0,1,exact,0.04828218220729718,0.041313470709393924,0.02667825789533102,0.1469827347410782,0.8321876482960422,-0.02086504131668354,0.027113607844477933,0.9885004781491553,0.9499999999999998,1.0,1.9830375264580244e-12,4.10718288983698e-11,2.4200885038963187e-08,,,,,,
base,2,3,1.0,3072,0,0.0,1,quadratic,0.05170767513344109,0.03951556470220724,0.021932464946645906,0.17255494831153115,0.8324036978323286,-0.0008036262518851256,0.021933110761798626,0.9950505859886706,0.95,,,,,,,,,,
base,2,3,1.0,4096,0,0.0,1,exact,0.04618010499818326,0.03936727136182465,0.02459791336168586,0.1469087867913196,0.8104226521838043,-0.02139797689907752,0.025055786777059316,0.9895382836789095,0.95,1.0,4.369657780339874e-12,9.462208413150593e-11,3.213153660543737e-08,,,,,,
base,2,3,1.0,4096,0,0.0,1,quadratic,0.049370499670666534,0.03767415410403918,0.020066210572231596,0.17118495581807106,0.8084410583434202,-0.0014329496875347125,0.0200682639170386,0.9956746585080396,0.95,,,,,,,,,,
base,2,3,1.0,8192,0,0.0,1,exact,0.03364494200387789,0.028374199102482803,0.014999246976949288,0.13654924030154325,0.6761201061505042,-0.02928970490893712,0.015857133790601902,0.9927993776773198,0.95,1.0,1.5267854511236516e-13,4.537934560706556e-12,3.7771306197189825e-08,,,,,,
base,2,3,1.0,8192,0,0.0,1,quadratic,0.035717901415342604,0.02717166071736766,0.01225024159282839,0.15319157882375328,0.6705015569902826,-0.010869822639214544,0.012368394637036371,0.997427021385807,0.95,,,,,,,,,,
base,2,3,1.0,128,64,16.0,1,exact,0.21566135632518552,0.17196086667015453,0.11334427809577315,0.31987040849289633,1.7485488379765344,-0.04088286160905841,0.11501568646911857,0.9900650585290036,0.9499999999999998,1.0,3.7544305253274687e-13,1.7408916410904609e-12,1.447184477962066e-08,,,,,,
base,2,3,1.0,128,64,16.0,1,quadratic,0.2697680916599393,0.15528275513650988,0.08759015749677024,0.4268230712639244,1.8272728605646749,-0.01937156722281519,0.08796541511343829,0.9979334902485454,0.95,,,,,,,,,,
base,2,3,1.0,128,256,64.0,1,exact,0.1616170783078854,0.13876020136839456,0.08506710048457647,0.27667666656823253,1.513954309441504,-0.03479780319495962,0.0862779875917716,0.9900414172056919,0.95,1.0,2.1564747395410523e-14,1.3343111768379472e-13,3.619826614754767e-08,,,,,,
base,2,3,1.0,128,256,64.0,1,quadratic,0.19898364383259368,0.12992676475931977,0.07390565417457279,0.3536636674271488,1.6017109672751466,-0.019969783127219642,0.07430444641272098,0.9966966893735186,0.95,,,,,,,,,,
base,2,3,1.0,128,1024,256.0,1,exact,0.14195004613827406,0.1264295284171091,0.07583796364873294,0.25712269928876585,1.4213669508000386,-0.032338512702375644,0.07688374305253465,0.9896288680574018,0.9500000000000001,1.0,1.2480093873657832e-12,8.79189138233948e-12,2.248727322783708e-07,,,,,,
base,2,3,1.0,128,1024,256.0,1,quadratic,0.16756567626795515,0.12015228905823647,0.06827309497104736,0.31510725364057834,1.4899120335067175,-0.021418549800057418,0.0687318492465849,0.9955109332668147,0.9499999999999998,,,,,,,,,,
base,2,3,1.0,512,64,16.0,1,exact,0.08488660940885658,0.06887619549851222,0.05508344049383476,0.17263594328824405,1.1214413765340367,-0.011508431182157608,0.05521588448210922,0.9829786167666797,0.9499999999999998,1.0,3.1459071084175125e-13,3.706011030862645e-12,1.249802059007653e-08,,,,,,
base,2,3,1.0,512,64,16.0,1,quadratic,0.09826893839176716,0.0643642855278044,0.04484239743125045,0.23114182001644945,1.159177641142639,-0.010026962951344975,0.044942937417278096,0.9937419874593568,0.95,,,,,,,,,,
base,2,3,1.0,512,64,16.0,1,source_first,0.11415340110777719,0.08547569326053864,0.06775640304493558,0.21539962410097566,1.2895226263721584,-0.005563380833448539,0.06778735425123356,0.9867293380185685,0.95,,,,,0.1,1.0,,,,
base,2,3,1.0,512,64,16.0,1,pooled_first,0.09987756067008377,0.07455431068741052,0.05980622905105231,0.2001782496152653,1.2072765484002432,-0.054029029671400775,0.06272536509828541,0.9841123211818998,0.95,,,,,1.0,0.1,,,,
misspec,2,3,0.25,512,64,16.0,1,exact,0.04984682459537742,0.04157851681822932,0.035180708466531076,0.1211037411843513,0.865063491578981,-0.15302951046714508,0.05859873954034514,0.931010539966182,0.95,1.0,3.141180363230228e-14,6.301665931036112e-13,1.0558473941799147e-08,,,1.0,0.25,0.7036625921744488,0.14552343388145478
misspec,2,3,0.5,512,64,16.0,1,exact,0.0641169935472568,0.052849258036565545,0.04365751830107915,0.14303662204546658,0.9785060080232536,-0.05417778904942083,0.04659275112736269,0.9766909039785703,0.9500000000000001,1.0,1.1809947034710847e-13,1.841937118590322e-12,1.2821572132981329e-08,,,1.0,0.5,0.8940929882089722,0.09565333220886128
misspec,2,3,2.0,512,64,16.0,1,exact,0.1102495036073752,0.09075509037877832,0.07688207565376257,0.18266753393422883,1.2854177568905858,-0.014362656754597136,0.07708836156281294,0.9793781718572807,0.95,1.0,8.596389207864873e-14,7.797213526220188e-13,1.4331251582078282e-08,,,1.0,2.0,0.9633170270525508,0.09580055692380521
misspec,2,3,4.0,512,64,16.0,1,exact,0.13153103039671007,0.11062841633918045,0.09576788939955565,0.18911145125865442,1.4081531660501212,-0.02245978063498999,0.09627233114572752,0.9767433671030824,0.95,1.0,8.192566884116627e-13,6.228619101824921e-12,3.892816429913225e-08,,,1.0,4.0,0.965333274538269,0.1118155883172796
base,2,3,1.0,512,256,64.0,1,exact,0.07003344006982096,0.05897696174754358,0.04336026106486668,0.1633192548505971,1.0142623112298317,-0.005204379517271818,0.043387346631026474,0.9850943196038288,0.95,1.0,1.0782088449027877e-12,1.5395628771453325e-11,2.015563142147742e-08,,,,,,
base,2,3,1.0,512,256,64.0,1,quadratic,0.08122920489630685,0.05561783552854833,0.0371656420444224,0.20991322695791337,1.0542755000626245,-0.0056220166828810925,0.03719724911600499,0.9937274664636482,0.95,,,,,,,,,,
base,2,3,1.0,512,256,64.0,1,source_first,0.08024870974686246,0.06292586653761298,0.047309948003799285,0.18149039022235636,1.0804385773257716,-0.003205219832965067,0.047320221437976914,0.9869865198281345,0.9499999999999998,,,,,0.1,1.0,,,,
base,2,3,1.0,512,256,64.0,1,pooled_first,0.08741374452310512,0.06823503995026849,0.05687115556035668,0.17476438127590083,1.1382686693777058,-0.04771078996461964,0.05914747503940473,0.9807632497441429,0.95,,,,,1.0,0.1,,,,
misspec,2,3,0.25,512,256,64.0,1,exact,0.032322694779029666,0.027607606780399873,0.02068740832930883,0.10786698498484526,0.6911674533169592,-0.16357938313599196,0.047445622916460484,0.896936411585222,0.95,1.0,3.3756307032479844e-13,1.044353116695588e-11,2.3490573628683508e-08,,,1.0,0.25,0.48931838024318736,0.1427922287184987
misspec,2,3,0.5,512,256,64.0,1,exact,0.04682654157367201,0.03978421332855556,0.029353613039413445,0.13218520542881707,0.8303306372640877,-0.04245928418848344,0.031156403853211844,0.981418312663029,0.9500000000000001,1.0,3.802073401666086e-13,8.119483681459368e-12,2.6980128954352156e-08,,,1.0,0.5,0.858682401085756,0.08272583659347502
misspec,2,3,2.0,512,256,64.0,1,exact,0.09578699866394581,0.08190192724361232,0.06928985119204874,0.1627794442547863,1.2011764288335174,-0.005802075395791473,0.06932351527094718,0.977455049580487,0.95,1.0,6.312952699793542e-13,6.590615415294075e-12,2.0727023614668353e-08,,,1.0,2.0,0.9648628215339349,0.08185885032358806
misspec,2,3,4.0,512,256,64.0,1,exact,0.11905231714800754,0.10232459757071907,0.08818364337982909,0.1756948313644384,1.3411163778798192,-0.008954620277501046,0.08826382860414332,0.9759963391234938,0.95,1.0,1.4032187982064026e-13,1.178657275911649e-12,3.3639101216723256e-08,,,1.0,4.0,0.9683631242704073,0.09765378404415846
base,2,3,1.0,512,1024,256.0,1,exact,0.060891445441072486,0.05366907148968239,0.038199662718437326,0.15063791927212472,0.946922071197925,-0.0039680448576853156,0.03821540809842993,0.9845624870316034,0.95,1.0,3.283972951217793e-14,5.393159790230055e-13,5.93806775685706e-08,,,,,,
base,2,3,1.0,512,1024,256.0,1,quadratic,0.06958809079067416,0.05110890562556453,0.03410525969939251,0.188368869751033,0.9846763881900106,-0.0044129319131953615,0.034124733667463006,0.99230562398893,0.95,,,,,,,,,,
base,2,3,1.0,512,1024,256.0,1,source_first,0.06603290653615831,0.053735289275772265,0.03874742021349516,0.1651831901939878,0.9796030818635043,-0.002713917445742897,0.03875478556139746,0.9871550971443227,0.95,,,,,0.1,1.0,,,,
base,2,3,1.0,512,1024,256.0,1,pooled_first,0.0774815043465713,0.06574922244582454,0.05858373886207987,0.1374691437541219,1.0832110002732682,-0.03696039876863555,0.05994980993921643,0.9730476795881526,0.95,,,,,1.0,0.1,,,,
misspec,2,3,0.25,512,1024,256.0,1,exact,0.02404916879235513,0.021419624308788618,0.014160276522074449,0.0994429096028504,0.5913911862031638,-0.16575390245801547,0.04163463270213576,0.8625252304990105,0.9500000000000001,1.0,7.602859104791424e-15,3.1613812395912243e-13,7.28801818476137e-08,,,1.0,0.25,0.3152011141808135,0.13873557129105246
misspec,2,3,0.5,512,1024,256.0,1,exact,0.03823607818218894,0.033904931923504425,0.022753222196114174,0.12443012491384377,0.7465080313527325,-0.03847892239597872,0.024233849664869925,0.983598707541057,0.9500000000000001,1.0,2.161980588572822e-13,5.654294821428396e-12,7.315795564095344e-08,,,1.0,0.5,0.8304720351507467,0.07520566002959386
misspec,2,3,2.0,512,1024,256.0,1,exact,0.08488388375565212,0.07531689033690142,0.06276063054761011,0.1487388759136024,1.1323030195562824,-0.0028376037131061516,0.06276868254244274,0.976163477399562,0.95,1.0,2.1981303793594715e-14,2.5895732877716094e-13,3.875808928335089e-08,,,1.0,2.0,0.9658811043344256,0.07174770852956758
misspec,2,3,4.0,512,1024,256.0,1,exact,0.108971094066341,0.0965977233232457,0.08134663724300023,0.16620606734815901,1.2836696678646964,-0.0037877924098783655,0.08136098461434056,0.9755617973751922,0.95,1.0,8.515437662873086e-13,7.814400447965526e-12,5.905919823992158e-08,,,1.0,4.0,0.9702252112114701,0.0873680752822195
base,2,3,1.0,2048,64,16.0,1,exact,0.0408422239141006,0.03346429968852864,0.027915967986116005,0.11369369343980604,0.7811951905803235,-0.0060157427924720785,0.027952157147461184,0.9805225507266877,0.95,1.0,1.1248176017259478e-14,2.754055714722257e-13,2.9673125298991825e-08,,,,,,
base,2,3,1.0,2048,64,16.0,1,quadratic,0.04751526484349179,0.030694955288116547,0.02126620927341427,0.16201560285996383,0.8039228103090709,-0.005516621525503584,0.02129664238646992,0.9941202555604786,0.95,,,,,,,,,,
base,2,3,1.0,2048,256,64.0,1,exact,0.02891817714530525,0.024976557527374044,0.02026323477835821,0.09303194272370668,0.6585555649436405,-0.0006055714424459957,0.020263601495130117,0.9792856984666962,0.9500000000000001,1.0,2.1576652476201835e-14,7.46127681830897e-13,2.968173981552482e-08,,,,,,
base,2,3,1.0,2048,256,64.0,1,quadratic,0.034374253972861646,0.02321476518176256,0.016626167952513024,0.13322194271346077,0.6908840183808789,-0.0024006051096903125,0.016631930857405695,0.9926063858749602,0.95,,,,,,,,,,
base,2,3,1.0,2048,1024,256.0,1,exact,0.022485139363691647,0.020277078604032904,0.016256948675522853,0.07891888676463192,0.5819517734038535,-0.0009370046160190881,0.016257826653173293,0.9775137978339485,0.95,1.0,6.961609914902063e-13,3.096093736534037e-11,5.6352982788510775e-08,,,,,,
base,2,3,1.0,2048,1024,256.0,1,quadratic,0.026012267656412673,0.019351795537174154,0.014402548070795013,0.10774840873821599,0.6109668528432429,-0.0019410374969321964,0.01440631569735951,0.9890765189403647,0.9499999999999998,,,,,,,,,,
equal_smoothness,1,3,1.0,512,0,0.0,1,exact,0.12662238492433647,0.10344346443733426,0.07998498821193321,0.21595693254073428,1.366369436288679,0.012983519376135177,0.0801535599873237,0.9841829713759023,0.9499999999999998,1.0,3.7657880682970594e-17,2.974030279517572e-16,7.482780523469532e-09,,,,,,
equal_smoothness,1,3,1.0,512,0,0.0,1,quadratic,0.13479113608005971,0.09910580593695165,0.0658373904112124,0.26259045235660666,1.3698327114600937,0.031543473951435974,0.06683238116013732,0.9919407333193938,0.9500000000000001,,,,,,,,,,
equal_smoothness,1,3,1.0,576,0,0.0,1,exact,0.12557212731608855,0.10259728638079461,0.07911401280017312,0.21554144500748673,1.3603629268183268,0.013370202855244484,0.07929277512456351,0.9842867288318964,0.95,1.0,2.5273028539088238e-14,2.012630436328541e-13,1.0218818500561765e-08,,,,,,
equal_smoothness,1,3,1.0,576,0,0.0,1,quadratic,0.13386348286935806,0.09821179909885512,0.06483269382664655,0.2627371101361806,1.363621120813848,0.03200579404117376,0.06585706467885259,0.9921170194234175,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,768,0,0.0,1,exact,0.10972108410089665,0.08856607137131697,0.06604278990004761,0.20899352669604154,1.2660324091704813,0.011711632660051041,0.06617995223961158,0.9861319307075326,0.95,1.0,8.505206819643297e-16,7.751661304970456e-15,9.408865216979242e-09,,,,,,
equal_smoothness,1,3,1.0,768,0,0.0,1,quadratic,0.11760528481565383,0.08452705499134963,0.05295862363765499,0.25425707694772004,1.2658241745116354,0.02817981842641526,0.05375272580420072,0.9936684742973931,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,1536,0,0.0,1,exact,0.07825474144367453,0.06292188135101917,0.04597029052502316,0.17967874364724218,1.0665364682585203,0.0031613426595424876,0.045980284612434204,0.9871141640773552,0.9499999999999998,1.0,1.0073463155139403e-16,1.2872655342411406e-15,1.597643787812393e-08,,,,,,
equal_smoothness,1,3,1.0,1536,0,0.0,1,quadratic,0.08342471823751904,0.06023137784502144,0.03675339572107965,0.21603546587641437,1.0629260313793611,0.0162668026929631,0.03701800459093144,0.9942609066212975,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,2048,0,0.0,1,exact,0.06361183423485302,0.04990749121781368,0.034275900750594425,0.1712773583526398,0.9524478781251079,-0.002237490473535164,0.03428090711421358,0.9898911509300593,0.95,1.0,3.833521327731334e-16,6.0264279026730875e-15,1.604942990334851e-08,,,,,,
equal_smoothness,1,3,1.0,2048,0,0.0,1,quadratic,0.06770521696377774,0.047941360224809146,0.027539047929467507,0.20041499203979285,0.9468322039124721,0.008176522398591235,0.02760590344800217,0.9956188929995413,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,4096,0,0.0,1,exact,0.054814461283058405,0.04167650097563732,0.026280031031638635,0.16892137298583554,0.8714424730678709,-0.004642532358408724,0.026301584138337507,0.9927836531829267,0.95,1.0,5.910865721165342e-16,1.0783405661221417e-14,3.1369678857982104e-08,,,,,,
equal_smoothness,1,3,1.0,4096,0,0.0,1,quadratic,0.057983928135896895,0.04011570923602741,0.020815333961835356,0.19279158221784876,0.8602284219751036,0.0037057637096920004,0.020829066646507428,0.9971196279170723,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,8192,0,0.0,1,exact,0.042230082695455945,0.03051906240802146,0.01644673817410619,0.16057192943148485,0.7430733279240409,-0.011243716451094343,0.0165731593337388,0.9960994247191921,0.9500000000000001,1.0,7.396589935364856e-14,1.7514978572752705e-12,3.946563436990442e-08,,,,,,
equal_smoothness,1,3,1.0,8192,0,0.0,1,quadratic,0.04412501491986422,0.029491572445954573,0.012798772720446846,0.17699220943142488,0.7261564475289085,-0.005529301135931197,0.012829345891498657,0.9986518459747754,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,512,64,16.0,1,exact,0.09112765777830006,0.07320954824074306,0.05496926711930224,0.19015359754419014,1.15403317131763,-0.015677255780703003,0.05521504346811582,0.985935955274291,0.95,1.0,3.229438473436532e-14,3.543862041635342e-13,1.3723914413180582e-08,,,,,,
equal_smoothness,1,3,1.0,512,64,16.0,1,quadratic,0.10468508038303509,0.06905540950738387,0.04565767970405881,0.24295555288771706,1.1890285211573866,-0.01196167478769361,0.04580076136778535,0.9945300378267194,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,512,64,16.0,1,source_first,0.10134236657593602,0.07718953409536072,0.05300758492076917,0.21985172652305202,1.1979453922849914,-0.006830877389918388,0.053054245806685274,0.9906896060023358,0.95,,,,,0.1,1.0,,,,
equal_smoothness,1,3,1.0,512,64,16.0,1,pooled_first,0.11310393943562914,0.09085164537096364,0.07589344451192497,0.19290022012352442,1.298115147506466,-0.052935226355891984,0.07869558270127448,0.9793489480277351,0.9499999999999998,,,,,1.0,0.1,,,,
equal_smoothness,1,3,1.0,512,256,64.0,1,exact,0.07765594644326468,0.06510094177089007,0.0434505073701266,0.18494712507400074,1.0568843571568378,-0.009322100942856348,0.04353740893611541,0.9886780071444364,0.95,1.0,1.393598049429086e-12,1.7945799558920406e-11,3.040972264112316e-08,,,,,,
equal_smoothness,1,3,1.0,512,256,64.0,1,quadratic,0.08792770209929908,0.06194001741610647,0.038185915641331225,0.22302866734563037,1.0890685659969028,-0.00845695767746224,0.03825743577448961,0.9946305552942143,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,512,256,64.0,1,source_first,0.08255787413087534,0.06562643047463175,0.04255306184756826,0.2000120303464446,1.079311171739035,-0.005212281485312609,0.0425802297258504,0.9910837082198357,0.95,,,,,0.1,1.0,,,,
equal_smoothness,1,3,1.0,512,256,64.0,1,pooled_first,0.10184662710418396,0.07197709975638077,0.034010075951142686,0.26045450879768095,1.127604958539081,-0.08431499720447522,0.04111909470473335,0.995118439372908,0.9500000000000001,,,,,1.0,1.0,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,1,exact,0.06953899595514695,0.06116283477463963,0.038227315711828566,0.17695106736981944,0.9981348903985314,-0.007580375716184307,0.03828477780782708,0.9892469771612744,0.95,1.0,3.6367917454046664e-13,5.229859441385115e-12,7.249808864394173e-08,,,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,1,quadratic,0.07714607375960372,0.05862590058853561,0.03509267340390444,0.20506925746122767,1.0266289668500976,-0.007006831978041639,0.03514176909827295,0.9938231629909373,0.95,,,,,,,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,1,source_first,0.0730286259645704,0.06040915449847416,0.03780414090935811,0.18768187194082514,1.015646857647022,-0.004668168049154486,0.03782593270229326,0.99097396974162,0.95,,,,,0.1,1.0,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,1,pooled_first,0.08336166082623825,0.06331793878015349,0.031861384256385274,0.22693672371357831,1.0411269834093315,-0.058530525222227014,0.03528720663917503,0.9945908609694961,0.9500000000000001,,,,,1.0,1.0,,,,
kappa2,2,2,1.0,512,0,0.0,1,exact,0.0457175825252441,0.04051587053222131,0.03130157589046505,0.12006667578799311,0.8266148224494895,-0.02571695302189947,0.03196293756319563,0.9792220820286753,0.95,1.0,5.8723526835052375e-15,1.284484515396822e-13,1.0361153646852665e-08,,,,,,
kappa2,2,2,1.0,512,0,0.0,1,quadratic,0.04845608952814541,0.03909231113696064,0.028123487723655624,0.142592432493768,0.8381920709348151,-0.008593459618805976,0.028197335271875672,0.9874327665087589,0.95,,,,,,,,,,
kappa2,2,2,1.0,576,0,0.0,1,exact,0.04471408889436753,0.0396300043561502,0.03043363373949501,0.119500858385505,0.8171192032463451,-0.025469921713041632,0.03108235065156348,0.9795284226071967,0.9500000000000001,1.0,4.840573744723588e-16,1.0825611936673807e-14,1.3841267698260013e-08,,,,,,
kappa2,2,2,1.0,576,0,0.0,1,quadratic,0.047417475395113685,0.03821950151417987,0.027268817143501246,0.1419459694799836,0.8283475089626757,-0.008291989006447231,0.027337574225184288,0.9877539836166906,0.95,,,,,,,,,,
kappa2,2,2,1.0,768,0,0.0,1,exact,0.042352943871530255,0.037456582637613395,0.028136119143793534,0.11923432696894265,0.7937106356809618,-0.02521616933752302,0.02877197433985217,0.9807096582119701,0.95,1.0,1.952255634026768e-16,4.609492175912425e-15,1.307515354493476e-08,,,,,,
kappa2,2,2,1.0,768,0,0.0,1,quadratic,0.04503781895240898,0.03604155221485676,0.024930269167763877,0.1418010923252889,0.8039047970510649,-0.00813264108629319,0.024996409018802342,0.9889892644572338,0.95,,,,,,,,,,
kappa2,2,2,1.0,1536,0,0.0,1,exact,0.0316764575479799,0.027509764223446864,0.018009997195172277,0.1169036370384071,0.6762008336615518,-0.029610642303854018,0.018886787332819066,0.9861672584407035,0.9499999999999998,1.0,1.1166507827246216e-14,3.5251756956510865e-13,2.1355395148309568e-08,,,,,,
kappa2,2,2,1.0,1536,0,0.0,1,quadratic,0.03380441542694168,0.026482067073540082,0.01578550349820254,0.1342345407439499,0.6819784535483359,-0.01329152322642857,0.015962168087881232,0.9930465966899539,0.95,,,,,,,,,,
kappa2,2,2,1.0,2048,0,0.0,1,exact,0.029134666521696606,0.02510710591457331,0.015340461284333317,0.11744873450728742,0.6428247695230078,-0.030747273806154274,0.016285856130843938,0.9882994087525347,0.95,1.0,2.564263751174932e-14,8.801417889116125e-13,1.9996238341159363e-08,,,,,,
kappa2,2,2,1.0,2048,0,0.0,1,quadratic,0.031186035322634947,0.024126475777246185,0.013287144443485227,0.13378673655915865,0.64685916771262,-0.014576212547206646,0.013499610415706572,0.9946299074666749,0.95,,,,,,,,,,
kappa2,2,2,1.0,4096,0,0.0,1,exact,0.019457998888357454,0.016907949846615443,0.009922059504800476,0.09765213455709496,0.5232899532191868,-0.029865339227574506,0.010813997991978576,0.9883003965581341,0.9500000000000001,1.0,1.0331756191851477e-11,5.309773246021412e-10,3.9003456901139554e-08,,,,,,
kappa2,2,2,1.0,4096,0,0.0,1,quadratic,0.02072601712090679,0.01627622316593427,0.008527184244379662,0.11044832672579122,0.5247257131253774,-0.01701364239753045,0.008816648272010709,0.9948159323152104,0.9500000000000001,,,,,,,,,,
kappa2,2,2,1.0,8192,0,0.0,1,exact,0.013208982806905141,0.011478976422942037,0.005960735038666718,0.08513664174865264,0.42434590139609585,-0.029698201362375,0.00684271820282689,0.9900823173420144,0.95,1.0,6.571144188028568e-12,4.974754138216783e-10,5.77870771975531e-08,,,,,,
kappa2,2,2,1.0,8192,0,0.0,1,quadratic,0.014070249376162944,0.01103159725795245,0.005149669639366568,0.09444882072739912,0.42498414368172727,-0.018961425581210056,0.005509205299438336,0.9958711345627309,0.95,,,,,,,,,,
kappa2,2,2,1.0,512,64,16.0,1,exact,0.03912306728669692,0.0335408055554596,0.029600133017362813,0.09758552284706021,0.7697436881167896,-0.014154808952063336,0.029800491633832225,0.974219413896322,0.95,1.0,6.316987532694004e-15,1.6146452644938652e-13,1.0895068406375484e-08,,,,,,
kappa2,2,2,1.0,512,64,16.0,1,quadratic,0.0439199738922816,0.03167700250625143,0.025123545975065848,0.1371000653435867,0.796756264095985,-0.014837451483334707,0.02534369594158616,0.9876671123640243,0.95,,,,,,,,,,
kappa2,2,2,1.0,512,64,16.0,1,source_first,0.04352435827599832,0.036565835773569005,0.03153505473940665,0.10949567816398816,0.8097762892160218,-0.021778121273615003,0.032009341305614926,0.9763737242537909,0.95,,,,,1.0,0.1,,,,
kappa2,2,2,1.0,512,64,16.0,1,pooled_first,0.04247116460856081,0.03342225074245461,0.027893303973343764,0.12073881163576627,0.7940576036689051,-0.033485294972208646,0.029014568952719585,0.9802774006656676,0.95,,,,,1.0,0.1,,,,
kappa2,2,2,1.0,512,256,64.0,1,exact,0.032795313013848706,0.029038188556876388,0.025779711577761325,0.0837591871742281,0.7061342952995646,-0.006184576689855614,0.02581796056659403,0.9720035477354704,0.95,1.0,9.781872538525105e-15,2.982704429256231e-13,2.0753942541891366e-08,,,,,,
kappa2,2,2,1.0,512,256,64.0,1,quadratic,0.03685848000550767,0.027713752371951516,0.022490867929461384,0.11986497435050109,0.7347776277900414,-0.009006582593857448,0.02257198645948136,0.9855291548917576,0.9500000000000001,,,,,,,,,,
kappa2,2,2,1.0,512,256,64.0,1,source_first,0.036928225551709395,0.030765965324863514,0.02649821527253555,0.10212742177874581,0.7454207703521262,-0.004015123702056478,0.02651433649087837,0.9779161608345848,0.95,,,,,0.1,1.0,,,,
kappa2,2,2,1.0,512,256,64.0,1,pooled_first,0.03776803267816843,0.030318050866619192,0.025715832764043635,0.10978251187746069,0.7509972614301976,-0.03687051303086841,0.027075267495203073,0.9775789149258305,0.95,,,,,1.0,0.1,,,,
kappa2,2,2,1.0,512,1024,256.0,1,exact,0.02954784641927507,0.02685645130936829,0.02375503538459865,0.07611051855477284,0.6709342728931301,-0.004061598590685334,0.023771531967710507,0.9704307009740728,0.95,1.0,2.1700725424205575e-13,7.344266352369237e-12,3.9694642072537444e-08,,,,,,
kappa2,2,2,1.0,512,1024,256.0,1,quadratic,0.032494977504483505,0.02596414553144858,0.021381206406862675,0.10542187200776142,0.6946746483081604,-0.005479188690771686,0.021411227915571755,0.9823904571349404,0.95,,,,,,,,,,
kappa2,2,2,1.0,512,1024,256.0,1,source_first,0.03164452004055663,0.027141153972821255,0.023146616899016224,0.09218407205987597,0.6908939361885209,-0.0030990862790962748,0.023156221234781508,0.9767992969443927,0.9499999999999998,,,,,0.1,1.0,,,,
kappa2,2,2,1.0,512,1024,256.0,1,pooled_first,0.03337829149967704,0.029059724453314142,0.026303124449943965,0.08411401220803272,0.7124655847579952,-0.027403636820798383,0.02705408376095018,0.9696919573586,0.9500000000000001,,,,,1.0,0.1,,,,
kappa4,2,4,1.0,512,0,0.0,1,exact,0.28787376046424173,0.21540296043557294,0.10196188520281452,0.4311749937802831,1.9128449268986993,0.07291844786026336,0.10727898524116446,0.9965372165059373,0.95,1.0,1.3018688935487181e-14,4.522360396617078e-14,1.6729127614648682e-08,,,,,,
kappa4,2,4,1.0,512,0,0.0,1,quadratic,0.30889900345696636,0.20509278987098667,0.0768552697382524,0.48170917960810544,1.8754175837188722,0.10600823427447281,0.08809301547224391,0.9985670452280585,0.9499999999999997,,,,,,,,,,
kappa4,2,4,1.0,576,0,0.0,1,exact,0.2857342659020496,0.21356450184378434,0.09963499688462188,0.43139224496672135,1.9012175858726519,0.07271670333304137,0.10492271582824743,0.9966986895399443,0.95,1.0,2.6409280479359673e-14,9.24260182655616e-14,3.732978548698759e-08,,,,,,
kappa4,2,4,1.0,576,0,0.0,1,quadratic,0.3066128507438827,0.2032723044423264,0.07463701476502817,0.48163869858936226,1.8620186596323758,0.10609460319905928,0.08589307959299401,0.9986604725649061,0.9500000000000001,,,,,,,,,,
kappa4,2,4,1.0,768,0,0.0,1,exact,0.2747180942207802,0.20439230393986202,0.08857063648605473,0.43144809390554206,1.8419559227682207,0.07096238105900254,0.09360629601161781,0.9974264703164278,0.9499999999999998,1.0,1.0209420296207102e-14,3.71632612157035e-14,2.397881772720944e-06,,,,,,
kappa4,2,4,1.0,768,0,0.0,1,quadratic,0.2949705900511359,0.19431505823509604,0.06462543374927823,0.47994286774767025,1.7961798952864576,0.10445448070142183,0.07553617228788194,0.9990614477325738,0.95,,,,,,,,,,
kappa4,2,4,1.0,1536,0,0.0,1,exact,0.20880012751421673,0.153175895457753,0.0483819002016603,0.40052244295739087,1.5246454097222708,0.048835011986916754,0.0507667585974226,0.9992970135447553,0.9500000000000001,1.0,3.773858868595704e-14,1.8074025689178522e-13,4.147401049719306e-06,,,,,,
kappa4,2,4,1.0,1536,0,0.0,1,quadratic,0.22336026931126113,0.14611642914711756,0.03701022858498065,0.43168280105452483,1.4962408890109382,0.0819142630870755,0.043720175082079274,0.9997248719952175,0.95,,,,,,,,,,
kappa4,2,4,1.0,2048,0,0.0,1,exact,0.10861749567145304,0.08799869908216863,0.04881008418937592,0.24455553864526788,1.216149963267346,0.004865468610629975,0.048833756974176946,0.9940708631505092,0.95,1.0,4.810508343418609e-14,4.4288521970433455e-13,1.4845877532527237e-08,,,,,,
kappa4,2,4,1.0,2048,0,0.0,1,quadratic,0.11672489888003426,0.08370687180998557,0.03744320052624512,0.28157005940580604,1.199716375195195,0.03355474790837909,0.03856912163343999,0.9977552387363028,0.9499999999999998,,,,,,,,,,
kappa4,2,4,1.0,4096,0,0.0,1,exact,0.08430188166914701,0.06907645356621522,0.037773414057501405,0.21570458412292864,1.0709857434341836,-0.006636559071743875,0.03781745797381415,0.9941064117445754,0.9499999999999998,1.0,2.944358911644068e-16,3.492637238157462e-15,2.0792622820134703e-08,,,,,,
kappa4,2,4,1.0,4096,0,0.0,1,quadratic,0.0907675497720592,0.06573592483337046,0.02984858599933759,0.24681767313691622,1.0620008957607907,0.019915992989649522,0.030245232776101357,0.9977385193349658,0.95,,,,,,,,,,
kappa4,2,4,1.0,8192,0,0.0,1,exact,0.06913597133682788,0.05610579602190029,0.02654692221453848,0.20637114411246887,0.9487881560691144,-0.012691462110646423,0.026707995425044456,0.9963022542561878,0.95,1.0,4.419074917147861e-12,6.391860607003398e-11,3.637969704505132e-08,,,,,,
kappa4,2,4,1.0,8192,0,0.0,1,quadratic,0.07371006857031835,0.0535418814693287,0.021091226380543043,0.22938797307133457,0.9365363588503834,0.012719020459512453,0.021252999861992538,0.9986826792138315,0.95,,,,,,,,,,
kappa4,2,4,1.0,512,64,16.0,1,exact,0.1369995795922974,0.10918481864110413,0.07378645904623563,0.25142219581027797,1.3976849504591338,-0.010562931575322843,0.07389803456970058,0.989852717497317,0.95,1.0,5.315951384149206e-13,3.880268392041174e-12,1.4612391441926762e-08,,,,,,
kappa4,2,4,1.0,512,64,16.0,1,quadratic,0.1656709479725285,0.09930184772566694,0.05696485896428319,0.32970606456091356,1.444601003261257,0.00010111268301127296,0.056964869188057855,0.9975244707703701,0.95,,,,,,,,,,
kappa4,2,4,1.0,512,64,16.0,1,source_first,0.16683657632697216,0.12391230321587153,0.0906632668586071,0.275995125805448,1.5439963573379631,-0.0015223305414169275,0.09066558434888443,0.9896486007707459,0.95,,,,,0.1,1.0,,,,
kappa4,2,4,1.0,512,64,16.0,1,pooled_first,0.18172381712041685,0.11769675566983483,0.07947336924027337,0.31976623943146887,1.5671829258294347,-0.06101272246734779,0.08319592154315097,0.993445955802138,0.95,,,,,1.0,0.1,,,,
kappa4,2,4,1.0,512,256,64.0,1,exact,0.10056717533456265,0.08564671148777281,0.051037382259984374,0.22255289949712692,1.1889532943964876,-0.0064857616427203,0.05107944736407056,0.9914700353200228,0.95,1.0,9.581641687658304e-15,9.527603470797008e-14,3.741990423874525e-08,,,,,,
kappa4,2,4,1.0,512,256,64.0,1,quadratic,0.12029685261067316,0.08062540440497865,0.044979652965972235,0.27443979238569055,1.2466215142005574,-0.000948039096020592,0.04498055174409982,0.9967067405722718,0.9500000000000001,,,,,,,,,,
kappa4,2,4,1.0,512,256,64.0,1,source_first,0.11247074765014398,0.0879433809304699,0.05761861279815645,0.2342053262673322,1.2588157965055784,-0.0026550861468925824,0.057625662280603875,0.9912571464920482,0.9499999999999998,,,,,0.1,1.0,,,,
kappa4,2,4,1.0,512,256,64.0,1,pooled_first,0.13373056034073746,0.11146765079683818,0.06843694476061737,0.2555261543954358,1.3724631303591641,-0.10981399188414498,0.08049605757414843,0.9850450425759716,0.9500000000000001,,,,,0.1,0.1,,,,
kappa4,2,4,1.0,512,1024,256.0,1,exact,0.08638070135940398,0.0765699121503926,0.04383551200862182,0.20626485243681766,1.101900049758473,-0.0058814141574790035,0.04387010304111361,0.9914724922776287,0.9499999999999998,1.0,2.8878155529897125e-13,3.3431258458696523e-12,8.66261914255994e-08,,,,,,
kappa4,2,4,1.0,512,1024,256.0,1,quadratic,0.09976189349377819,0.07319518254514712,0.040494292847397584,0.24344938004928376,1.148986792039947,-0.0031815650854194466,0.04050441520379034,0.9956898777033307,0.95,,,,,,,,,,
kappa4,2,4,1.0,512,1024,256.0,1,source_first,0.09359912892650984,0.07573526773185857,0.04606279679681136,0.2180282828664632,1.1425917478509264,-0.003174405276602954,0.04607287364567149,0.992222361381823,0.95,,,,,0.1,1.0,,,,
kappa4,2,4,1.0,512,1024,256.0,1,pooled_first,0.10790674414180045,0.07927672822344495,0.035368177817052704,0.26932984670241755,1.157348028764104,-0.06256105366951337,0.039282063253292435,0.9966431734283351,0.95,,,,,1.0,1.0,,,,
rho_small,2,3,0.25,512,0,0.0,1,exact,0.10222316088351036,0.09388814359331639,0.06744182846080735,0.18649753999102242,1.232383183682773,0.02534808670225397,0.06808435396027233,0.9818021755544781,0.9499999999999998,1.0,4.2809651526317024e-14,4.187862237512033e-13,7.118262492117796e-09,,,,,,
rho_small,2,3,0.25,512,0,0.0,1,quadratic,0.10530321932214709,0.09229813764036947,0.061226958960301996,0.20994346944319345,1.2358699496779366,0.03747278988273961,0.06263116894189795,0.9864688933536595,0.95,,,,,,,,,,
rho_small,2,3,0.25,576,0,0.0,1,exact,0.10116684106404635,0.09298314316781801,0.0663913795581181,0.1864817993958881,1.225450798982099,0.02579032375639234,0.06705652035757763,0.9820291324343239,0.95,1.0,3.042224708824914e-13,3.0071362086901114e-12,6.242400626606138e-09,,,,,,
rho_small,2,3,0.25,576,0,0.0,1,quadratic,0.10430087336267366,0.09137482892364643,0.0601626634881042,0.21009095619414336,1.2289319843863444,0.03786432682215235,0.061596370733798964,0.9867204491410331,0.95,,,,,,,,,,
rho_small,2,3,0.25,768,0,0.0,1,exact,0.08638667193143462,0.07949480561367721,0.054006778742897575,0.17994413907804013,1.1275071031434403,0.021532172834795138,0.05447041320988506,0.9842886338261385,0.9499999999999998,1.0,5.818757054231923e-13,6.735711567694481e-12,8.578415348786553e-09,,,,,,
rho_small,2,3,0.25,768,0,0.0,1,quadratic,0.0894797114618679,0.07806488859362937,0.048856921825112164,0.2015509603965105,1.1313590292541602,0.032451736152345534,0.04991003700441361,0.9886715143629788,0.95,,,,,,,,,,
rho_small,2,3,0.25,1536,0,0.0,1,exact,0.060820980979284525,0.056230765090455076,0.037046517025617655,0.15418970119196312,0.9437087609587308,0.00914174406277346,0.03713008851012691,0.9856649560357221,0.95,1.0,6.119636101803392e-16,1.0061718839897904e-14,1.5147385226162294e-08,,,,,,
rho_small,2,3,0.25,1536,0,0.0,1,quadratic,0.06266540696750245,0.055405222226966006,0.03375840059578104,0.17002060572683947,0.9453113580116994,0.018514617837081526,0.03410119166943422,0.9895209186310516,0.95,,,,,,,,,,
rho_small,2,3,0.25,2048,0,0.0,1,exact,0.04792834123473582,0.0443954333411575,0.02767386092217578,0.14231823605062016,0.8331571074974471,0.0007124941294649467,0.027674368570060302,0.9877249431727623,0.9500000000000001,1.0,2.56309257456018e-13,5.347759819199817e-12,1.9002474517585828e-08,,,,,,
rho_small,2,3,0.25,2048,0,0.0,1,quadratic,0.04953529733302897,0.043770482087095566,0.025330260527974054,0.15557967992335928,0.835221086921379,0.009205582343444485,0.02541500327425599,0.991195605656338,0.95,,,,,,,,,,
rho_small,2,3,0.25,4096,0,0.0,1,exact,0.03957675328863183,0.036619453103805544,0.02071401536951307,0.13734168310865702,0.7486778336064346,-0.0040504562647235565,0.020730421565465507,0.9906756151987008,0.95,1.0,5.9494064531177365e-15,1.5032578366721824e-13,2.0206538100289907e-08,,,,,,
rho_small,2,3,0.25,4096,0,0.0,1,quadratic,0.04076788561930077,0.036185409596112175,0.019050467369837586,0.14736830815837978,0.7490024467600666,0.003767031942579546,0.019064657899494,0.9933183290140666,0.95,,,,,,,,,,
rho_small,2,3,0.25,8192,0,0.0,1,exact,0.028539933713533663,0.026380518040098944,0.01262550014794769,0.12615242195687712,0.6220559525893978,-0.013589191716641524,0.012810166279459329,0.9940085892579609,0.9499999999999998,1.0,2.1105827199814368e-13,7.395191387499953e-12,2.050407173084938e-08,,,,,,
rho_small,2,3,0.25,8192,0,0.0,1,quadratic,0.029177026767852624,0.026113096965548248,0.011668273610451077,0.1323206452425378,0.6200389806482667,-0.00651662133588693,0.011710739964086413,0.9958277075561236,0.9499999999999998,,,,,,,,,,
rho_small,2,3,0.25,512,64,16.0,1,exact,0.04984682459537742,0.04157851681822932,0.035180708466531076,0.1211037411843513,0.865063491578981,-0.036791253521822,0.03653430480223806,0.9763942888845414,0.95,1.0,3.141180363230228e-14,6.301665931036112e-13,1.0558473941799147e-08,,,,,,
rho_small,2,3,0.25,512,64,16.0,1,quadratic,0.058001293460223494,0.03870539074640605,0.029043740698366523,0.17016918863841649,0.9014231019916046,-0.03377914990231101,0.03018477166648932,0.9905514353893102,0.9500000000000001,,,,,,,,,,
rho_small,2,3,0.25,512,64,16.0,1,source_first,0.06640006546446314,0.053305553369272556,0.0448426379519165,0.14682447858768866,0.9951346351884319,-0.033284078352413426,0.0459504678236861,0.9797371776651457,0.9500000000000001,,,,,0.1,1.0,,,,
rho_small,2,3,0.25,512,64,16.0,1,pooled_first,0.051597851845188475,0.04345316066577838,0.03697044741483269,0.12094380691195306,0.881039824126687,-0.0458952638779615,0.03907682266126041,0.9742264289657684,0.9500000000000001,,,,,0.1,0.1,,,,
rho_small,2,3,0.25,512,256,64.0,1,exact,0.032322694779029666,0.027607606780399873,0.02068740832930883,0.10786698498484526,0.6911674533169592,-0.04017333212012808,0.022301304942942947,0.9794805795407019,0.95,1.0,3.3756307032479844e-13,1.044353116695588e-11,2.3490573628683508e-08,,,,,,
rho_small,2,3,0.25,512,256,64.0,1,quadratic,0.03832858482182158,0.026100101649455858,0.01772939439631652,0.1435241806299728,0.7252646110359429,-0.03816113845491609,0.019185666884491796,0.9912861049011975,0.95,,,,,,,,,,
rho_small,2,3,0.25,512,256,64.0,1,source_first,0.036011729149592366,0.028933112344082,0.021576615137796615,0.1201462192988017,0.7249718131997177,-0.035643687885479225,0.022847087623874072,0.9836020717606868,0.95,,,,,0.1,1.0,,,,
rho_small,2,3,0.25,512,256,64.0,1,pooled_first,0.03572300867331295,0.03053556504339748,0.02477678176593965,0.10462421759503532,0.7314044324716364,-0.04155556323610843,0.026503646601809858,0.9754305725857184,0.95,,,,,0.1,0.1,,,,
rho_small,2,3,0.25,512,1024,256.0,1,exact,0.02404916879235513,0.021419624308788618,0.014160276522074449,0.0994429096028504,0.5913911862031638,-0.04140325233890718,0.01587450582631367,0.9813927272628218,0.9500000000000001,1.0,7.602859104791424e-15,3.1613812395912243e-13,7.28801818476137e-08,,,,,,
rho_small,2,3,0.25,512,1024,256.0,1,quadratic,0.027688166288229753,0.020523731228328346,0.012867971504929028,0.12173822235970397,0.6168157413006446,-0.038918506580218004,0.0143826216593635,0.9901416014514326,0.9500000000000001,,,,,,,,,,
rho_small,2,3,0.25,512,1024,256.0,1,source_first,0.026015465327915516,0.021238682698324886,0.014147600351005735,0.10893973093830267,0.6097507820064016,-0.036166536059788035,0.015455618681569683,0.9859920038502038,0.95,,,,,0.1,1.0,,,,
rho_small,2,3,0.25,512,1024,256.0,1,pooled_first,0.026798843662902663,0.021620214580987035,0.010981153976577812,0.12576839700944292,0.5963215782037468,-0.05625387614312061,0.014145652557703366,0.9891538461287264,0.95,,,,,0.1,1.0,,,,
rho_large,2,3,2.0,512,0,0.0,1,exact,0.12754066860654448,0.11019844265929561,0.09046611638157624,0.19254753237828895,1.3842195748984072,-0.018420093460624898,0.0908054162246744,0.9783689398733131,0.95,1.0,2.93803536049249e-14,2.303606679024208e-13,1.573188802825401e-08,,,,,,
rho_large,2,3,2.0,512,0,0.0,1,quadratic,0.13940131184111978,0.10355658298879412,0.07291676954502219,0.25784596622033396,1.4050007883165652,0.00954484674006384,0.07300787364431349,0.99067576756111,0.95,,,,,,,,,,
rho_large,2,3,2.0,576,0,0.0,1,exact,0.12653606425703556,0.10934610149365809,0.08955454410379414,0.19230579854294932,1.3785446231073128,-0.018312496158716662,0.08988989161935715,0.9784943360672912,0.95,1.0,9.284302927287883e-17,7.337278096802876e-16,1.5069148435792335e-08,,,,,,
rho_large,2,3,2.0,576,0,0.0,1,quadratic,0.13848539161576695,0.10267347100925608,0.07189398946971787,0.25805309946995225,1.399101603923857,0.00967822512100347,0.0719876575112107,0.9908739780104632,0.95,,,,,,,,,,
rho_large,2,3,2.0,768,0,0.0,1,exact,0.10994937249388471,0.09396386147436006,0.07407746008485139,0.18939881839397343,1.2803013352894785,-0.020502324998730614,0.07449780541520497,0.9809923435417223,0.9500000000000001,1.0,1.3446380675259416e-12,1.2229611111247854e-11,2.1332902223194345e-08,,,,,,
rho_large,2,3,2.0,768,0,0.0,1,quadratic,0.12100044068532248,0.0880028722067945,0.058369951985234286,0.250260841323784,1.2957824538567113,0.005950526805391432,0.05840536075449597,0.9926569024166387,0.95,,,,,,,,,,
rho_large,2,3,2.0,1536,0,0.0,1,exact,0.0782825035880435,0.06630559304916556,0.05051119362880324,0.16664726208144034,1.0764017772589163,-0.026961267439683745,0.05123810357075739,0.9825817023174962,0.95,1.0,2.1431455697905507e-12,2.7377069863129473e-11,2.811814916056602e-08,,,,,,
rho_large,2,3,2.0,1536,0,0.0,1,quadratic,0.08552883362058081,0.0624244953182436,0.03986911620465222,0.21368134550289733,1.0845235078524313,-0.004474832269112383,0.03988914032848891,0.9933739043571246,0.9499999999999998,,,,,,,,,,
rho_large,2,3,2.0,2048,0,0.0,1,exact,0.06239158982686711,0.05218931210255003,0.03739436722243859,0.1581050998685005,0.9542811893206983,-0.03194713616754474,0.03841498673174624,0.9851020935224006,0.95,1.0,5.518061598618128e-12,8.844239446262575e-11,3.500320500179271e-08,,,,,,
rho_large,2,3,2.0,2048,0,0.0,1,quadratic,0.06823664803725582,0.04921188044523225,0.029578668381147234,0.19661632601619985,0.9591520088070737,-0.011307595574928886,0.029706530098833384,0.9946057591719456,0.95,,,,,,,,,,
rho_large,2,3,2.0,4096,0,0.0,1,exact,0.05270319152842115,0.0432606594741818,0.028407347987404095,0.15587124026265095,0.8669766064167841,-0.034719980601360945,0.029612825040362976,0.988272841331552,0.9500000000000001,1.0,1.1151684219459823e-11,2.1159409698075068e-10,5.2787344978998614e-08,,,,,,
rho_large,2,3,2.0,4096,0,0.0,1,quadratic,0.05744359193627964,0.04083477481133682,0.02225225963509686,0.1875935294757865,0.8659649912136484,-0.015239284110577067,0.022484495415299746,0.9961190798598936,0.95,,,,,,,,,,
rho_large,2,3,2.0,8192,0,0.0,1,exact,0.03883642566684989,0.031124151776423123,0.01737466376292371,0.1464983341336214,0.7267629963005224,-0.04034326292607093,0.019002242626445797,0.9917755242868632,0.95,1.0,1.883020344329682e-12,4.8485933295787215e-11,7.489313565401234e-08,,,,,,
rho_large,2,3,2.0,8192,0,0.0,1,quadratic,0.04199783121429525,0.02943445491181383,0.01350333546419393,0.16880312719289686,0.7198889522061934,-0.022812251769755765,0.014023734295000655,0.9976472530170176,0.9500000000000001,,,,,,,,,,
rho_large,2,3,2.0,512,64,16.0,1,exact,0.1102495036073752,0.09075509037877832,0.07688207565376257,0.18266753393422883,1.2854177568905858,-0.014088447790082004,0.07708056001489644,0.9793845710155288,0.95,1.0,8.596389207864873e-14,7.797213526220188e-13,1.4331251582078282e-08,,,,,,
rho_large,2,3,2.0,512,64,16.0,1,quadratic,0.12396166751055665,0.08480722421488858,0.062300969394094095,0.2483157226525589,1.3184188702953998,-0.012338082821004015,0.06245319768179205,0.9916561786249993,0.95,,,,,,,,,,
rho_large,2,3,2.0,512,64,16.0,1,source_first,0.12140634450050325,0.10234040046732747,0.09017434628139506,0.17672577123642205,1.3545325524861471,-0.027071958939215435,0.09090723724220164,0.9753143164143245,0.95,,,,,1.0,0.1,,,,
rho_large,2,3,2.0,512,64,16.0,1,pooled_first,0.12560720444330578,0.10352334684175339,0.08408484691022011,0.20377035489267242,1.3677258111323753,-0.021186843081355988,0.08453372922997411,0.98133247531255,0.9500000000000001,,,,,10.0,0.1,,,,
rho_large,2,3,2.0,512,256,64.0,1,exact,0.09578699866394581,0.08190192724361232,0.06928985119204874,0.1627794442547863,1.2011764288335174,-0.006445737238830018,0.06933139872060078,0.9774473782736655,0.95,1.0,6.312952699793542e-13,6.590615415294075e-12,2.0727023614668353e-08,,,,,,
rho_large,2,3,2.0,512,256,64.0,1,quadratic,0.10993881815897266,0.07708356345653841,0.05764449013374846,0.22867953127734061,1.2480862461540416,-0.007927292076039816,0.05770733209340731,0.9906166338199979,0.95,,,,,,,,,,
rho_large,2,3,2.0,512,256,64.0,1,source_first,0.11006046977916553,0.0882321526495591,0.07239677148377656,0.19407137422966061,1.2784337036622644,-0.00501529052077565,0.07242192462278434,0.982463937816326,0.95,,,,,0.1,1.0,,,,
rho_large,2,3,2.0,512,256,64.0,1,pooled_first,0.11838347910974605,0.09416720999109662,0.0767377887127583,0.20407275760617277,1.3242262739208301,-0.06524153373354658,0.0809942464366638,0.9800814753843141,0.95,,,,,1.0,0.1,,,,
rho_large,2,3,2.0,512,1024,256.0,1,exact,0.08488388375565212,0.07531689033690142,0.06276063054761011,0.1487388759136024,1.1323030195562824,-0.004301120561897687,0.06277913018569808,0.9761517996189416,0.95,1.0,2.1981303793594715e-14,2.5895732877716094e-13,3.875808928335089e-08,,,,,,
rho_large,2,3,2.0,512,1024,256.0,1,quadratic,0.09601093997903073,0.07184977501681031,0.05492327796521869,0.20270091764422787,1.1780307730381734,-0.005786669888413254,0.054956763513616155,0.9880140627099625,0.9499999999999998,,,,,,,,,,
rho_large,2,3,2.0,512,1024,256.0,1,source_first,0.09141122782209227,0.0757816236445796,0.06085773317367742,0.17479557960204498,1.1662645787457024,-0.0037971861576109323,0.06087215179639297,0.9818973480602166,0.9499999999999998,,,,,0.1,1.0,,,,
rho_large,2,3,2.0,512,1024,256.0,1,pooled_first,0.10688540256937203,0.09064883165305912,0.07914258904931755,0.16656174086522535,1.2707122649841034,-0.05490939912664716,0.08215763116176698,0.9733858752898042,0.95,,,,,1.0,0.1,,,,


==> anc/numerical/legacy/quadratic_gains.csv <==
case,n,m,M,G_Q,mcse,budget_G_Q,budget_mcse
base,128,64,16.0,1.9096689519630523,0.0627765221233946,1.50023038293363,0.09122951684902326
base,128,256,64.0,2.2126979993529234,0.08478460411111852,1.2292140274667547,0.08911676478502316
base,128,1024,256.0,2.3603980871039547,0.09458667581645691,0.6808940109654923,0.05273883143996932
base,512,64,16.0,1.8816178819868197,0.08003722759284959,1.822968960600476,0.08471069854431466
base,512,256,64.0,2.3434138268771427,0.11255012913071233,1.8314768230397926,0.07989289316919984
base,512,1024,256.0,2.617488505739678,0.13884915703230305,1.2888721554101044,0.07550387013520456
base,2048,64,16.0,1.5510966880706756,0.04623727554357106,1.5420054861496333,0.04682231064740339
base,2048,256,64.0,2.082121610922229,0.08330226451225506,1.934963947033958,0.08119593140601006
base,2048,1024,256.0,2.537890250396058,0.12280322115834744,1.8570708772968787,0.09201709086380248
equal_smoothness,512,64,16.0,1.8182870187658557,0.07082010929708976,1.7630784875727838,0.07620807062742553
equal_smoothness,512,256,64.0,2.1750098951067303,0.09147214185297176,1.6996458611391267,0.06844898259647057
equal_smoothness,512,1024,256.0,2.352319690691498,0.10549436842350884,1.1631086652530411,0.06902398924948802
kappa2,512,64,16.0,1.3688521406413459,0.047614446862271495,1.304484895013187,0.05378939036709972
kappa2,512,256,64.0,1.6188871400352904,0.06621303084843488,1.2246173323137564,0.05716121074627756
kappa2,512,1024,256.0,1.781417814764943,0.08230910083074565,0.7327354136192025,0.03695694059252374
kappa4,512,64,16.0,2.048723446475236,0.06825321774832213,1.9970028601534269,0.07089616148153847
kappa4,512,256,64.0,2.5526387617619752,0.09629749233768928,2.089445594995808,0.08018287767298847
kappa4,512,1024,256.0,2.821767532038191,0.11575368726338618,1.6787142258863528,0.07209998508666464
rho_large,512,64,16.0,1.4961016834791394,0.044820541775701266,1.449237637625129,0.049763163561179394
rho_large,512,256,64.0,1.7947061277729244,0.06734859773671377,1.379350445223012,0.05168294710421707
rho_large,512,1024,256.0,2.0117429875483244,0.089859046031766,0.9529767621631333,0.05564892887509101
rho_small,512,64,16.0,3.0793444385362614,0.20170994343707765,2.983333257264621,0.20543316642296067
rho_small,512,256,64.0,5.059016273311477,0.3368943471905618,3.981690230402529,0.23833900810595451
rho_small,512,1024,256.0,6.531563203255678,0.4528399217791008,3.2714119621689908,0.22930309153573472


==> anc/numerical/legacy/refine_tuning.py <==
import numpy as np
import pandas as pd
from scipy.optimize import minimize
from experiment import Problem,ROOT,record
T=pd.read_csv(ROOT/'tuning_sensitivity.csv');T.to_csv(ROOT/'tuning_before_refine.csv',index=False)
for idx,r in T[~T.search_success].iterrows():
 rng=np.random.default_rng(2026102500+int(r.rep));x=rng.uniform(size=8192);u=rng.uniform(size=8192);z=rng.uniform(size=1024);b=(rng.uniform(size=1024)<.25*(1+z)).astype(float);a=(u<x**int(r.kappa)/2).astype(float);m=int(r.m)
 p=Problem(x[:512],a[:512],z[:m],b[:m],int(r.sd),r.rho);cache={}
 def fun(t):
  key=tuple(t)
  if key not in cache:
   w=p.staged(r.method,*10**np.array(t));cache[key]=(p.calc(w)[0],w)
  return cache[key][0]
 opt=minimize(fun,np.log10([r['ls'],r['lt']]),method='Nelder-Mead',bounds=[(-3,3)]*2,options={'maxiter':400,'xatol':.005,'fatol':1e-9})
 key=min(cache,key=lambda t:cache[t][0]);w=cache[key][1];config={k:r[k] for k in ['case','sd','kappa','rho','n','m','M','rep']}
 new=record(p,w,config,r.method,dict(ls=10**key[0],lt=10**key[1],search_success=bool(opt.success),edge=max(abs(np.array(key)))>2.95,evaluations=int(r.evaluations)+len(cache)))
 for k,v in new.items():T.at[idx,k]=v
T.to_csv(ROOT/'tuning_sensitivity.csv',index=False);print('Remaining failure:',int((~T.search_success).sum()))


==> anc/numerical/legacy/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
pandas==2.2.3
matplotlib==3.11.2


==> anc/numerical/legacy/run.log <==
rep 1 rows 194 seconds 29.1
rep 2 rows 388 seconds 63.2
rep 3 rows 582 seconds 98.3
rep 4 rows 776 seconds 129.3
rep 5 rows 970 seconds 163.9
rep 6 rows 1164 seconds 202.0
rep 7 rows 1358 seconds 234.7
rep 8 rows 1552 seconds 270.0
rep 9 rows 1746 seconds 302.5
rep 10 rows 1940 seconds 339.1
rep 11 rows 2134 seconds 374.8
rep 12 rows 2328 seconds 412.2
rep 13 rows 2522 seconds 437.3
rep 14 rows 2716 seconds 477.4
rep 15 rows 2910 seconds 510.8
rep 16 rows 3104 seconds 544.3
rep 17 rows 3298 seconds 583.1
rep 18 rows 3492 seconds 610.5
rep 19 rows 3686 seconds 631.7
rep 20 rows 3880 seconds 662.9
rep 21 rows 4074 seconds 684.6
rep 22 rows 4268 seconds 712.5
rep 23 rows 4462 seconds 746.5
rep 24 rows 4656 seconds 773.6


==> anc/numerical/legacy/runtime/analysis.py <==
import os
for key in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','VECLIB_MAXIMUM_THREADS'):os.environ[key]='1'
import sys,time,json,csv,hashlib
from pathlib import Path
import numpy as np
from scipy.linalg import solve,expm
from scipy.special import ndtr
from scipy.optimize import brentq
ROOT=Path(__file__).resolve().parent
OLD=ROOT.parent/'borrowing_audit_simulation_20261023'
sys.path.insert(0,str(OLD));import simulate as old

class Dual:
    """Exact standard Hs dual of c integral - sum v_i evaluation, s=1,2.
    Green ODE with natural boundary conditions; no grid approximation.
    """
    def __init__(self,x,s):
        self.order=np.argsort(x);self.x=np.asarray(x)[self.order];self.s=s
        if s==1:
            A=np.array([[0.,1.],[1.,0.]]);U=np.array([[1.],[0.]])
            C=np.array([[0.,1.]]);self.sign=1
        else:
            A=np.array([[0.,1,0,0],[0,0,1,0],[0,0,0,1],[-1,0,1,0]])
            U=np.array([[1.,0],[0,1],[0,0],[0,1]])
            C=np.array([[0.,0,1,0],[0,-1,0,1]]);self.sign=-1
        vals,V=np.linalg.eig(A);Vi=np.linalg.inv(V)
        self.E=np.einsum('ij,nj,jk->nik',V,np.exp(self.x[:,None]*vals),Vi).real
        self.Em=np.einsum('ij,nj,j->ni',V,np.exp(-self.x[:,None]*vals),Vi[:,-1]).real
        self.E1=expm(A);self.U=U;self.C=C;self.bound=C@self.E1@U
        self.IA=np.linalg.solve(A,self.E1-np.eye(len(A)))[0]
        Ex=np.einsum('ij,nj,j->ni',V,np.exp((1-self.x[:,None])*vals),Vi[:,-1]).real
        self.J=(Ex-np.eye(len(A))[:,-1])@np.linalg.inv(A).T[:,0]
    def calculate(self,v,c=1.,state=False):
        v=np.asarray(v)[self.order]
        jumps=self.sign*v[:,None]*self.Em
        z=jumps.sum(axis=0)
        u=self.U@solve(self.bound,-self.C@self.E1@z)
        prefix=np.cumsum(jumps,axis=0)
        states=np.einsum('nij,nj->ni',self.E,u+prefix)
        states[:,0]+=c
        integral=c+self.IA@u+self.sign*v@self.J
        sq=c*integral-v@states[:,0]
        if sq < -1e-8:raise ValueError(('negative dual squared',sq))
        if state:return sq,u,states
        return np.sqrt(max(sq,0.))

def folded(B,sd):
    if sd<1e-15:return B
    t=B/sd
    # At large t the negative-tail correction is below floating precision.
    if t>8:return B+1.6448536269514722*sd
    q=brentq(lambda q:ndtr(q-t)-ndtr(-q-t)-.95,0,t+2.1,xtol=1e-12)
    return sd*q

class Risk:
    def __init__(self,xt,at,xs,ass):
        self.at,self.ass=at,ass
        self.bt=Dual(xt,1);self.bs=Dual(xs,1)
        self.g=Dual(np.r_[xt,xs],1);self.d=Dual(xt,2)
    def calc(self,wt,ws):
        parts=np.array([old.B*self.bt.calculate(wt,0),old.B*self.bs.calculate(ws,0),
                        old.R*self.g.calculate(np.r_[wt*self.at,ws*self.ass]),
                        old.RHO*self.d.calculate(wt*self.at)])
        V=wt@wt+ws@ws;bias=parts.sum()
        return bias,float(V),parts

class Fits:
    def __init__(self,xt,at,xs,ass,k=24):
        bt,self.eg=old.features(xt,1,k);bs,_=old.features(xs,1,k);dt,self.ed=old.features(xt,2,k)
        self.FS=np.column_stack([bs,ass[:,None]*bs]);self.FT=np.column_stack([bt,at[:,None]*dt]);self.GT=at[:,None]*bt
        self.ps=np.r_[np.full(bs.shape[1],1/old.B**2),np.full(bs.shape[1],1/old.R**2)]
        self.pt=np.r_[np.full(bt.shape[1],1/old.B**2),np.full(dt.shape[1],1/old.RHO**2)]
        self.HS=self.FS.T@self.FS;self.HT=self.FT.T@self.FT
        self.kb=bt.shape[1]
    def weights(self,ls,lt):
        wt=self.FT@solve(self.HT+np.diag(lt*self.pt),np.r_[np.zeros(self.kb),self.ed],assume_a='pos')
        ws=self.FS@solve(self.HS+np.diag(ls*self.ps),np.r_[np.zeros(self.kb),self.eg-self.GT.T@wt],assume_a='pos')
        return wt,ws

def reprocess_old():
    rows=[];start=time.perf_counter()
    for r in csv.DictReader((OLD/'raw_main.csv').open()):
        if r['method']!='two_stage_KRR':continue
        B,sd,est,theta=map(float,[r['bias_bound'],r['noise_sd'],r['estimate'],r['theta']])
        h=folded(B,sd)
        rows.append(dict(scenario=r['scenario'],n=int(r['n']),level=int(r['level']),rep=int(r['rep']),
                    additive_covered=int(r['covered']),folded_covered=int(abs(est-theta)<=h),
                    additive_length=float(r['length']),folded_length=2*h))
    write('old_interval_comparison.csv',rows)
    return dict(rows=len(rows),seconds=time.perf_counter()-start)

def write(name,rows):
    with (ROOT/name).open('w') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)

def run(reps=100):
    start=time.perf_counter();rows=[]
    for ni,n in enumerate((512,2048,8192)):
      Ms=[.25*n**.4,n**.4,n**((.4+4/7)/2),n**(4/7),2*n**(4/7)]
      for mi,M0 in enumerate(Ms):
        m=round(M0/old.ETA);N=n+m
        for si,sc in enumerate(('fixed_valid','boundary_valid','rough_difference')):
          for rep in range(reps):
            seed=20261023+1000000*ni+100000*mi+10000*si+rep;rng=np.random.default_rng(seed)
            xt=rng.uniform(size=N);xs=rng.uniform(size=N)
            at=(rng.uniform(size=N)<xt**3/2).astype(float);ass=(rng.uniform(size=N)<old.ETA*(1+xs)).astype(float)
            bt,_,gt,dt=old.dgp(xt,sc,n);_,bs,gs,_=old.dgp(xs,sc,n)
            yt=bt+at*(gt+dt)+rng.normal(size=N);ys=bs+ass*gs+rng.normal(size=N)
            xt,at,yt=xt[:n],at[:n],yt[:n];xs,ass,ys=xs[:m],ass[:m],ys[:m]
            theta=old.truth(sc,n)
            startfit=time.perf_counter();fits=Fits(xt,at,xs,ass);risk=Risk(xt,at,xs,ass)
            setup=time.perf_counter()-startfit;candidates=[]
            for ls in (.1,1.,10.):
              for lt in (.1,1.,10.):
                t=time.perf_counter();wt,ws=fits.weights(ls,lt);B,V,parts=risk.calc(wt,ws)
                candidates.append(dict(ls=ls,lt=lt,wt=wt,ws=ws,bias=B,V=V,parts=parts,risk=B*B+V,seconds=time.perf_counter()-t))
            fixed=next(c for c in candidates if c['ls']==c['lt']==1.)
            selected=min(candidates,key=lambda c:c['risk'])
            # Outcome has not been used anywhere in this selection.
            for method,c in [('fixed',fixed),('functional_tuned',selected)]:
                t=time.perf_counter();estimate=c['wt']@yt+c['ws']@ys;sd=np.sqrt(c['V']);hf=folded(c['bias'],sd);ha=c['bias']+old.Z95*sd
                elapsed=setup+(c['seconds'] if method=='fixed' else sum(a['seconds'] for a in candidates))+time.perf_counter()-t
                rows.append(dict(scenario=sc,n=n,m=m,N=N,M=m*old.ETA,level=mi,rep=rep,seed=seed,method=method,
                    ls=c['ls'],lt=c['lt'],estimate=estimate,theta=theta,sq_error=(estimate-theta)**2,
                    exact_bias=c['bias'],variance=c['V'],conditional_worst_mse=c['risk'],
                    bias_bt=c['parts'][0],bias_bs=c['parts'][1],bias_g=c['parts'][2],bias_d=c['parts'][3],
                    additive_covered=int(abs(estimate-theta)<=ha),folded_covered=int(abs(estimate-theta)<=hf),
                    additive_length=2*ha,folded_length=2*hf,seconds=elapsed))
          print(n,mi,sc,'complete',round(time.perf_counter()-start,1),flush=True)
        write('new_raw.csv',rows)
    config=dict(reps=reps,grid=[.1,1.,10.],cells=24,selection='min exact conditional worst-case MSE, design only',
                completed_datasets=len(rows)//2,elapsed_seconds=time.perf_counter()-start,
                source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),old_source_sha256=hashlib.sha256((OLD/'simulate.py').read_bytes()).hexdigest())
    (ROOT/'config.json').write_text(json.dumps(config,indent=2))

if __name__=='__main__':
    print(reprocess_old(),flush=True);run()


==> anc/numerical/legacy/runtime/run.py <==
import os
for key in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','VECLIB_MAXIMUM_THREADS'):os.environ[key]='1'
import sys,time,json,csv,hashlib
from pathlib import Path
import numpy as np
from scipy.sparse.linalg import LinearOperator,cg
from scipy.linalg import solve
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT.parent/'krr_functional_20261023'))
from analysis import Dual,Risk,folded,Fits,old
class Kernel:
 def __init__(self,dual):
  self.d=dual; self.H=-dual.U@solve(dual.bound,dual.C@dual.E1)
 def __call__(self,v):
  d=self.d;j=d.sign*np.asarray(v)[d.order,None]*d.Em
  states=np.einsum('ni,ni->n',d.E[:,0,:],self.H@j.sum(axis=0)+np.cumsum(j,axis=0))
  out=np.empty(len(v));out[d.order]=-states;return out
class Joint:
 def __init__(self,risk):
  self.risk=risk;self.n=len(risk.at);self.m=len(risk.ass);self.a=np.r_[risk.at,risk.ass]
  self.k=[Kernel(d) for d in (risk.bt,risk.bs,risk.g,risk.d)]
 def solve(self,scales=None,tol=1e-10):
  scales=np.ones(4) if scales is None else scales
  c=np.array([.25,.25,4.,1.])*scales;n=self.n
  def mv(v):
   out=v.copy();out[:n]+=c[0]*self.k[0](v[:n]);out[n:]+=c[1]*self.k[1](v[n:])
   out+=c[2]*self.a*self.k[2](self.a*v)
   out[:n]+=c[3]*self.a[:n]*self.k[3](self.a[:n]*v[:n]);return out
  rhs=c[2]*self.a.copy();rhs[:n]+=c[3]*self.a[:n]
  count=[0]
  def cb(v):count[0]+=1
  v,info=cg(LinearOperator((len(rhs),len(rhs)),matvec=mv,dtype=float),rhs,rtol=tol,atol=1e-12,maxiter=1500,callback=cb)
  residual=np.linalg.norm(mv(v)-rhs)
  if info:raise RuntimeError(('CG',info,residual))
  return v[:n],v[n:],dict(iterations=count[0],residual=residual)
def write(name,rows):
 with (ROOT/name).open('w') as f:
  w=csv.DictWriter(f,fieldnames=rows[0]);w.writeheader();w.writerows(rows)
def data(ni,mi,si,rep):
 n=(512,2048,8192)[ni];Ms=[.25*n**.4,n**.4,n**((.4+4/7)/2),n**(4/7),2*n**(4/7)]
 m=round(Ms[mi]/.25);N=n+m;seed=20261023+1000000*ni+100000*mi+10000*si+rep
 rng=np.random.default_rng(seed);xt=rng.uniform(size=N);xs=rng.uniform(size=N)
 at=(rng.uniform(size=N)<xt**3/2).astype(float);ass=(rng.uniform(size=N)<.25*(1+xs)).astype(float)
 sc=('fixed_valid','boundary_valid','rough_difference')[si]
 bt,_,gt,dt=old.dgp(xt,sc,n);_,bs,gs,_=old.dgp(xs,sc,n)
 yt=bt+at*(gt+dt)+rng.normal(size=N);ys=bs+ass*gs+rng.normal(size=N)
 return n,m,seed,sc,xt,at,yt,xs[:m],ass[:m],ys[:m]
def validate():
 rng=np.random.default_rng(73);x=rng.uniform(size=35);out={}
 for s in (1,2):
  d=Dual(x,s);k=Kernel(d);K=np.column_stack([k(v) for v in np.eye(len(x))]);v=rng.normal(size=len(x))
  out['symmetry_H'+str(s)]=float(np.max(abs(K-K.T)));out['min_eigen_H'+str(s)]=float(np.linalg.eigvalsh(K).min())
  out['dual_energy_H'+str(s)]=float(abs(v@K@v-d.calculate(v,0)**2))
 r=Risk(x[:20],(x[:20]>.3).astype(float),x[20:],(x[20:]>.5).astype(float));j=Joint(r)
 wt,ws,diag=j.solve();v=np.r_[wt,ws];a=j.a;n=j.n
 blocks=[]
 for z in np.eye(35):
  t=z.copy();t[:n]+=.25*j.k[0](z[:n]);t[n:]+=.25*j.k[1](z[n:]);t+=4*a*j.k[2](a*z);t[:n]+=a[:n]*j.k[3](a[:n]*z[:n]);blocks.append(t)
 A=np.array(blocks).T;b=4*a.copy();b[:n]+=a[:n]
 out['dense_weight_error']=float(np.max(abs(v-solve(A,b))));out.update(diag)
 out['status']='PASS' if out['dense_weight_error']<1e-8 and max(out['symmetry_H1'],out['symmetry_H2'],out['dual_energy_H1'],out['dual_energy_H2'])<1e-8 else 'FAIL'
 (ROOT/'validation.json').write_text(json.dumps(out,indent=2));print(out,flush=True)
def run(reps=100):
 rows=[];start=time.perf_counter()
 for ni in range(3):
  for mi in range(5):
   for si in range(3):
    for rep in range(reps):
     n,m,seed,sc,x,a,y,xs,ass,ys=data(ni,mi,si,rep);theta=old.truth(sc,n)
     t=time.perf_counter();risk=Risk(x[:n],a[:n],xs,ass);setup=time.perf_counter()-t
     for method in ('target_KRR','two_stage_KRR','joint_quadratic'):
      t=time.perf_counter();diag={'iterations':0,'residual':0.}
      if method=='target_KRR':
       wt=old.target_krr_weights(x,a,24);ws=np.empty(0);rr=Risk(x,a,np.empty(0),np.empty(0));yy=y;ss=np.empty(0)
      elif method=='two_stage_KRR':wt,ws=Fits(x[:n],a[:n],xs,ass).weights(1,1);rr=risk;yy=y[:n];ss=ys
      else:wt,ws,diag=Joint(risk).solve();rr=risk;yy=y[:n];ss=ys
      B,V,parts=rr.calc(wt,ws);h=folded(B,np.sqrt(V));elapsed=time.perf_counter()-t+(setup if method!='target_KRR' else 0)
      est=wt@yy+ws@ss
      rows.append(dict(n=n,m=m,N=n+m,M=m*.25,level=mi,scenario=sc,rep=rep,seed=seed,method=method,estimate=est,theta=theta,sq_error=(est-theta)**2,bias=B,variance=V,worst_mse=B*B+V,quadratic=parts@parts+V,bias_bt=parts[0],bias_bs=parts[1],bias_g=parts[2],bias_d=parts[3],covered=int(abs(est-theta)<=h),length=2*h,additive_length=2*(B+1.959963984540054*np.sqrt(V)),seconds=elapsed,**diag))
    print('complete',ni,mi,si,round(time.perf_counter()-start,1),flush=True)
   write('raw.csv',rows)
 config=dict(reps=reps,designs=len(rows)//3,seconds=time.perf_counter()-start,seed_formula='20261023+1000000*ni+100000*mi+10000*si+rep',n=[512,2048,8192],source_levels=['.25 n^.4','n^.4','n^((.4+4/7)/2)','n^(4/7)','2 n^(4/7)'],CG_rtol=1e-10,krr_cells=24,full_kernel='standard H1/H2 Green function, no rank truncation',sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
 (ROOT/'config.json').write_text(json.dumps(config,indent=2))
if __name__=='__main__':
 validate()
 if '--validate' not in sys.argv:run(int(sys.argv[1]) if len(sys.argv)>1 else 100)


==> anc/numerical/legacy/runtime/simulate.py <==
"""Reproducible individual-data experiment. See METHODS_ja.md for guarantees.
Run with OPENBLAS_NUM_THREADS=1 VECLIB_MAXIMUM_THREADS=1 python simulate.py.
"""
import os
for key in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','VECLIB_MAXIMUM_THREADS'):
    os.environ[key]='1'
import argparse,csv,json,time,platform,hashlib
from pathlib import Path
import numpy as np
import scipy
from scipy.linalg import solve
from scipy.special import ndtr
from scipy.integrate import quad
from numpy.polynomial.legendre import leggauss

ROOT=Path(__file__).resolve().parent
R,RHO,B,ETA=2.,1.,.5,.25
Z95=1.959963984540054
GL,GW=leggauss(3)

def dual(x,v,s,L=1.):
    """Exact anchored Sobolev dual norm of L*integral - sum v_i evaluation.
    H1 norm=f(0)^2+int f'^2; H2 adds f'(0)^2 and int f''^2 instead.
    Piecewise polynomial squared remainder integrated exactly by 3-point Gauss.
    """
    order=np.argsort(x); x=np.asarray(x)[order];v=np.asarray(v)[order]
    edges=np.r_[0.,x,1.];length=np.diff(edges)
    sv=np.r_[np.cumsum(v[::-1])[::-1],0.]
    points=(edges[:-1,None]+edges[1:,None])/2+length[:,None]*GL/2
    ans=(L-v.sum())**2
    if s==1:
        residual=L*(1-points)-sv[:,None]
    else:
        sx=np.r_[np.cumsum((v*x)[::-1])[::-1],0.]
        ans+=(L/2-np.dot(v,x))**2
        residual=L*(1-points)**2/2-sx[:,None]+points*sv[:,None]
    ans+=np.sum(length/2*np.sum(residual**2*GW,axis=1))
    return np.sqrt(max(0.,ans))

def bias_bound(xt,at,wt,xs,ass,ws):
    # Trace inequalities embed the original standard H^s balls in anchored balls.
    # ||f||anchor,1 <= sqrt(3)||f||H1; ||f||anchor,2 <= 2||f||H2.
    xb=np.r_[xt,xs];vg=np.r_[wt*at,ws*ass]
    return (np.sqrt(3)*B*(dual(xt,wt,1,0)+dual(xs,ws,1,0))
            +np.sqrt(3)*R*dual(xb,vg,1)+2*RHO*dual(xt,wt*at,2))

def moment(x,h,s):
    w=np.ones_like(x);w[x<h]=0
    mid=(x>=h)&(x<2*h)
    if s==1:w[mid]=2
    else:w[mid]=20-12*x[mid]/h
    return w

def ipw(x,a,source=False):
    e=ETA*(1+x) if source else x**3/2
    # Avoid evaluating 1/e for controls at tiny x unnecessarily.
    return np.where(a,1/np.maximum(e,1e-300),-1/(1-e))

def tune(n,m):
    # Fixed design/radius-dependent tuning. No outcomes or true function used.
    grid=np.geomspace(.025,.49,55); xx,ww=leggauss(80)
    rec=[]
    for h in grid:
        nodes=np.concatenate([(a+b)/2+(b-a)*xx/2 for a,b in [(0,h),(h,2*h),(2*h,1)]])
        qw=np.concatenate([(b-a)*ww/2 for a,b in [(0,h),(h,2*h),(2*h,1)]])
        vals=[]
        for s in (1,2):
            w=moment(nodes,h,s)
            e=nodes**3/2;es=ETA*(1+nodes)
            vt=np.sum(qw*w*w*(1/e+1/(1-e)))/n
            vs=np.sum(qw*(1-w)**2*(1/es+1/(1-es)))/max(m,1)
            ng=dual(nodes,qw*w,1);nd=dual(nodes,qw*w,2)
            vals.append(((np.sqrt(3)*R*ng+2*RHO*nd)**2+vt,(2*RHO*nd)**2+vt+vs))
        rec.append((h,vals[0][0],vals[1][1]))
    ar=np.array(rec);it=np.argmin(ar[:,1]);ij=np.argmin(ar[:,2])
    es=ETA*(1+(xx+1)/2)
    source_proxy=(2*RHO*dual(np.array([]),np.array([]),2))**2+np.sum(ww/2*(1/es+1/(1-es)))/max(m,1)
    return dict(ht=float(ar[it,0]),hj=float(ar[ij,0]),rt=float(ar[it,1]),rj=float(ar[ij,2]),rs=float(source_proxy))

def features(x,s,k):
    knots=np.linspace(0,1,k+1);dt=1/k
    if s==1:
        f=np.clip(x[:,None]-knots[:-1],0,dt)/np.sqrt(dt)
        ell=(1-knots[:-1]-dt/2)*np.sqrt(dt)
        return np.column_stack([np.ones(len(x)),f]),np.r_[1.,ell]
    f=(np.maximum(x[:,None]-knots[:-1],0)**2-np.maximum(x[:,None]-knots[1:],0)**2)/(2*np.sqrt(dt))
    ell=((1-knots[:-1])**3-(1-knots[1:])**3)/(6*np.sqrt(dt))
    return np.column_stack([np.ones(len(x)),x,f]),np.r_[1.,.5,ell]

def krr_weights(xt,at,xs,ass,k):
    bt,eg=features(xt,1,k);bs,_=features(xs,1,k);dt,ed=features(xt,2,k)
    FS=np.column_stack([bs,ass[:,None]*bs]);FT=np.column_stack([bt,at[:,None]*dt])
    ps=np.r_[np.full(bs.shape[1],1/B**2),np.full(bs.shape[1],1/R**2)]
    pt=np.r_[np.full(bt.shape[1],1/B**2),np.full(dt.shape[1],1/RHO**2)]
    HS=FS.T@FS+np.diag(ps);HT=FT.T@FT+np.diag(pt)
    wt=FT@solve(HT,np.r_[np.zeros(bt.shape[1]),ed],assume_a='pos')
    remaining=eg-(at[:,None]*bt).T@wt
    ws=FS@solve(HS,np.r_[np.zeros(bs.shape[1]),remaining],assume_a='pos')
    return wt,ws

def target_krr_weights(x,a,k):
    phi,ell=features(x,1,k)
    F=np.column_stack([phi,a[:,None]*phi])
    penalty=np.r_[np.full(phi.shape[1],1/B**2),np.full(phi.shape[1],1/(R+RHO)**2)]
    return F@solve(F.T@F+np.diag(penalty),np.r_[np.zeros(phi.shape[1]),ell],assume_a='pos')

def dgp(x,scenario,n):
    # Baselines remain unknown to all estimators.
    bt=.12+.08*x;bs=-.1+.07*x
    if scenario=='fixed_valid':
        g=1.5*np.abs(x-.2);d=.4+.15*x+.05*x*x
    elif scenario=='boundary_valid':
        h=n**(-1/5)
        # H1-only kink at h; standard H1 norm < R uniformly.
        g=1.5*np.sqrt(h)*np.maximum(1-x/h,0)
        d=.4+.15*x+.05*x*x
    elif scenario=='rough_difference':
        g=1.5*np.abs(x-.2)
        # H1 but not H2. Deliberate violation, not in the guaranteed class.
        d=.4+.35*np.maximum(1-x/.22,0)
    else:raise ValueError(scenario)
    return bt,bs,g,d

def truth(scenario,n):
    if scenario=='fixed_valid':return 1.5*(.2**2+.8**2)/2+.4+.15/2+.05/3
    if scenario=='boundary_valid':return .75*n**(-3/10)+.4+.15/2+.05/3
    return 1.5*(.2**2+.8**2)/2+.4+.35*.22/2

def score(xt,at,yt,xs,ass,ys,wt,ws,theta,elapsed):
    started=time.perf_counter()
    estimate=float(wt@yt+ws@ys);sd=float(np.sqrt(wt@wt+ws@ws))
    bias=float(bias_bound(xt,at,wt,xs,ass,ws))
    half=bias+Z95*sd
    return dict(estimate=estimate,sq_error=(estimate-theta)**2,covered=int(abs(estimate-theta)<=half),
                length=2*half,naive_covered=int(abs(estimate-theta)<=Z95*sd),naive_length=2*Z95*sd,
                bias_bound=bias,noise_sd=sd,seconds=elapsed+time.perf_counter()-started)

def run(reps,k,tag):
    started=time.perf_counter();rows=[];settings=[]
    for ni,n in enumerate((512,2048,8192)):
        Ms=[.25*n**.4,n**.4,n**((.4+4/7)/2),n**(4/7),2*n**(4/7)]
        for mi,M0 in enumerate(Ms):
            m=round(M0/ETA);M=m*ETA;N=n+m
            cfg=tune(n,m);full=tune(N,N)
            cfg.update(n=n,m=m,N=N,M=M,threshold_low=n**.4,threshold_high=n**(4/7),level=mi)
            settings.append(cfg)
            for si,scenario in enumerate(('fixed_valid','boundary_valid','rough_difference')):
                for rep in range(reps):
                    seed=20261023+1000000*ni+100000*mi+10000*si+rep
                    rng=np.random.default_rng(seed)
                    xt=rng.uniform(size=N);xs=rng.uniform(size=N)
                    at=(rng.uniform(size=N)<xt**3/2).astype(float);ass=(rng.uniform(size=N)<ETA*(1+xs)).astype(float)
                    bt,_,gt,dt=dgp(xt,scenario,n);_,bs,gs,_=dgp(xs,scenario,n)
                    yt=bt+at*(gt+dt)+rng.normal(size=N);ys=bs+ass*gs+rng.normal(size=N)
                    theta=truth(scenario,n)
                    empty=np.array([])
                    a=time.perf_counter();wt=moment(xt,full['ht'],1)*ipw(xt,at)/N
                    out=score(xt,at,yt,empty,empty,empty,wt,empty,theta,time.perf_counter()-a)
                    methods={'target_only_N':out}
                    a=time.perf_counter();wt=target_krr_weights(xt,at,k)
                    methods['target_only_KRR_N']=score(xt,at,yt,empty,empty,empty,wt,empty,theta,time.perf_counter()-a)
                    a=time.perf_counter();ws=ipw(xs,ass,True)/N
                    methods['source_only_N']=score(empty,empty,empty,xs,ass,ys,empty,ws,theta,time.perf_counter()-a)
                    xt,at,yt=xt[:n],at[:n],yt[:n];xs,ass,ys=xs[:m],ass[:m],ys[:m]
                    a=time.perf_counter();targetw=moment(xt,cfg['ht'],1)*ipw(xt,at)/n;sourcew=ipw(xs,ass,True)/m
                    if cfg['rt']<=cfg['rs']:wt,ws=targetw,np.zeros(m)
                    else:wt,ws=np.zeros(n),sourcew
                    methods['two_choice']=score(xt,at,yt,xs,ass,ys,wt,ws,theta,time.perf_counter()-a)
                    a=time.perf_counter();wj=moment(xt,cfg['hj'],2)*ipw(xt,at)/n;vj=(1-moment(xs,cfg['hj'],2))*ipw(xs,ass,True)/m
                    methods['joint_raw']=score(xt,at,yt,xs,ass,ys,wj,vj,theta,time.perf_counter()-a)
                    if cfg['rj']<=cfg['rt']:methods['joint']=dict(methods['joint_raw'])
                    else:
                        a=time.perf_counter();methods['joint']=score(xt,at,yt,xs,ass,ys,targetw,np.zeros(m),theta,time.perf_counter()-a)
                    a=time.perf_counter();wt,ws=krr_weights(xt,at,xs,ass,k)
                    methods['two_stage_KRR']=score(xt,at,yt,xs,ass,ys,wt,ws,theta,time.perf_counter()-a)
                    for method,out in methods.items():
                        rows.append(dict(scenario=scenario,n=n,m=m,N=N,M=M,level=mi,rep=rep,seed=seed,method=method,theta=theta,**out))
                print(f'n={n} level={mi} scenario={scenario} complete; elapsed={time.perf_counter()-started:.1f}s',flush=True)
            # Checkpoint after each allocation.
            save(rows,settings,reps,k,tag,started)
    save(rows,settings,reps,k,tag,started)

def save(rows,settings,reps,k,tag,started):
    with (ROOT/f'raw_{tag}.csv').open('w') as f:
        wr=csv.DictWriter(f,fieldnames=list(rows[0]));wr.writeheader();wr.writerows(rows)
    groups={}
    for r in rows:groups.setdefault((r['scenario'],r['n'],r['level'],r['method']),[]).append(r)
    summary=[]
    for key,rs in groups.items():
        a=np.array([r['sq_error'] for r in rs]);c=np.array([r['covered'] for r in rs]);l=np.array([r['length'] for r in rs]);nr=len(rs)
        row={k:rs[0][k] for k in ('scenario','n','m','N','M','level','method')}
        row.update(reps=nr,mse=float(a.mean()),mse_mcse=float(a.std(ddof=1)/np.sqrt(nr)),coverage=float(c.mean()),
                   coverage_mcse=float(np.sqrt(c.mean()*(1-c.mean())/nr)),mean_length=float(l.mean()),length_mcse=float(l.std(ddof=1)/np.sqrt(nr)),
                   naive_coverage=float(np.mean([r['naive_covered'] for r in rs])),mean_seconds=float(np.mean([r['seconds'] for r in rs])))
        summary.append(row)
    with (ROOT/f'summary_{tag}.csv').open('w') as f:
        wr=csv.DictWriter(f,fieldnames=list(summary[0]));wr.writeheader();wr.writerows(summary)
    meta=dict(reps=reps,spline_cells=k,seed_rule='20261023 + 1000000*n_index + 100000*level + 10000*scenario_index + rep',
              R=R,rho=RHO,B=B,eta=ETA,kappa=3,beta=0,sg=1,sd=2,noise_sigma=1,
              python=platform.python_version(),numpy=np.__version__,scipy=scipy.__version__,platform=platform.platform(),
              elapsed_seconds=time.perf_counter()-started,completed_datasets=len(rows)//7,settings=settings,
              source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
    (ROOT/f'config_{tag}.json').write_text(json.dumps(meta,indent=2))

if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('--reps',type=int,default=300);parser.add_argument('--cells',type=int,default=24);parser.add_argument('--tag',default='main')
    args=parser.parse_args();run(args.reps,args.cells,args.tag)


==> anc/numerical/legacy/summarize.py <==
import json
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parent
D=pd.read_csv(ROOT/'raw.csv');reps=D.rep.nunique();rng=np.random.default_rng(7621)
keys=['case','sd','kappa','rho','n','m','M','method'];metrics=['risk','quadratic','fixed_mse','coverage','length','B','variance','true_class_worst_coverage','true_class_risk']
S=D.groupby(keys)[metrics].agg(['mean','sem']);S.columns=['_'.join(t) for t in S.columns];S.reset_index().to_csv(ROOT/'summary.csv',index=False)
paired=[];gains=[];marginal=[];eq=[]
for (case,n,m,method),d in D[(D.m>0)&(D.case!='misspec')].groupby(['case','n','m','method']):
 d=d.sort_values('rep');base=D[(D.case==case)&(D.n==n)&(D.m==0)&(D.method==('quadratic' if method=='quadratic' else 'exact'))].sort_values('rep')
 budget=D[(D.case==case)&(D.n==n+m)&(D.m==0)&(D.method==('quadratic' if method=='quadratic' else 'exact'))].sort_values('rep')
 r=d.risk.to_numpy();a=base.risk.to_numpy();b=budget.risk.to_numpy()
 for i in range(reps):paired.append(dict(case=case,n=n,m=m,M=m/4,method=method,rep=i,G=a[i]/r[i],budget_G=b[i]/r[i],risk_reduction=a[i]-r[i],budget_risk_reduction=b[i]-r[i]))
 G=a.mean()/r.mean();bg=b.mean()/r.mean();se=np.std((a-G*r)/r.mean(),ddof=1)/np.sqrt(reps);bse=np.std((b-bg*r)/r.mean(),ddof=1)/np.sqrt(reps)
 gains.append(dict(case=case,n=n,m=m,M=m/4,method=method,G_ratio_means=G,G_mcse=se,G_design_mean=np.mean(a/r),G_design_mcse=np.std(a/r,ddof=1)/np.sqrt(reps),budget_G=bg,budget_G_mcse=bse,risk_reduction=np.mean(a-r),risk_reduction_mcse=np.std(a-r,ddof=1)/np.sqrt(reps)))
 if method=='exact':
  curve=D[(D.case==case)&(D.m==0)&(D.method=='exact')].pivot(index='rep',columns='n',values='risk').sort_index(axis=1)
  ns=curve.columns.to_numpy();arr=curve.to_numpy();yy=arr.mean(axis=0);goal=r.mean()
  def interp(y,t):
   if t<y[-1]:return np.nan
   return float(np.exp(np.interp(np.log(t),np.log(y[::-1]),np.log(ns[::-1]))))
  val=interp(yy,goal);boot=[]
  for _ in range(1000):
   ii=rng.integers(reps,size=reps);boot.append(interp(arr[ii].mean(axis=0),r[ii].mean()))
  boot=np.array(boot);finite=boot[np.isfinite(boot)];jj=np.flatnonzero(yy<=goal);upper=int(ns[jj[0]]) if len(jj) else np.nan;lower=int(ns[jj[0]-1]) if len(jj) and jj[0]>0 else int(ns[-1])
  eq.append(dict(case=case,n=n,m=m,M=m/4,n_equiv=val,extra_target_equiv=val-n,bracket_lower=lower,bracket_upper=upper,bootstrap_lower=np.quantile(np.nan_to_num(boot,nan=np.inf),.025,method='inverted_cdf'),bootstrap_upper=np.quantile(np.nan_to_num(boot,nan=np.inf),.975,method='inverted_cdf'),bootstrap_censored_fraction=np.mean(~np.isfinite(boot)),max_target_n=int(ns[-1])))
qrows=[]
for (case,n,m),d in D[(D.method=='quadratic')&(D.m>0)&(D.case!='misspec')].groupby(['case','n','m']):
 r=d.sort_values('rep').quadratic.to_numpy()
 a=D[(D.method=='quadratic')&(D.case==case)&(D.n==n)&(D.m==0)].sort_values('rep').quadratic.to_numpy()
 b=D[(D.method=='quadratic')&(D.case==case)&(D.n==n+m)&(D.m==0)].sort_values('rep').quadratic.to_numpy()
 g=a.mean()/r.mean();bg=b.mean()/r.mean()
 qrows.append(dict(case=case,n=n,m=m,M=m/4,G_Q=g,mcse=np.std((a-g*r)/r.mean(),ddof=1)/np.sqrt(reps),budget_G_Q=bg,budget_mcse=np.std((b-bg*r)/r.mean(),ddof=1)/np.sqrt(reps)))
pd.DataFrame(qrows).to_csv(ROOT/'quadratic_gains.csv',index=False)
P=pd.DataFrame(paired);G=pd.DataFrame(gains);E=pd.DataFrame(eq)
P.to_csv(ROOT/'paired.csv',index=False);G.to_csv(ROOT/'gains.csv',index=False);E.to_csv(ROOT/'target_equivalent.csv',index=False)
for (case,n,method),d in D[(D.case!='misspec')&(D.n.isin([128,512,2048]))&(D.method.isin(['exact','quadratic']))].groupby(['case','n','method']):
 pivot=d.pivot(index='rep',columns='m',values='risk').sort_index(axis=1)
 for lo,hi in zip(pivot.columns[:-1],pivot.columns[1:]):
  z=(pivot[lo]-pivot[hi])/(hi-lo)
  marginal.append(dict(case=case,n=n,method=method,m_lo=lo,m_hi=hi,M_lo=lo/4,M_hi=hi/4,risk_gain_per_source=z.mean(),mcse=z.sem(),risk_gain_per_M=4*z.mean()))
pd.DataFrame(marginal).to_csv(ROOT/'marginal.csv',index=False)
plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False,'figure.dpi':150})
fig,ax=plt.subplots(1,2,figsize=(10,4))
for n in [128,512,2048]:
 for method,sty in [('exact','-'),('quadratic','--')]:
  t=G[(G.case=='base')&(G.n==n)&(G.method==method)]
  for a,metric,err in [(ax[0],'G_ratio_means','G_mcse'),(ax[1],'budget_G','budget_G_mcse')]:a.errorbar(t.M,t[metric],yerr=1.96*t[err],fmt='o'+sty,label=f'n={n}, {method}',capsize=3)
for a in ax:a.set_xscale('log');a.set_xticks([16,64,256],['16','64','256']);a.minorticks_off();a.axhline(1,color='gray',lw=1);a.set_xlabel('Source information M = m / 4');a.set_ylabel('Risk improvement factor')
ax[0].set_title('Same target n');ax[1].set_title('Same total participants n + m');ax[0].legend(fontsize=7)
fig.tight_layout();fig.savefig(ROOT/'source_value.png');fig.savefig(ROOT/'source_value.svg');plt.close(fig)
fig,ax=plt.subplots(1,2,figsize=(10,4))
for case,d in G[(G.n==512)&(G.method=='exact')].groupby('case'):
 ax[0].errorbar(d.M,d.G_ratio_means,yerr=1.96*d.G_mcse,fmt='o-',label=case,capsize=3)
 t=E[(E.case==case)&(E.n==512)];line,=ax[1].plot(t.M,t.extra_target_equiv,'o-',label=case)
 for _,r in t[t.n_equiv.isna()].iterrows():
  ax[1].plot(r.M,8192-512,'^',color=line.get_color());ax[1].annotate('>8192 total',(r.M,8192-512),xytext=(-75,5),textcoords='offset points',fontsize=8)
for a in ax:a.set_xscale('log');a.set_xticks([16,64,256],['16','64','256']);a.minorticks_off();a.set_xlabel('Source information M');
ax[0].set_ylabel('Same-n risk improvement factor');ax[0].set_title('One factor at a time, n = 512');ax[0].legend(fontsize=7)
ax[1].set_ylabel('Equivalent additional target participants');ax[1].set_title('Interpolation within measured target curve')
fig.tight_layout();fig.savefig(ROOT/'conditions.png');fig.savefig(ROOT/'conditions.svg');plt.close(fig)
fig,ax=plt.subplots(1,3,figsize=(12,3.7))
ss=S.reset_index();ss=ss[(ss.case=='base')&(ss.n==512)&(ss.m>0)]
# Use the completed wider search for the base comparator figure, not its coarse grid.
if (ROOT/'tuning_sensitivity.csv').exists():
 tw=pd.read_csv(ROOT/'tuning_sensitivity.csv');tw=tw[tw.case=='base']
 if tw.rep.nunique()==reps:
  tx=tw.groupby(['method','M'])[['coverage','length']].agg(['mean','sem']);tx.columns=['_'.join(z) for z in tx.columns];tx=tx.reset_index()
  ss=pd.concat([ss[~ss.method.isin(['source_first','pooled_first'])],tx],ignore_index=True)
for method,t in ss.groupby('method'):
 ax[0].errorbar(t.M,t.coverage_mean,yerr=1.96*t.coverage_sem,fmt='o-',label=method,capsize=2)
 ax[1].errorbar(t.M,t.length_mean,yerr=1.96*t.length_sem,fmt='o-',label=method,capsize=2)
mm=D[D.case=='misspec'].groupby(['radius_factor','M'])[['coverage','true_class_worst_coverage']].mean().reset_index()
for M,t in mm.groupby('M'):
 line,=ax[2].plot(t.radius_factor,t.true_class_worst_coverage,'o-',label=f'M={M:g}, worst class')
 ax[2].plot(t.radius_factor,t.coverage,':',alpha=.6,color=line.get_color())
for a in ax[:2]:a.set_xscale('log');a.set_xticks([16,64,256],['16','64','256']);a.minorticks_off();a.set_xlabel('Source information M')
ax[0].axhline(.95,color='gray',lw=1);ax[0].set_ylim(.94,1.005);ax[0].set_ylabel('Analytic fixed-truth coverage');ax[0].legend(fontsize=7)
ax[1].set_ylabel('Mean 95% interval length');ax[2].set_xscale('log');ax[2].set_xticks([.25,.5,2,4],['.25','.5','2','4']);ax[2].minorticks_off();ax[2].axhline(.95,color='gray',lw=1);ax[2].set_xlabel('Assumed / true discrepancy radius');ax[2].set_ylabel('Coverage');ax[2].legend(fontsize=6);ax[2].set_title('Dotted: fixed truth; solid: class worst')
fig.tight_layout();fig.savefig(ROOT/'coverage_ci.png');fig.savefig(ROOT/'coverage_ci.svg');plt.close(fig)
checks=dict(reps=reps,rows=len(D),exact_rows=int(D.method.eq('exact').sum()),max_relative_gap=float(D.relative_gap.max()),max_gap=float(D.gap_bound.max()),optimizer_failures=int((D.opt_success.dropna()==0).sum()),correct_class_min_worst_coverage=float(D[D.case!='misspec'].worst_coverage.min()),misspecified_min_fixed_coverage=float(D[D.case=='misspec'].coverage.min()),misspecified_min_class_worst_coverage=float(D.true_class_worst_coverage.min()),max_cg_residual=float(D.cg_residual.max()))
(ROOT/'numerical_audit.json').write_text(json.dumps(checks,indent=2));print(json.dumps(checks,indent=2))


==> anc/numerical/legacy/summary.csv <==
case,sd,kappa,rho,n,m,M,method,risk_mean,risk_sem,quadratic_mean,quadratic_sem,fixed_mse_mean,fixed_mse_sem,coverage_mean,coverage_sem,length_mean,length_sem,B_mean,B_sem,variance_mean,variance_sem,true_class_worst_coverage_mean,true_class_worst_coverage_sem,true_class_risk_mean,true_class_risk_sem
base,2,3,1.0,128,0,0.0,exact,0.4350580739285424,0.031092434909789083,0.3175713752155435,0.01871622577581529,0.17141538010413637,0.006670306260871842,0.9930953149991292,0.0012674735621711025,2.317137225701525,0.06611317686205952,0.5049864198928741,0.030425019484961003,0.15875610800713433,0.006130901328344879,,,,
base,2,3,1.0,128,0,0.0,quadratic,0.4751757527294606,0.034498620709189076,0.30207788586027545,0.017762569129867876,0.14155459673802362,0.004877431968192762,0.9968204263619335,0.0006659297204873623,2.296994010422454,0.06092897181447487,0.5759355803670926,0.030538416951565242,0.12202427706880496,0.004397483705599009,,,,
base,2,3,1.0,128,64,16.0,exact,0.2219772962401385,0.008060586002571509,0.17216611566148887,0.005743797038641369,0.12066957847563503,0.0024177463138397226,0.988772862880355,0.0007151528760378755,1.7708947785433347,0.028655597375634292,0.31705813077416595,0.009909293992187672,0.11919297347938741,0.0022936304735881085,,,,
base,2,3,1.0,128,64,16.0,quadratic,0.26989297481249075,0.011342750125616962,0.15818337809270722,0.0049149669639842585,0.09335506722444627,0.0014746200909322759,0.9968899583584664,0.0003630064946616003,1.8343678861038624,0.03002885328884211,0.41653080097587636,0.012568741791260891,0.09276168143593165,0.0014663215464680082,,,,
base,2,3,1.0,128,256,64.0,exact,0.17399921032511464,0.00500542035510003,0.14513235051724802,0.004175328186613864,0.09472368045987613,0.0014419642122281478,0.9887593400401791,0.0007646687307318449,1.5689782613442578,0.019032199809499748,0.2818311847246423,0.007919550285707412,0.09312785027707864,0.0013453197885885118,,,,
base,2,3,1.0,128,256,64.0,quadratic,0.20764061973519055,0.007132008559595748,0.13652016043247403,0.0037123840576960268,0.0803540344955867,0.0011438635201758223,0.9957135039288882,0.000421531068482189,1.6377219851694536,0.02097703491303361,0.354870101656787,0.009508928470036359,0.07962817711038202,0.001088274568807522,,,,
base,2,3,1.0,128,1024,256.0,exact,0.1541376701778606,0.004225851053059209,0.1349737187392057,0.0037791225849708714,0.08568307239203989,0.00139043775008833,0.9880762029713156,0.0008437661978869194,1.4802711870571406,0.016908495590232598,0.2620096398864833,0.007440647107723892,0.08421526450863727,0.0013117622394338382,,,,
base,2,3,1.0,128,1024,256.0,quadratic,0.17898741492050896,0.005737968690144605,0.12797751680560973,0.003413624477881322,0.07492418050931696,0.0011674114279222722,0.9945563909274209,0.000518666261291081,1.5379936598345123,0.018104164529701358,0.32099097523818904,0.00865767834237082,0.07422823466770627,0.0011150805473028652,,,,
base,2,3,1.0,192,0,0.0,exact,0.33611247352510015,0.027437484560408155,0.24922959128281555,0.016696190787621752,0.1305682146877031,0.005191755640844263,0.9927622291014715,0.0014536925558994494,2.0284080789267755,0.06186550860471001,0.4400216009995206,0.029537662499218166,0.12242657354281127,0.004984884007791741,,,,
base,2,3,1.0,192,0,0.0,quadratic,0.36566742068412833,0.03015446476607863,0.23731150988975735,0.015856498472844035,0.1090727871697416,0.003938335825863958,0.9964499436271339,0.0008277242228606768,2.0119730687907857,0.057415105052575376,0.5003946241881213,0.029553720324696463,0.09518392591205847,0.0037748468160303883,,,,
base,2,3,1.0,384,0,0.0,exact,0.23311314609208153,0.021235636986314636,0.17595352418258095,0.013567923292553847,0.08758392192097043,0.004223821593828198,0.9923879325886008,0.0017913604853793052,1.6769825465606487,0.05976713737136194,0.3643105801638289,0.027026946745109734,0.08359046271442692,0.0039689834850117674,,,,
base,2,3,1.0,384,0,0.0,quadratic,0.2517718225048815,0.0230732337865467,0.1678124962356089,0.012961107727483505,0.07373171124906612,0.0033060677124448893,0.995993138179577,0.0010809378851603193,1.6614584921249873,0.055721571396498665,0.4114776440486994,0.027110005325332972,0.06555406601200292,0.002973118891422994,,,,
base,2,3,1.0,512,0,0.0,exact,0.20161921727312826,0.018279033595376703,0.15325211833663036,0.011889077867950112,0.07443820655898124,0.0031191164561552697,0.9917663688428705,0.002118922951575123,1.5551976532359657,0.058209092546907544,0.3375499787933926,0.02643843639802464,0.07160243794874341,0.0028419788425969052,,,,
base,2,3,1.0,512,0,0.0,quadratic,0.21740483265651392,0.019846365774959962,0.1460693914477095,0.011292620837519446,0.06269461554448895,0.0023361777734301195,0.995421880163665,0.001364918823480835,1.5398310337648005,0.05381716224029945,0.38070260078318435,0.026558101915485213,0.05624770853430741,0.0019864951443099733,,,,
base,2,3,1.0,512,64,16.0,exact,0.10959140817079709,0.00542819470512268,0.08529088454026236,0.003877720039951982,0.06142991138140299,0.001760809965391609,0.9872073312464411,0.0011229715564095109,1.2456717365208763,0.02864337296459352,0.2151349474144696,0.009312723466154053,0.06131364574955816,0.0017670054592814628,,,,
base,2,3,1.0,512,64,16.0,pooled_first,0.14453587405675375,0.010490003479624251,0.0949685662053364,0.006070459900074512,0.062496342224251246,0.0023898395255226488,0.9914044212603997,0.0015526180986130233,1.3433271309082808,0.034974436740153055,0.28619461947538194,0.018112336081331712,0.05508320931866353,0.001991945479198606,,,,
base,2,3,1.0,512,64,16.0,quadratic,0.13044378023976436,0.007164040030460143,0.07762967861119248,0.0032427187553150517,0.046610948554349135,0.0010091908228721535,0.9960753898136394,0.000645746850013484,1.2774992485636403,0.028591036395977494,0.2843614845960464,0.011541524823747939,0.04651857002718146,0.0010171981223870427,,,,
base,2,3,1.0,512,64,16.0,source_first,0.13568269201856084,0.007833002484639896,0.10118540902584805,0.005032109622045216,0.0790509274103922,0.0034740886964841817,0.9861668202826107,0.0009910401464604292,1.3891559917481715,0.03817587247322311,0.23334156805876738,0.010063998172777094,0.07890487127233826,0.0034960505881302386,,,,
base,2,3,1.0,512,256,64.0,exact,0.07840373203939016,0.002842250913984143,0.06622529288837788,0.0023976572651218486,0.04429156650281938,0.0007027312390271863,0.9873337505624781,0.0009725955855158584,1.0580620148749524,0.0163599565155436,0.18210249543559184,0.006516566547822145,0.044265703485359915,0.0007015134708147855,,,,
base,2,3,1.0,512,256,64.0,pooled_first,0.10358466011698331,0.005607220067363545,0.07859894209742314,0.004297719810300343,0.058763848775209127,0.0019297779586282403,0.9859228314696876,0.001323865832361152,1.1941231936683565,0.025603580747580967,0.21764409610358768,0.011680036115177093,0.05307797294424324,0.0015275787584648382,,,,
base,2,3,1.0,512,256,64.0,quadratic,0.09300877400075978,0.003965662045149789,0.06233188085365316,0.00216114636509312,0.03850357705814338,0.0006449899889024997,0.9945701586858008,0.0005916310661122679,1.1062740390124395,0.018725042784672918,0.23057864368397007,0.007689881192298582,0.038482174804332185,0.0006455622901832013,,,,
base,2,3,1.0,512,256,64.0,source_first,0.08884080982186314,0.0036539546229146865,0.06955263613890099,0.0025686398145136537,0.050705862431100646,0.0013741404274249642,0.9875386427072076,0.000514328714113363,1.1275984762285323,0.021248580845053835,0.1932939625036838,0.005839724597742838,0.0506938990638055,0.0013747164121382424,,,,
base,2,3,1.0,512,1024,256.0,exact,0.06570164621627478,0.002117899162569949,0.05830057684244635,0.0018986216915438349,0.038502628280563424,0.0005116712744390243,0.9862423308838753,0.0009164020970718798,0.9732641399264179,0.013233083964335406,0.1629093259822051,0.005428687477897318,0.038484372826446796,0.0005100737682735231,,,,
base,2,3,1.0,512,1024,256.0,pooled_first,0.08180795885374342,0.003116014478143375,0.0644780964669971,0.0020017401354789854,0.045425256695646336,0.0023325846133921994,0.9849292949679852,0.0023399660628669297,1.059548062286637,0.015650718383912108,0.1885753475012311,0.01170483948844654,0.04309622201717649,0.0024312248419275212,,,,
base,2,3,1.0,512,1024,256.0,quadratic,0.0755866816518543,0.00276868360207867,0.055805170157349614,0.0017886221915888588,0.03524224921352958,0.0005538511644083407,0.9926345942814528,0.000611222401721862,1.0151632576032081,0.015016934148727379,0.1988050486664483,0.0060145574355734335,0.03523121155023173,0.0005533204236883872,,,,
base,2,3,1.0,512,1024,256.0,source_first,0.07099440997207614,0.0024851338275144307,0.057924018974728535,0.0018506694733680818,0.03984537646580415,0.0006703272069587213,0.9879598594670845,0.0006571808485783715,1.0071287439202112,0.015341901953537566,0.17472231426000986,0.005234482240708708,0.039836327372151696,0.0006702065112392031,,,,
base,2,3,1.0,576,0,0.0,exact,0.1952459005070325,0.0186254213504286,0.14846746141138617,0.012171645861409258,0.07153190919354831,0.0033106404731616927,0.9917144637451445,0.0020717668343402506,1.524898299237763,0.05994967589713813,0.33156026970594527,0.02678498475913156,0.06881267366297435,0.0030285952400056267,,,,
base,2,3,1.0,576,0,0.0,quadratic,0.21024978191474739,0.020148442532254823,0.14151649452959456,0.011579614471457856,0.06016009844359183,0.0025006776064878796,0.9954559801668298,0.0013151581801274408,1.5092958898295652,0.05549471178821938,0.37370064886755805,0.02688363945301432,0.05397481533520104,0.0021078986279424233,,,,
base,2,3,1.0,768,0,0.0,exact,0.15311976042898645,0.012350785349042248,0.11979744550408035,0.008357163623588187,0.06202573503171425,0.0026616467955183727,0.9914977806347927,0.0019091289519096001,1.386014411716891,0.04803524555102055,0.28776267642437797,0.0202226674653661,0.06090640805952533,0.002548857407948134,,,,
base,2,3,1.0,768,0,0.0,quadratic,0.16450889033722838,0.013316193535369662,0.11415939511994357,0.007932344504940606,0.05154365728336951,0.0019797975960360523,0.9954560157181042,0.001230463690660819,1.3726048028592983,0.04457651004463355,0.3270930463246588,0.020377014247483536,0.047968907061513556,0.001738642875905602,,,,
base,2,3,1.0,1152,0,0.0,exact,0.11394022230883587,0.010027127100610224,0.09130635352982756,0.006998833206041148,0.049768660436520264,0.002540554726003987,0.989536196892522,0.0019328600240507753,1.204666822300232,0.045890475696786275,0.23820269106797173,0.018557245883907617,0.049279158656508726,0.00249660598754439,,,,
base,2,3,1.0,1152,0,0.0,quadratic,0.12205794882332767,0.010793856827752454,0.0871391247311753,0.006626016252951254,0.041299660175732375,0.001885950072509455,0.9944825175247164,0.0011863715798300567,1.1964317442094055,0.04283925253804183,0.2734524482073482,0.018621824386200397,0.03930594349291397,0.0017104652722529758,,,,
base,2,3,1.0,1536,0,0.0,exact,0.0932967413507566,0.008433379620104335,0.07530921605859152,0.005896676748392012,0.040440312195503966,0.001822434697519392,0.9894687754487075,0.0018662046384225071,1.088563118002219,0.04103860611551066,0.21532569290734904,0.01714680539581359,0.04016928981324283,0.0018290196078419414,,,,
base,2,3,1.0,1536,0,0.0,quadratic,0.09982032998143121,0.009067447203877376,0.07192572994373082,0.005596030960135811,0.033511795571396,0.001374904779033873,0.9944991505427986,0.0011438678918290715,1.0819663487959434,0.038403191983585015,0.24645344842653005,0.017168149326855005,0.03230188465999146,0.0012981864772843514,,,,
base,2,3,1.0,2048,0,0.0,exact,0.06874158745102515,0.00525690778988645,0.05720687475681055,0.003723995349699985,0.0339435416434432,0.0011917222431457237,0.9875137551431639,0.0017209144530251005,0.9579471990991415,0.029397729350905247,0.1764280339390483,0.012901581728712523,0.03378636763606627,0.001202846325932393,,,,
base,2,3,1.0,2048,0,0.0,quadratic,0.07348302873115807,0.005648736774297338,0.05470020144015015,0.0035259505498176098,0.02808980626453023,0.0009210242086970445,0.9936123701021549,0.0010382595843422765,0.9563583295253427,0.02755461331312188,0.2052036895923712,0.012699480915258663,0.027665107751944387,0.000911249167767241,,,,
base,2,3,1.0,2048,64,16.0,exact,0.048739670081861336,0.0027263765053171635,0.038580886496089095,0.0018096741661256925,0.030372349943059346,0.001021648866228983,0.9831300862248392,0.0010641330831744574,0.8384403653779526,0.02130042389157991,0.13226632153262488,0.006483725281308444,0.03027840031904962,0.0010258613873598702,,,,
base,2,3,1.0,2048,64,16.0,quadratic,0.05615679884911107,0.003180612984796432,0.03526550076526096,0.001588164467648294,0.02294606012680571,0.0005947334240943221,0.9945657020809723,0.0005652174267879038,0.854838175092346,0.019959521968480897,0.1790919487653496,0.007273378401556102,0.02286612596897933,0.0006005940019391081,,,,
base,2,3,1.0,2048,256,64.0,exact,0.032895453176426954,0.0010833226273995315,0.02816047787885975,0.0008745330387838943,0.02233204369973246,0.0004888600151827766,0.9803254181174165,0.0007016324391105775,0.6983512353669666,0.011002393990611505,0.10172995935783125,0.0030890703828383523,0.022326994361388002,0.0004887608729782669,,,,
base,2,3,1.0,2048,256,64.0,quadratic,0.038641939259974056,0.001399899806932439,0.026271376826986544,0.0007889807525327514,0.018481768440720556,0.0003741405314953916,0.9923483879052051,0.0004709633361236491,0.7285586925474891,0.011709911939400216,0.14084670191354856,0.003825690636920998,0.018467519916513266,0.00037511499222408584,,,,
base,2,3,1.0,2048,1024,256.0,exact,0.024942159546139684,0.0006301778678914899,0.022456421836242812,0.0005517970465283786,0.017720744138668785,0.0002940519727838645,0.9781255513300383,0.0005816299897713387,0.6109945491607216,0.00735605298049573,0.08438915123780792,0.002090804825402822,0.017720087008689725,0.0002941172012353611,,,,
base,2,3,1.0,2048,1024,256.0,quadratic,0.028602862718635557,0.0007951920088934092,0.021553414861660684,0.0005231348653244819,0.015868462750022547,0.00026169814315121347,0.9886716925486128,0.0004453214228303815,0.639324780000187,0.0080693593654472,0.11223155116201773,0.0024800313315184947,0.01586547886808073,0.0002617824296152436,,,,
base,2,3,1.0,2112,0,0.0,exact,0.06836623945919804,0.005262000493865637,0.0568733614928015,0.0037282792079503593,0.03362747548942107,0.001153435337932322,0.9876042299999438,0.0017162360963073654,0.9548292231409614,0.02935105976145044,0.1762697757892033,0.012901686249368936,0.03346677491664745,0.0011645344563469045,,,,
base,2,3,1.0,2112,0,0.0,quadratic,0.07307610964813276,0.005652918232328509,0.054379595651846475,0.003529990275276906,0.02781602063787505,0.0008915421823639514,0.9936722801587243,0.0010328699315649743,0.9530957755130968,0.027489774468927114,0.20487324580074498,0.01269905748267736,0.027393943401388374,0.0008787250082328467,,,,
base,2,3,1.0,2304,0,0.0,exact,0.06331610753836808,0.004729013924644934,0.053142716756292896,0.003389749026200399,0.03257290108505294,0.0010684997710314246,0.9869324362845485,0.0017122423706945333,0.926133661790832,0.027874550863083866,0.16658265199808145,0.011738821537087298,0.032396929176823706,0.001080468156097376,,,,
base,2,3,1.0,2304,0,0.0,quadratic,0.06759822529847881,0.005062515098826871,0.05083416699916235,0.0032087054476996318,0.026860505281636343,0.0008269053239029349,0.9933061078210216,0.0010799843284531878,0.9247295279706297,0.026103329167573578,0.19478393403661146,0.011624786311786936,0.026549324233421486,0.0008045601855459899,,,,
base,2,3,1.0,3072,0,0.0,exact,0.049000057235181034,0.003492806745022567,0.04177261784178534,0.0025977988396899284,0.02661464013977496,0.000947184686448389,0.9865438065276058,0.0013983558469357533,0.8225145310796145,0.023310941474053336,0.1445749967912782,0.008908603515084226,0.02627277355643659,0.0009673370304168636,,,,
base,2,3,1.0,3072,0,0.0,quadratic,0.052244548349025886,0.0037570573793099813,0.04002621904588778,0.0024580113137072698,0.021944214764174335,0.000727276742624475,0.9932365928724503,0.000884759925482347,0.8228998925393718,0.022103532605828747,0.16903209178056755,0.008999131090832483,0.02181006000834194,0.0007034319172770168,,,,
base,2,3,1.0,4096,0,0.0,exact,0.04168680039845752,0.0024708983494594917,0.03575223229045382,0.0019228962854582654,0.022929901528101815,0.0009219385441085429,0.9868833386966137,0.0013718254908747047,0.761466144725575,0.020602916864954822,0.13431032159224335,0.0070687873056835306,0.02249827957086684,0.0009409780362062917,,,,
base,2,3,1.0,4096,0,0.0,quadratic,0.044385856289393066,0.0026488293401286207,0.03427863421636197,0.0018200973883329857,0.018758495126611183,0.0006987626628942285,0.9935020155898623,0.0009393835744896793,0.7613477896573831,0.019717828175738188,0.15654158572875299,0.007232174490068,0.01867758822626035,0.0006865307999703444,,,,
base,2,3,1.0,8192,0,0.0,exact,0.028030927618284168,0.001631675278775315,0.024158033547524407,0.001267535469792657,0.015007005331445005,0.0005344601545707897,0.9872719336892167,0.001378670619621644,0.6202917826648572,0.015952382065111192,0.1130842656398165,0.006131107182516197,0.014378295551467033,0.0005526782952068986,,,,
base,2,3,1.0,8192,0,0.0,quadratic,0.02977782634797964,0.0017495359362240295,0.02319401634808008,0.0011998961548365518,0.012135781257976265,0.0004037860771539436,0.9938397404615014,0.0008806855912164556,0.6197233450127541,0.015166808248793337,0.12995060714974252,0.006137498028446597,0.01202428176226165,0.0004108104985389598,,,,
equal_smoothness,1,3,1.0,512,0,0.0,exact,0.23858004456343698,0.02256745315049527,0.16018085959043407,0.012693962647577411,0.0749064076752573,0.0033474548066524295,0.9937009698860405,0.0018503801468451068,1.6341032411502427,0.06268035256753648,0.3865679688298176,0.029720763690312887,0.06882880276851149,0.002981028337632844,,,,
equal_smoothness,1,3,1.0,512,0,0.0,quadratic,0.2520123320141062,0.023853866694126483,0.15560043727185735,0.012388303399262416,0.06377061180205014,0.0024506307209629257,0.9963156357531252,0.0012129068980886823,1.6152837251522898,0.05849565692967089,0.4197507328876548,0.02939578533261923,0.05594707376198993,0.002080816211158268,,,,
equal_smoothness,1,3,1.0,512,64,16.0,exact,0.12092192283632212,0.006274609760558028,0.09344183019657,0.004632581783344779,0.059979811627921674,0.0017060215249449636,0.9904212206228066,0.0011373877245699827,1.2878497407331655,0.030547457865402628,0.24193144740791614,0.010679281634017712,0.05976801529840347,0.0017028465025530893,,,,
equal_smoothness,1,3,1.0,512,64,16.0,pooled_first,0.16041518108508523,0.010734189205540317,0.11241385721406766,0.007162071768499894,0.07278454631476827,0.003412875645460866,0.990104753824121,0.001871378207430243,1.4264174033712347,0.03925349367772558,0.29608282784411527,0.018932071910938587,0.06450640316357537,0.0026996188469793616,,,,
equal_smoothness,1,3,1.0,512,64,16.0,quadratic,0.14463752645309488,0.008399075317516526,0.08557528908580647,0.00392187269009686,0.04572162362556207,0.0009804099074006655,0.9969633553170082,0.0006550930196771561,1.3182457108021814,0.03054130716618531,0.30818149290810565,0.013252830652341301,0.045622030915134455,0.0009895873650788652,,,,
equal_smoothness,1,3,1.0,512,64,16.0,source_first,0.13360327055958182,0.007265682292147256,0.09882344643543717,0.004492537541808238,0.06496851721224602,0.0018891110540612088,0.9900125996015549,0.0017455416693368253,1.3477388153459777,0.03259877072942916,0.2542630535368566,0.013305243470387206,0.06488189157815093,0.0018974752009538593,,,,
equal_smoothness,1,3,1.0,512,256,64.0,exact,0.08908424333501586,0.0035951041083093485,0.07534662188687585,0.0031240428423351964,0.04200012759182647,0.0007443166551419652,0.9917076160399739,0.0010466417179423738,1.1009518134650014,0.017631717045411523,0.21355251639539677,0.008280579917800818,0.04190250198938265,0.0007394730261619756,,,,
equal_smoothness,1,3,1.0,512,256,64.0,pooled_first,0.1234782067837152,0.006661951540285427,0.09291142232623678,0.004875772351707759,0.05314078672220001,0.002704993010672587,0.9910266521778323,0.0019579134424058883,1.2284882686820815,0.025119345240625677,0.2720396339527284,0.015539721556836712,0.043918536583108375,0.002711222316481036,,,,
equal_smoothness,1,3,1.0,512,256,64.0,quadratic,0.10498058284947868,0.004915073443108977,0.07154010545971416,0.002896315657908422,0.03694139909094835,0.0006789183353187383,0.9962465430516237,0.0006323177255925751,1.1453328361203976,0.019799360137615372,0.25686361035590505,0.009534095791664476,0.03691099192542186,0.0006778247549088393,,,,
equal_smoothness,1,3,1.0,512,256,64.0,source_first,0.09590239959114555,0.0041097663997744695,0.07527763532052296,0.0030336336099209727,0.0425910924219143,0.0007021006118222079,0.9932716976255634,0.0007092359108237079,1.134139252267275,0.019558019518635512,0.2276679077806536,0.008051883129457163,0.04257856845352529,0.0007017083004526132,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,exact,0.07710802781335366,0.0028598239714733606,0.06872164016296027,0.0026440214073557107,0.03555515476889821,0.000687868758518093,0.9921340390595997,0.001044544330029676,1.0214361499522955,0.014046883084253616,0.2007297475515911,0.0075878054300024984,0.035491376062625916,0.0006852448054833545,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,pooled_first,0.09395861781296826,0.0039598606600238515,0.07171666772783704,0.0029580466469214116,0.032942797316112056,0.0006588751677243397,0.9961432063297471,0.0005902245128524168,1.0643408706265851,0.014683353412737792,0.2509410481605118,0.008484620475760965,0.02933146611486478,0.0007440240008369443,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,quadratic,0.08741041639955492,0.0035907410890269227,0.06614765751763799,0.0025369965084196416,0.033017679226214104,0.0006609592181190292,0.9955031989005665,0.0006840121145714982,1.0572205189475439,0.015474729530508078,0.23003406253582684,0.008065938821440953,0.032998380984179954,0.0006582423038476093,,,,
equal_smoothness,1,3,1.0,512,1024,256.0,source_first,0.08207104427968057,0.003229533189518748,0.06754537467983292,0.002543347226734638,0.035449592101193264,0.0006319725812388997,0.9935242310714397,0.0008323922906323569,1.0447811685481534,0.015205128103779924,0.2127761617420969,0.007691512119403362,0.0354366840242742,0.0006301245401756135,,,,
equal_smoothness,1,3,1.0,576,0,0.0,exact,0.23149340170712915,0.02300614415369336,0.15529681813706184,0.012988365007118778,0.07215926842980115,0.0035581305563247246,0.99366632501119,0.0018006708950356887,1.6034362954762595,0.06444062663846258,0.3798337608603179,0.030175424801282786,0.06627692179326489,0.003178093398328502,,,,
equal_smoothness,1,3,1.0,576,0,0.0,quadratic,0.24417830450134562,0.024228786745216196,0.15087595125500744,0.012695600075521415,0.061280148336167524,0.002623891106211089,0.9963637093809911,0.0011611925330358484,1.584434044727329,0.06018979683281488,0.4123583056717892,0.02977419686186967,0.05374936787314135,0.002205243191038096,,,,
equal_smoothness,1,3,1.0,768,0,0.0,exact,0.18151339767381966,0.01544516428879906,0.12546679627911259,0.008941017213022305,0.06331868004615498,0.002954919927915452,0.993446551879167,0.001682723318251788,1.4639128207583045,0.05251928563546338,0.3302548979858297,0.023159719311754163,0.060108530262406375,0.002753032021938327,,,,
equal_smoothness,1,3,1.0,768,0,0.0,quadratic,0.191315853714085,0.01619027278754262,0.12159284415005982,0.008714093405145383,0.05277893553298799,0.0021078108825367007,0.9964009007396232,0.0010887441564324106,1.4440280112756712,0.04873409798965426,0.3621035131085503,0.02281771795627911,0.04822198969568795,0.0018370296221634193,,,,
equal_smoothness,1,3,1.0,1536,0,0.0,exact,0.11217709338511779,0.011009123964605676,0.07939696262088153,0.006363672415751114,0.042087831606188564,0.002031889864326559,0.9917828205845765,0.0016560823953416788,1.1605231614111136,0.04584413143849522,0.2487615864791174,0.020141478635610728,0.04096414576004881,0.0019792281365674505,,,,
equal_smoothness,1,3,1.0,1536,0,0.0,quadratic,0.11787829013553414,0.011445502191370643,0.07693691364495522,0.006232972200515361,0.03458389343850619,0.0014674076383311098,0.9957457689984354,0.0009854846533717881,1.1457197642852477,0.04263755457948514,0.2759922751513853,0.019609048399748967,0.03286271427199114,0.0013699993437640415,,,,
equal_smoothness,1,3,1.0,2048,0,0.0,exact,0.08204016517007355,0.007109724974185732,0.06020494696833061,0.004033553093497145,0.03509479977108199,0.0012828535252009474,0.9901273825900115,0.0016316763593558718,1.0205137052456585,0.03352050636838539,0.20410324796007281,0.015698867351101445,0.03471357731175055,0.0012832050739431634,,,,
equal_smoothness,1,3,1.0,2048,0,0.0,quadratic,0.08633448476182413,0.00734504781296533,0.05827168502798024,0.003969135125624264,0.028945784426406797,0.0009700825557853821,0.995054325797868,0.0009090158956711513,1.0119688452746243,0.03116015618833231,0.23022738079396485,0.014840765458134555,0.028264126548757536,0.0009582859611167,,,,
equal_smoothness,1,3,1.0,4096,0,0.0,exact,0.04976092661132674,0.003233703746797795,0.03779097992211918,0.002082003331583411,0.02383362305551247,0.0010891063173144582,0.990280834290112,0.0014275510630611442,0.8170309798316495,0.023373807965073563,0.15586036493027014,0.008645554530978952,0.02374932415272275,0.0010806888304691045,,,,
equal_smoothness,1,3,1.0,4096,0,0.0,quadratic,0.052353892397307485,0.003366143725935664,0.03650773526376822,0.0020098433380213165,0.019367357406201876,0.0007667352691535391,0.9952686966030758,0.0008536429534069609,0.8096066752709743,0.02195471343078444,0.17733913879206245,0.008442924468938868,0.01926521385726834,0.0007419879926948558,,,,
equal_smoothness,1,3,1.0,8192,0,0.0,exact,0.034382520405200824,0.002265485588273257,0.02578078229235471,0.0013959037149098527,0.015620921694018583,0.0006723862703217403,0.9907660954720492,0.001443780103775003,0.6728495900600876,0.018866689867437458,0.13211228383523474,0.007831749880716865,0.015518129822574687,0.0006778709903208773,,,,
equal_smoothness,1,3,1.0,8192,0,0.0,quadratic,0.036055217236702936,0.0023434787545112403,0.024929937431721547,0.0013530443994548959,0.012543740762821382,0.0004555695739767632,0.9957012722556934,0.0007535896222495317,0.6651450739580477,0.017418144914916906,0.14932562197760835,0.0074107539334406876,0.012493932558877187,0.0004550925804197454,,,,
kappa2,2,2,1.0,512,0,0.0,exact,0.06958654311969903,0.006353368424575464,0.06005081557702016,0.004809055956066471,0.044312732114551105,0.002486063565088724,0.980417735282924,0.0017707477633456812,0.993309294840635,0.03715794621828985,0.1505735524692359,0.011196375912146055,0.04403089524447332,0.0024707141408665196,,,,
kappa2,2,2,1.0,512,0,0.0,quadratic,0.0745134287114327,0.006952334869835136,0.05758323440747453,0.004498422656473796,0.03777810828177638,0.0017965090110862785,0.9884539848737172,0.001446786334538765,1.001977729092508,0.03556770450288064,0.18324009582727954,0.012328711849193107,0.037440561867852086,0.0016431150847294337,,,,
kappa2,2,2,1.0,512,64,16.0,exact,0.05453096390898324,0.0032970686799337957,0.045288463596392235,0.0023827276930837465,0.03807687094558355,0.0014756881185536122,0.9776822852312669,0.0011670758644623958,0.8951290924781409,0.024100977579122607,0.12460472551913498,0.006722105491975253,0.03796533213564365,0.0014758926585386536,,,,
kappa2,2,2,1.0,512,64,16.0,pooled_first,0.0635293178134477,0.005080765047462771,0.04619222373244797,0.002711166679440418,0.037091466678903375,0.0015536027227419959,0.9841590851403584,0.0014755750829788658,0.939153871205575,0.02840673619119489,0.16089776974383307,0.010462751773827198,0.03512343448725148,0.0013164741563493115,,,,
kappa2,2,2,1.0,512,64,16.0,quadratic,0.06274475229453992,0.004138040576154975,0.04206680378239769,0.002077329253834975,0.03077601566775062,0.0009489271427553232,0.9907883151730984,0.0008214993925175274,0.9247476182966143,0.02420092381697394,0.17467981224013318,0.008242909028877983,0.0306689678573495,0.000953967581231529,,,,
kappa2,2,2,1.0,512,64,16.0,source_first,0.06609059681567504,0.004805146543339461,0.05290474366897105,0.0033716484298753424,0.04352700290104817,0.0025804771222695134,0.9808390305915872,0.001103498876259808,0.9771357033389498,0.03171095331769089,0.14689846698406625,0.007538854606517265,0.04320424765150748,0.002590723295110536,,,,
kappa2,2,2,1.0,512,256,64.0,exact,0.043213141093236145,0.001988779034336272,0.03744107723743576,0.0015748282406332541,0.03116038656617544,0.0007695226456916084,0.9763283305267475,0.000979646761648363,0.8017896309533391,0.016016638604020392,0.10723917258885729,0.004996559161237129,0.031138692076303324,0.0007701340900313979,,,,
kappa2,2,2,1.0,512,256,64.0,pooled_first,0.05232085007529588,0.0032665292658235015,0.04051264485118023,0.002005643427465074,0.034339165588381855,0.0012981968853135405,0.98038091064664,0.0011949879753354125,0.867743384946774,0.02157948268393341,0.13632359058214052,0.007298012070458182,0.03251172618193607,0.0011897156160075074,,,,
kappa2,2,2,1.0,512,256,64.0,quadratic,0.049519892074593654,0.0025602362462405085,0.03556964101044083,0.0014402549482694317,0.02691350950556325,0.0006574695406839944,0.9885557440427702,0.00070272539994714,0.8353223441428556,0.017240217695063058,0.14788739859813502,0.005805934503361653,0.026873905274951485,0.0006595241573816873,,,,
kappa2,2,2,1.0,512,256,64.0,source_first,0.0488180204545041,0.002466151187494686,0.0402207688241629,0.0016923377996994708,0.03388866386430772,0.0010771157275597306,0.9783714801886405,0.0012465583806812834,0.8491053606160756,0.01876207947629939,0.11913102601625364,0.005746714596897492,0.033866250335680324,0.0010776450021891153,,,,
kappa2,2,2,1.0,512,1024,256.0,exact,0.03728030432189535,0.001451735129703097,0.033547204527104545,0.001273539068575585,0.02774772316691314,0.0006055837853180625,0.9747351507115546,0.0009004132585634198,0.7473953509834933,0.012955284877031497,0.09580319431611489,0.003994787270150926,0.027735010798047605,0.0006057628435655889,,,,
kappa2,2,2,1.0,512,1024,256.0,pooled_first,0.04323873368411363,0.001966512059356636,0.03752269113044299,0.0017153097595295295,0.03417229634251421,0.0013181663311297761,0.9709730963248,0.0008181063055993663,0.8054024193383009,0.016655260576581805,0.09758222845949498,0.004116099825756727,0.03332676998415388,0.0012280871499259548,,,,
kappa2,2,2,1.0,512,1024,256.0,quadratic,0.04170762710463408,0.0018361230811898377,0.03232438450441375,0.0011887534726334535,0.024983558966642668,0.000563477369207631,0.985507552118746,0.0006837009151605666,0.7761099435062864,0.014098134980255653,0.1275241782492628,0.004553102710552794,0.024968403947748918,0.0005640929061182035,,,,
kappa2,2,2,1.0,512,1024,256.0,source_first,0.03987934341098342,0.0016406735897129291,0.03359672268263416,0.0012315439902010983,0.027232297889628266,0.0006785198050343317,0.9798779447000556,0.0006594528854507216,0.7684318857122578,0.013849026669805715,0.11095823552015911,0.00386507587242249,0.027224020716745914,0.000678755930550188,,,,
kappa2,2,2,1.0,576,0,0.0,exact,0.06646429836985446,0.006390359198157628,0.05722831371093417,0.004853837969341904,0.04164921629968812,0.002506260450296546,0.9808987131173622,0.0018502770212038384,0.9676978969999185,0.037907655639356164,0.14872591311518132,0.0113828137485459,0.04136482681472601,0.002489235688958893,,,,
kappa2,2,2,1.0,576,0,0.0,quadratic,0.07115549505294187,0.006976435517583832,0.05487551011562138,0.004549166502365025,0.03541130883740313,0.0018197453617329802,0.9887328872294253,0.0015381488149716054,0.9753535499249062,0.03632035190613697,0.18010132793486636,0.012519974263699407,0.03511376235107458,0.0016654581008131398,,,,
kappa2,2,2,1.0,768,0,0.0,exact,0.05207094305854248,0.0043824134190971024,0.04534134273355212,0.0033226380190645604,0.03330247004409808,0.0014802365707586858,0.9796660715810358,0.0019029656156654617,0.860253852965554,0.03028753788857853,0.1292658594227213,0.010045397161376493,0.03304035055126253,0.0014876667470435354,,,,
kappa2,2,2,1.0,768,0,0.0,quadratic,0.05555101789039308,0.004765257483119138,0.04355919888556404,0.0031286339762065163,0.028478247945353297,0.0010936149194044357,0.9877617819917224,0.0015897320754444245,0.8675690483367982,0.029270664346091484,0.15672548032566488,0.010718114571401479,0.028345948167871865,0.0010391896062222157,,,,
kappa2,2,2,1.0,1536,0,0.0,exact,0.027409969573850834,0.0011904317913272364,0.02452848135149642,0.0009433595085185777,0.018857490445660312,0.0005660333716584752,0.9779729303116613,0.0017213316244947556,0.6339028420689715,0.013118364465550425,0.09139809995206573,0.005236841343576868,0.01842559323207371,0.0005849169469337248,,,,
kappa2,2,2,1.0,1536,0,0.0,quadratic,0.029055433969888283,0.0013028482980983426,0.023685221249827745,0.0008878819870665139,0.016309603997888073,0.00045354916361650444,0.9864626165595448,0.0015287367176922415,0.6406450636846129,0.012886309054897896,0.110275440436076,0.005392340101772323,0.01622598257573456,0.0004645632397018628,,,,
kappa2,2,2,1.0,2048,0,0.0,exact,0.022869902719594822,0.00105703678205077,0.02047130601132474,0.0008274956223652324,0.0154928326154564,0.00043408787113624066,0.9783329725326557,0.0018029597814346505,0.5772168981380389,0.01218065807192965,0.0850978968616523,0.005223989776174672,0.01500057907814212,0.0004439119686185512,,,,
kappa2,2,2,1.0,2048,0,0.0,quadratic,0.024253235570095368,0.0011607110510539647,0.019773795913088484,0.000778145028477473,0.013359231113261138,0.0003453007364033239,0.9866926275854184,0.0016042910202991659,0.5831345353298343,0.011939144740671731,0.10176916564779115,0.0053412572674544564,0.013240104821913713,0.00035795937241323044,,,,
kappa2,2,2,1.0,4096,0,0.0,exact,0.013960893956433658,0.0007935021669855544,0.0125386802165016,0.0006339395449292969,0.009236585217521501,0.0002816961780985097,0.978897962125687,0.0017528573060225608,0.447832171765757,0.011152051708988725,0.06909309664924611,0.004491331366580035,0.00872308063062979,0.0002584537480938794,,,,
kappa2,2,2,1.0,4096,0,0.0,quadratic,0.014778724426070866,0.0008656617129617747,0.012132158443358868,0.0005996636207639702,0.007936983486579034,0.0002058595177692514,0.9870455799497883,0.0015436109440144744,0.45196592622167153,0.010934040895701104,0.08083388464069553,0.004617754948782026,0.007754163322324584,0.00020716790714383132,,,,
kappa2,2,2,1.0,8192,0,0.0,exact,0.008907329411385492,0.0005075673556849493,0.0080717006466478,0.000412416431818221,0.005973320964063941,0.0001802717633527546,0.9784901939840854,0.0015197831184139382,0.35794834129615527,0.008745876108160985,0.055346355044287567,0.0034380738645106938,0.005572242301047016,0.0001490117363307598,,,,
kappa2,2,2,1.0,8192,0,0.0,quadratic,0.009398018910430463,0.0005509281605153189,0.007822152087453137,0.00039127298682681684,0.005132230630997788,0.00012620239708219385,0.986839103973313,0.001315051468019702,0.3609475331985538,0.008570178480680682,0.06446919277473274,0.003524823953221247,0.00495598126367715,0.00011707677115482099,,,,
kappa4,2,4,1.0,512,0,0.0,exact,0.3123335663771169,0.022148214996769576,0.22952456962085718,0.013513469451469294,0.10624451254769356,0.0030599237651477537,0.995038119182787,0.001282695292967427,1.9226914461978877,0.0498709779025173,0.4457378633026348,0.02560407257112237,0.09857324735429056,0.003041625232704906,,,,
kappa4,2,4,1.0,512,0,0.0,quadratic,0.3354415188440134,0.023802762217657994,0.21911389040386567,0.01305237659135678,0.0886272374560757,0.0023353157641208466,0.9976185118776301,0.0007570986484699285,1.8899532679701456,0.04591462179658176,0.4961583062185008,0.0250335174707127,0.0748548830844028,0.002401228748145807,,,,
kappa4,2,4,1.0,512,64,16.0,exact,0.15221974945278052,0.0057645397612086854,0.11744526294449292,0.004234056945089562,0.07841974245483402,0.0019286899269241255,0.9904716857403234,0.0006250197597013558,1.4584131047748319,0.025395556554728305,0.2693830230646685,0.007935707013324078,0.07820410108389043,0.001929287850129555,,,,
kappa4,2,4,1.0,512,64,16.0,pooled_first,0.2022749465867537,0.010821798247638738,0.14117308985717728,0.008058306348498008,0.09145605626285198,0.003553904634172603,0.9922670873693907,0.000860389196123639,1.5997730272470567,0.029347458594155718,0.3458317998191283,0.01589778079379879,0.07686230583475942,0.0031251858481814642,,,,
kappa4,2,4,1.0,512,64,16.0,quadratic,0.1829327745207722,0.007610895190438584,0.10695142420556768,0.003574991218190887,0.05900384994952845,0.0012971089053623536,0.9976015176603156,0.00029770982611544,1.4952657043645143,0.02545826776459567,0.34889159397376596,0.009968569313142366,0.0589218655697458,0.00130820770190238,,,,
kappa4,2,4,1.0,512,64,16.0,source_first,0.18069201407051036,0.0073755690977647375,0.13199157541589893,0.004982971029366497,0.09452111222360725,0.0034099605313158486,0.9902735885231776,0.0006581568605806942,1.5911159039973208,0.031516074537910777,0.29117326526112103,0.008016220545817269,0.09443216845538598,0.0034149536586839634,,,,
kappa4,2,4,1.0,512,256,64.0,exact,0.1078261943406038,0.003096369814108649,0.09083516943550768,0.002601734363986944,0.05301658803433082,0.0008669331698651331,0.9917245593298823,0.0005566294107724591,1.2223790159089833,0.014990748859850033,0.23269457405953684,0.0057306485660595,0.05292410188513786,0.0008589509240901994,,,,
kappa4,2,4,1.0,512,256,64.0,pooled_first,0.14435094683522426,0.0058268635073076055,0.1143198849877536,0.004075091889964126,0.08067455052093028,0.002381442367464693,0.9862525059983839,0.001076283008776606,1.3988896827882273,0.017455398660201207,0.2652926568794532,0.012828444021832312,0.07018566659257543,0.003019519599514131,,,,
kappa4,2,4,1.0,512,256,64.0,quadratic,0.1279232778400015,0.0042299731452425,0.08583818975334405,0.002368494433526438,0.046987621366646394,0.0007153955419383318,0.9965130959811289,0.00030916153762293366,1.2777440162240943,0.016648826869727042,0.2826340183671405,0.006867616070756236,0.04695651404025222,0.0007129417794264788,,,,
kappa4,2,4,1.0,512,256,64.0,source_first,0.11995225257676057,0.003862272402266413,0.09325247504249208,0.002704624134499207,0.06003920499941876,0.0012130908427192143,0.9914817919679836,0.00039320707279452515,1.292367525435132,0.018833733189807057,0.2432904454008429,0.005677561477473898,0.06002061355381864,0.0012123971244350782,,,,
kappa4,2,4,1.0,512,1024,256.0,exact,0.0912624980116765,0.002329209081368327,0.08103527738130359,0.002134446974760522,0.04512799076225124,0.0006501292821242275,0.9916207640349581,0.0005746252217124219,1.1259337086567374,0.012187166755688079,0.21359632097941392,0.004956850039231334,0.045073991342572846,0.0006441743231524815,,,,
kappa4,2,4,1.0,512,1024,256.0,pooled_first,0.11273518389151133,0.0033130787576233817,0.08462658711225372,0.002681881813673198,0.04375709839714486,0.0024464548650424502,0.9953881953951985,0.0008665989833539888,1.1887045097249496,0.016281129088930566,0.26804782653814846,0.006536129287740192,0.039902963900166726,0.0025437030493828338,,,,
kappa4,2,4,1.0,512,1024,256.0,quadratic,0.10489616341050599,0.0030068288831930474,0.07765129051775484,0.0020213215595074044,0.04231106316469266,0.0006045842926509132,0.9954015229229188,0.0003608078652550631,1.1738380854546062,0.013561289358473647,0.24878398439482807,0.005567771584557004,0.042289690669530484,0.000601841090956623,,,,
kappa4,2,4,1.0,512,1024,256.0,source_first,0.0984423931069404,0.0027210722403374988,0.08004957980073875,0.002076699671632076,0.04770105446465156,0.0006333289395998496,0.9921723475363797,0.0004533031108673814,1.1665567187065229,0.01390587301656452,0.223986591786645,0.005059784797997676,0.04768356709609612,0.0006317273744651562,,,,
kappa4,2,4,1.0,576,0,0.0,exact,0.30425250439460855,0.022206135966649054,0.22365236235098984,0.013602916312990897,0.10246507812382476,0.00297816737826664,0.9951874929080241,0.0012595429709425076,1.8943160134009442,0.049971565945016484,0.4406880416118854,0.02547989025285418,0.09511438380704736,0.002911118547652198,,,,
kappa4,2,4,1.0,576,0,0.0,quadratic,0.32623633332283314,0.023772647477575737,0.21358230003600112,0.013161874756459779,0.0853241645752833,0.0023065035488794997,0.9977115626669254,0.0007372365428260174,1.860089934436832,0.04604092642243606,0.4899215589316281,0.024878251370531963,0.07197786941796273,0.0022803291888611544,,,,
kappa4,2,4,1.0,768,0,0.0,exact,0.2493590495239586,0.014884807433879913,0.188141570275298,0.009464485206383327,0.09214268986115065,0.0031077812734699043,0.9949426101324362,0.0011851398655372,1.756691856831819,0.040514829995983326,0.3918071220621279,0.018611495833044025,0.08787930975105285,0.002924525958502602,,,,
kappa4,2,4,1.0,768,0,0.0,quadratic,0.2667743494535384,0.01581654176593314,0.17935422746253907,0.009081035621538421,0.07568035577970023,0.002287428041936195,0.9976362816868973,0.0007053701358899892,1.7233313771455308,0.036794280757525825,0.4390415120488134,0.018231385525895448,0.06637208153297186,0.0020738794499888815,,,,
kappa4,2,4,1.0,1536,0,0.0,exact,0.17921098021245782,0.011374665367215544,0.1365872842829125,0.007655149748317286,0.06046132551967311,0.0025519949476828026,0.9956521929728361,0.0013568213180220603,1.4698163881299642,0.04047884768016239,0.3376037588144931,0.01684687841501248,0.058706884063188434,0.0023640920603606717,,,,
kappa4,2,4,1.0,1536,0,0.0,quadratic,0.19126922974216887,0.012074326113323626,0.13035432605058908,0.0073020329111829615,0.050183495951284775,0.001896163235992019,0.997843119863738,0.000854307002371659,1.4437575581053073,0.037176189414796286,0.3738209155835614,0.016782575593463998,0.045049091412779026,0.0015655308874916217,,,,
kappa4,2,4,1.0,2048,0,0.0,exact,0.15044763197335678,0.009874112542204619,0.11593939043421735,0.0066174447771203656,0.051174213729178276,0.0019466133907651499,0.9955263010479604,0.0012365947406381824,1.349755503865316,0.035541560376518844,0.3073620587249432,0.01583299165882807,0.05021047345774538,0.0018838456832761961,,,,
kappa4,2,4,1.0,2048,0,0.0,quadratic,0.16052354057902157,0.01048057510693833,0.11065355699244032,0.006319699375437663,0.0423882927516345,0.0014733512067859709,0.9978469611478932,0.0007569185104549157,1.3278640293182855,0.03289371494553452,0.34060871902145334,0.015643267912073017,0.03888086899330165,0.0013521859169357974,,,,
kappa4,2,4,1.0,4096,0,0.0,exact,0.108701075174517,0.005878391803924559,0.08504109127671801,0.004020523127854638,0.035484266129456855,0.0010297325004387443,0.9961501815219621,0.0010503907144986608,1.1462422442589693,0.02504826815135183,0.2646651763566863,0.012088667156336545,0.035292294505417245,0.001031496976043493,,,,
kappa4,2,4,1.0,4096,0,0.0,quadratic,0.11585439418147091,0.0062438416912817775,0.08114267610016386,0.003826927728610889,0.029066697604264377,0.0007851152137228126,0.9982790123268078,0.0005799095463128362,1.1282932228818974,0.023284432183237627,0.2917348091993245,0.01178005044411072,0.02755349474819138,0.0008001679556651083,,,,
kappa4,2,4,1.0,8192,0,0.0,exact,0.07197206441107155,0.005159247590533183,0.05774623129572049,0.003649630717258261,0.025428521140184356,0.000881404128864129,0.9942107661173343,0.0012840576560830092,0.9369885423605174,0.026797129594592514,0.20765245533627172,0.012473967637958237,0.02527372522533415,0.0008937202590000089,,,,
kappa4,2,4,1.0,8192,0,0.0,quadratic,0.0765713032421501,0.0055054030086248065,0.05516269356477096,0.003465960995932102,0.02047543159707228,0.0006432847250327562,0.9974152077593962,0.000672065335459388,0.9248856851345031,0.024996663817182498,0.2304263939032364,0.012267888058951236,0.020013455454080575,0.0006503564006886793,,,,
misspec,2,3,0.25,512,64,16.0,exact,0.06033593215362574,0.0020803642970265704,0.04830076749691332,0.001484844522578071,0.05858500232095692,0.002408918140131314,0.9513739267509207,0.003417160627944943,0.9422305545818256,0.0150767911212728,0.14402760154486063,0.004141705993495912,0.03919744639051972,0.0009889726571500957,0.7192256825764449,0.014090752052056385,0.16740217485780087,0.008442738872986518
misspec,2,3,0.25,512,256,64.0,exact,0.03349830873560556,0.0005303408238179084,0.02846644696012816,0.00043215955657086903,0.05088578610685925,0.0014588522320260657,0.8903528192787773,0.003764654121663083,0.7012201718565513,0.005193661070992218,0.11221973346695963,0.0014868502712621536,0.020854193510439583,0.000293012236315993,0.46143800367577376,0.013643684922974863,0.15465059795531036,0.004675685363478099
misspec,2,3,0.25,512,1024,256.0,exact,0.024256914227754025,0.0002971045033363754,0.021713075585204078,0.00026993066780056527,0.04393107960854766,0.0011028950341377501,0.8518036932484919,0.003321898183250587,0.5922323309605652,0.003259265888445714,0.1013355034931077,0.0010393073135158996,0.013963186286638028,0.00011619326944793838,0.2864980806303139,0.008067099504542954,0.1463067274571828,0.0032411749423565182
misspec,2,3,0.5,512,64,16.0,exact,0.07840300415936599,0.0029891330429578137,0.06186708575512837,0.0020871166359928165,0.050647708545910906,0.001430510865251009,0.9821556195060027,0.0008463500310239739,1.0676308336733469,0.019132241455557836,0.1717377458732127,0.0055424357859376015,0.048202623129605236,0.001263775019800057,0.8889159219474966,0.0036034397320327664,0.12075202642063791,0.0059709558611285235
misspec,2,3,0.5,512,256,64.0,exact,0.049771399653694426,0.001083568323413877,0.04228090535062084,0.0009200005834309784,0.03243457167126634,0.0005612424314871134,0.9820502151911806,0.0005145126395251184,0.8517421363308649,0.008328290371600678,0.1395545289220216,0.002801843170732168,0.030115375632519342,0.00044542564996194386,0.8497131382058242,0.003798835581048031,0.09129459520282446,0.0030866597361020906
misspec,2,3,0.5,512,1024,256.0,exact,0.03948627960745283,0.0007123678308280042,0.03522536182876789,0.0006524366314956417,0.024577399598580022,0.00037146087700097276,0.9840742086694508,0.0005235603099101321,0.7554324082517567,0.005954400547092649,0.12858015604183087,0.0022146955699350345,0.022840610920958973,0.0002850462599921868,0.8209730315252216,0.004067117489484533,0.08017043421228222,0.0022964134823074563
misspec,2,3,2.0,512,64,16.0,exact,0.16140849630766682,0.011555566007857608,0.12499487614181216,0.00822082277677276,0.09009415635821251,0.0037933443044195275,0.9859218981920165,0.001593075011193215,1.49891320999206,0.05058254965811229,0.2561875443772781,0.0158698530039467,0.08998383702316883,0.0038080402439459866,0.96912049683019,0.0014435074632971367,0.12478516573092825,0.006762514201199617
misspec,2,3,2.0,512,256,64.0,exact,0.12031259917297028,0.00717746015624481,0.10189510845330019,0.005861330602709002,0.07564586391497842,0.0026813976181002536,0.9823181020357303,0.0013728365201675337,1.3168667938435272,0.03643876874670132,0.20435169011841295,0.011261165429714167,0.07563626744150441,0.002682861419602121,0.969724676096682,0.0012206548791548178,0.09365851366299972,0.004092377852519795
misspec,2,3,2.0,512,1024,256.0,exact,0.09972863288524625,0.005227015039302208,0.08861622446546312,0.0045674754948622776,0.06666452116899631,0.002243657074271018,0.9800372651346468,0.0012523720042154206,1.2084100975771026,0.029561592091519158,0.17684098521614744,0.008836316465836259,0.06666004759328716,0.002243871349691051,0.9695768561949842,0.0010560568718857484,0.07861888819188677,0.003119363637572726
misspec,2,3,4.0,512,64,16.0,exact,0.23206198837246372,0.0215862088269475,0.1782440822656914,0.015491983585256377,0.12780301690862964,0.008765423945684256,0.9856567739634027,0.0018113616135494496,1.7758762343056052,0.08151017585557033,0.3050649101792379,0.02222478913813552,0.1276367401484017,0.008785316735910846,0.975394645539209,0.0018769481431385195,0.15846122315860278,0.01150775407254316
misspec,2,3,4.0,512,256,64.0,exact,0.1760333615408964,0.014203888557517102,0.14859723969541774,0.011669824649030014,0.10483487220968868,0.0059918449603794405,0.9835480349448611,0.0017033016558111634,1.5706718471014238,0.06096741797659091,0.25396893204872356,0.017094692508590283,0.10481188731977241,0.005993169654457074,0.9771970845140826,0.0018157750653074243,0.11841084017971691,0.007037375440239395
misspec,2,3,4.0,512,1024,256.0,exact,0.14817351451069297,0.010723893963046868,0.13132427267925476,0.00940218930397078,0.08908971954663315,0.004263319969578086,0.9831821275320484,0.0017836216259487193,1.4470903118159095,0.04948562696955095,0.23186828727008432,0.015225716932948101,0.08907869537831858,0.0042626382022873865,0.978626973990849,0.0018338418013284963,0.09749231015726166,0.004885131128378866
rho_large,2,3,2.0,512,0,0.0,exact,0.2542920608560974,0.02608403379803056,0.18085465255502697,0.015550217162229051,0.08839596015225436,0.004318910772200016,0.9916408763994625,0.002306710810952658,1.727833280402586,0.07641846218762273,0.3779567148589951,0.03221601617653499,0.08756973348849804,0.004205202816082102,,,,
rho_large,2,3,2.0,512,0,0.0,quadratic,0.27819759022483603,0.028613697594809865,0.1695161754473973,0.0144754533623529,0.06906873105078158,0.0028188962339760486,0.9958776421541007,0.0013938865368131109,1.7082166190472623,0.07014915489080868,0.43309792964373184,0.032789420935569594,0.06589541268147982,0.0025615356864232617,,,,
rho_large,2,3,2.0,512,64,16.0,exact,0.16140849630766682,0.011555566007857608,0.12499487614181216,0.00822082277677276,0.09010138765870744,0.0037938216305121427,0.9859178915741326,0.0015938230315172023,1.49891320999206,0.05058254965811229,0.2561875443772781,0.0158698530039467,0.08998383702316883,0.0038080402439459866,,,,
rho_large,2,3,2.0,512,64,16.0,pooled_first,0.22646907448066964,0.02272403481398366,0.14538789869824276,0.011331670301799395,0.08244833069105509,0.003520486315928349,0.9921382856925357,0.001920559890339542,1.6338651608431922,0.06603573945568411,0.3619707873088809,0.028464921964945388,0.07681043261883864,0.003379985174314643,,,,
rho_large,2,3,2.0,512,64,16.0,quadratic,0.18901302677678264,0.014659930327723614,0.11330525011721966,0.006970056850999159,0.06808630956488225,0.002345658595003987,0.9950986366905162,0.0009718009273621,1.527220282418617,0.0506076115618397,0.3358903771647286,0.0188764898621368,0.06799527830606585,0.0023533776360060996,,,,
rho_large,2,3,2.0,512,64,16.0,source_first,0.20095546590367117,0.017761732005335054,0.151933553192884,0.011908150228604386,0.12282276307168433,0.009010892926088292,0.9829346603037522,0.0015602566161436124,1.6751162774363941,0.0729241944977879,0.2665460599286174,0.01787538415562691,0.12255948858984254,0.009028088611432828,,,,
rho_large,2,3,2.0,512,256,64.0,exact,0.12031259917297028,0.00717746015624481,0.10189510845330019,0.005861330602709002,0.07564876259961067,0.0026807557234071943,0.9823145833926524,0.001373946820129937,1.3168667938435272,0.03643876874670132,0.20435169011841295,0.011261165429714167,0.07563626744150441,0.002682861419602121,,,,
rho_large,2,3,2.0,512,256,64.0,pooled_first,0.16360529540961402,0.01262029746199452,0.11783878133450965,0.0075260373459776,0.08226169638366225,0.003649457390847488,0.9877382472752368,0.0017597174229808164,1.4687496014024772,0.04709730688894431,0.2799176487666733,0.019483483533191497,0.07652046431502398,0.003421929059256772,,,,
rho_large,2,3,2.0,512,256,64.0,quadratic,0.1440889326669754,0.009762523754762081,0.09445344439635489,0.005143385765526526,0.0628792126294228,0.0021005974026819365,0.9927952180887081,0.0009488364587289366,1.3767958766202886,0.03989582377722861,0.27688477153060326,0.014096520052945951,0.06285338277654956,0.0021022192499780667,,,,
rho_large,2,3,2.0,512,256,64.0,source_first,0.13709724866672765,0.009174874295002928,0.10821045724807778,0.006306791967113836,0.08566233107040906,0.004016990551415513,0.9826046479301688,0.0015026206162492934,1.401775917665864,0.04437570802968679,0.21881708824490131,0.012497564023953843,0.08562398110849571,0.004016968508348146,,,,
rho_large,2,3,2.0,512,1024,256.0,exact,0.09972863288524625,0.005227015039302208,0.08861622446546312,0.0045674754948622776,0.06667429877274657,0.0022432317379289944,0.9800273644848428,0.001253126610858581,1.2084100975771026,0.029561592091519158,0.17684098521614744,0.008836316465836259,0.06666004759328716,0.002243871349691051,,,,
rho_large,2,3,2.0,512,1024,256.0,pooled_first,0.12476054826465192,0.007116026127958852,0.1010657691735354,0.005172725982058051,0.08195746528761486,0.0036646668238350466,0.9802053249233479,0.001579148053573245,1.3434227504858256,0.03630853141360761,0.2035258690125071,0.011295778310438584,0.08040309293166849,0.003625448894637101,,,,
rho_large,2,3,2.0,512,1024,256.0,quadratic,0.11613117023116258,0.0068909026857871735,0.08426333607057017,0.004203149211428821,0.059108122902623954,0.001956153775604617,0.9898164557538972,0.00098070854029909,1.264927465208471,0.03283323113377969,0.23303431071491157,0.010907546502562301,0.05908976513456076,0.0019557697462786864,,,,
rho_large,2,3,2.0,512,1024,256.0,source_first,0.10803814367382242,0.0060582464880920076,0.08796038728578204,0.004427154365285297,0.06606646576769729,0.0024487541810254043,0.9841837391976896,0.0010036704702858263,1.246827105685148,0.032250415875281824,0.20014835728848324,0.009170853708793041,0.06604437392033814,0.002447574388219123,,,,
rho_large,2,3,2.0,576,0,0.0,exact,0.24624196435045587,0.026501319083622785,0.17517448167825747,0.01586729208806568,0.08502784310683338,0.00452959747844773,0.991533200990964,0.002254472708570956,1.6935738994202474,0.07824070602074125,0.37091848871554123,0.032608138665653236,0.08420575281294994,0.004421156924158396,,,,
rho_large,2,3,2.0,576,0,0.0,quadratic,0.2690743061676349,0.02898234176642473,0.16420623301040377,0.014795203621179297,0.06629822639732107,0.002992660357912305,0.9959156671135005,0.0013359369053653756,1.6740349211976178,0.0718978591302331,0.424905791366996,0.03314084619299854,0.06326811384349801,0.0027215864288275046,,,,
rho_large,2,3,2.0,768,0,0.0,exact,0.18818626839902633,0.017083541810548178,0.13902450298130045,0.010649894436827956,0.07401231865243138,0.0035953778699960117,0.9912237788346602,0.0020717780491335447,1.5257027776893792,0.06108632541953959,0.31763906950407733,0.0242894751014923,0.07372218210737193,0.003591172169522572,,,,
rho_large,2,3,2.0,768,0,0.0,quadratic,0.20551569485067644,0.018663076775268052,0.13028440058095914,0.009901405642986395,0.057116203156482935,0.0023620690190319766,0.9959972192330858,0.0012430400691781666,1.5102287286615022,0.056308880456070964,0.3683737617894382,0.024774150815868888,0.05570001985688405,0.0022344751784624224,,,,
rho_large,2,3,2.0,1536,0,0.0,exact,0.11154006785897867,0.011304386255595924,0.08537098663328863,0.007263363738588453,0.04779215981844118,0.002372838501948352,0.9887229878982852,0.002026449566446775,1.181251615533289,0.05081235747531698,0.23373492138099938,0.020353984281919833,0.04737950683457797,0.0024150434377207246,,,,
rho_large,2,3,2.0,1536,0,0.0,quadratic,0.12145064684992711,0.012327401604295452,0.08030100117759591,0.006764106217856058,0.03696860590368648,0.0016054455953555978,0.9950130753631495,0.001133184261255101,1.1747307393076993,0.04717114448967089,0.27410172067543753,0.020549371836958614,0.03660652986613898,0.0015929587148323016,,,,
rho_large,2,3,2.0,2048,0,0.0,exact,0.08000564315888684,0.006952492707473725,0.06365635270742982,0.004515088360141597,0.03962208209391007,0.0014980776759021218,0.9864531895136343,0.001882899149765928,1.0276159118621424,0.0362057087964136,0.18868122263832152,0.015313412909729662,0.03901152523888585,0.0015059510831285604,,,,
rho_large,2,3,2.0,2048,0,0.0,quadratic,0.08709219204673267,0.007578804394100458,0.06002200365008681,0.0042022530685867565,0.03098972508116703,0.0010650993678738188,0.9941369283066551,0.0010246227769466884,1.0278994745312262,0.03362627171318327,0.22573254941646836,0.015135685737723215,0.030867961577398597,0.0010706363342452875,,,,
rho_large,2,3,2.0,4096,0,0.0,exact,0.0473075813264742,0.00305694371644058,0.03906284484484288,0.0022220084129685597,0.02665815217628252,0.0011523190805865125,0.9856447963039544,0.001463171364276746,0.8097985532689079,0.023873461806397798,0.14195614505302334,0.008130179457820203,0.02563573839378287,0.0011626386991549433,,,,
rho_large,2,3,2.0,4096,0,0.0,quadratic,0.05133477824117866,0.0033371831106594136,0.036975030808135335,0.0020677736609268707,0.020775771875588142,0.000796061711991152,0.9939663912994235,0.0009319062869954323,0.8113991533518172,0.022747236058631038,0.17086600381784048,0.0083610721396306,0.020531713852045896,0.000806480244909566,,,,
rho_large,2,3,2.0,8192,0,0.0,exact,0.03174299786074531,0.002016428768715735,0.026208034513886962,0.0014501013231658648,0.01743423851383453,0.0006776183186512336,0.9860299782497649,0.0014789890783252235,0.6586189928852203,0.018597189509421314,0.11962112781935531,0.007058431848112752,0.016287890056418345,0.0006770912643577499,,,,
rho_large,2,3,2.0,8192,0,0.0,quadratic,0.0343506538034772,0.0022005049954462877,0.02486923508290563,0.0013527822612607284,0.013480985428788271,0.0004560575851710237,0.9941804631835777,0.0008565908671229988,0.6588491429237276,0.017514529632113827,0.14181498824635277,0.0070719241002885356,0.013088884371118456,0.0004718787237320362,,,,
rho_small,2,3,0.25,512,0,0.0,exact,0.15649954424663987,0.01220128214902245,0.1382949836094161,0.010184146763958278,0.0642259543010151,0.0023526339593279684,0.9911838597427803,0.0019169070261472014,1.387074910383187,0.042540054327232374,0.2971941585577245,0.020999942915619085,0.05803223150924298,0.001996397352078122,,,,
rho_small,2,3,0.25,512,0,0.0,quadratic,0.1640023149862109,0.013027087662105568,0.13606983810632092,0.010015828801638618,0.06028113692611823,0.0021817288721614255,0.9932450048904832,0.0015702613058845832,1.3877481424690659,0.04162540781644417,0.3184867062197266,0.02119496577591673,0.052236321739947945,0.0017993498095711749,,,,
rho_small,2,3,0.25,512,64,16.0,exact,0.06033593215362574,0.0020803642970265704,0.04830076749691332,0.001484844522578071,0.04008792451795907,0.0009892722235994528,0.9812026158358633,0.0007460743607075572,0.9422305545818256,0.0150767911212728,0.14402760154486063,0.004141705993495912,0.03919744639051972,0.0009889726571500957,,,,
rho_small,2,3,0.25,512,64,16.0,pooled_first,0.06394697302158966,0.002337174648259879,0.0514244358562111,0.001517898093929597,0.043872775792819056,0.0010360148437820037,0.9788498919360554,0.00110930086809875,0.9693746052027533,0.01575427581902164,0.14655066040104595,0.005534657261235031,0.041765331044622094,0.0009547371460118854,,,,
rho_small,2,3,0.25,512,64,16.0,quadratic,0.07123396749021678,0.0025660398612038626,0.04418792402807673,0.001324508283092973,0.03147180613041778,0.0006696681716790793,0.9936658169684316,0.000517280506263809,0.9748879353947544,0.014841737923896784,0.1999670953790088,0.005299375463542495,0.030601210508916458,0.000676149197650147,,,,
rho_small,2,3,0.25,512,64,16.0,source_first,0.07440611187150213,0.0020836855365868184,0.05804847700877925,0.0016477685142713113,0.048552906428448284,0.0016202252911419073,0.9821402378672158,0.0012167014377573511,1.0449967628794412,0.013879681114565591,0.16118781826520884,0.004983439278998445,0.04785340177231243,0.0016088289720882878,,,,
rho_small,2,3,0.25,512,256,64.0,exact,0.03349830873560556,0.0005303408238179084,0.02846644696012816,0.00043215955657086903,0.022630655857890935,0.0003091553757119363,0.9804172839183302,0.00031059658906923014,0.7012201718565513,0.005193661070992218,0.11221973346695963,0.0014868502712621536,0.020854193510439583,0.000293012236315993,,,,
rho_small,2,3,0.25,512,256,64.0,pooled_first,0.03664400282089878,0.000584753069021455,0.03125930807851534,0.0005027427262784752,0.026611428376886875,0.000468749307400283,0.9765321811351709,0.0005918759562238134,0.7382498862954726,0.005715725898845939,0.10860144858379182,0.0020405460134193102,0.02475396014164452,0.0005150150970002383,,,,
rho_small,2,3,0.25,512,256,64.0,quadratic,0.04017391015325276,0.0007276788610297799,0.026896501366115152,0.00039150291509601915,0.019254763329052026,0.00022601424700538118,0.9921590511272443,0.0002551307546405945,0.7369436815658815,0.005587042075456049,0.149564912242791,0.0019807256296661903,0.0177140118765986,0.00020829469955736685,,,,
rho_small,2,3,0.25,512,256,64.0,source_first,0.03809689086028081,0.0006546734794524945,0.02992749908519179,0.000453412894433415,0.023229554820346953,0.0003313743919139493,0.9851800824708498,0.00019453903621015746,0.7420688823325178,0.005963738249244085,0.12683312077410216,0.0014266101676402054,0.021963440353863273,0.00030981185551275407,,,,
rho_small,2,3,0.25,512,1024,256.0,exact,0.024256914227754025,0.0002971045033363754,0.021713075585204078,0.00026993066780056527,0.015816741661842475,0.00017027371767689044,0.9818554553776186,0.00021757379189271057,0.5922323309605652,0.003259265888445714,0.1013355034931077,0.0010393073135158996,0.013963186286638028,0.00011619326944793838,,,,
rho_small,2,3,0.25,512,1024,256.0,pooled_first,0.02741646778966857,0.00036149802681663434,0.021788284790143064,0.0002543480467641034,0.01391667387316363,0.00014633282540277957,0.9902085191665609,0.0002033518498703546,0.5994568367793053,0.0033105712396059505,0.12872293207098157,0.0012218096665937426,0.010812539714906257,0.0001117212584351965,,,,
rho_small,2,3,0.25,512,1024,256.0,quadratic,0.028276899754927604,0.00039737259361707103,0.020832660401800367,0.0002532285718607561,0.014227483977562884,0.00014522466350530073,0.9909063684785103,0.00019986489688084515,0.620129206515527,0.0036227469234011464,0.12463360831758245,0.0013052329586590167,0.012704179871910533,9.809820493037246e-05,,,,
rho_small,2,3,0.25,512,1024,256.0,source_first,0.02667422190282925,0.00036585318663101774,0.021450952904058528,0.0002600638109732383,0.01514119035656937,0.00015195273135097052,0.9875155969002902,0.00021523301133653848,0.6135838825163454,0.0036673998687090916,0.11320370509907786,0.0011817030050720434,0.013827025348849734,0.00011108266497889646,,,,
rho_small,2,3,0.25,576,0,0.0,exact,0.15149630712131998,0.012482353677083434,0.13394053150677868,0.010444191693156772,0.0616174088105756,0.0025203451976484213,0.9912166519432687,0.0018770034081053116,1.3600203645779816,0.04417689853538804,0.29224455718447406,0.021302100963347923,0.05565249729195925,0.0021309689979590518,,,,
rho_small,2,3,0.25,576,0,0.0,quadratic,0.15849410582404885,0.013262684329367325,0.13182730332244377,0.010287889781376541,0.05782237291463687,0.0023412666075786257,0.9932853375059838,0.0015272856301857822,1.3601196715656696,0.04321356250555885,0.31272807449311774,0.021464871226555472,0.05009822122210583,0.001900101559621116,,,,
rho_small,2,3,0.25,768,0,0.0,exact,0.12169081440741349,0.008521244163609176,0.10869115400177791,0.007216485725459321,0.05275102015204435,0.0020022728619463006,0.9910958931647137,0.0017262630655465257,1.2450757782902138,0.036332164881536164,0.2572074894107969,0.016315841492916105,0.04941236807510313,0.0017748730371412186,,,,
rho_small,2,3,0.25,768,0,0.0,quadratic,0.1266060377895251,0.008961675991286137,0.10709353672146897,0.007121113047092994,0.04933924490050812,0.0018428418230601981,0.9931532199971366,0.0014244830865805223,1.2442408177843152,0.035493225787024414,0.27522958688721255,0.016420213684704518,0.04465337369003814,0.0015547593096128867,,,,
rho_small,2,3,0.25,1536,0,0.0,exact,0.07625866268751456,0.006012548849520946,0.06901944047578173,0.005155450254333413,0.034339986634665566,0.0014121741380836623,0.9897633524064253,0.001684490794366486,0.9914337396749896,0.03200101180979784,0.19614119961841314,0.014017245142777777,0.033268179787731625,0.0013487290172869647,,,,
rho_small,2,3,0.25,1536,0,0.0,quadratic,0.07883067672355284,0.006274539549077683,0.06815221444225397,0.005098484637325222,0.032088134804499034,0.001284546956370454,0.9921375390675489,0.001356805331855109,0.9910936784625838,0.03127754765497221,0.20962725180952488,0.014004756165421432,0.030376028531521965,0.0011795304566078414,,,,
rho_small,2,3,0.25,2048,0,0.0,exact,0.05778429442100044,0.003797487933075561,0.05290983246084303,0.00327032851784681,0.02886166795098853,0.0009477630326797594,0.988235481661878,0.0015369368652983857,0.8826545423360358,0.02305590344500281,0.16346215424681976,0.010530602844010197,0.028513865836048993,0.0009430965450933553,,,,
rho_small,2,3,0.25,2048,0,0.0,quadratic,0.059614763504526457,0.0039502182332305505,0.05224507673731848,0.0032330663592812837,0.02686908031801505,0.000861051380548984,0.9910231421608754,0.001238217834885193,0.8834374311393223,0.022550140707206526,0.1758427232097938,0.010429667944336087,0.026192206809820717,0.0008444962466461612,,,,
rho_small,2,3,0.25,4096,0,0.0,exact,0.03597575806241808,0.0019337316275601915,0.03337431812640657,0.0017287854601054304,0.01932483215401312,0.0007275259542939039,0.9880855984245266,0.0012618859403157798,0.7081268066959611,0.017309749767461004,0.12612114393987087,0.006024217262256424,0.019234517660390468,0.0007211135959829892,,,,
rho_small,2,3,0.25,4096,0,0.0,quadratic,0.036936272717022184,0.0019906000790503656,0.03300472233155736,0.001708379529274822,0.01790967213065703,0.0006576586468206663,0.9909433374027684,0.0010639627153837686,0.7086305782263295,0.017006632422279264,0.13523382151453736,0.006046453581090452,0.017807215414705948,0.0006325337236318566,,,,
rho_small,2,3,0.25,8192,0,0.0,exact,0.02428660217758724,0.0012774800619552201,0.022629230274954396,0.0011429628678128031,0.012546730730628066,0.0004200544909996272,0.988819512777204,0.0012614360531594383,0.5782782244638743,0.013322188342818515,0.10618623750216448,0.005206783326109334,0.012387541512805,0.00043083717544362013,,,,
rho_small,2,3,0.25,8192,0,0.0,quadratic,0.02487459237208668,0.0013131117959671243,0.022400993256121358,0.0011303941106378234,0.011581403005048063,0.00038210842016428074,0.9915495282567651,0.001045858187388691,0.5782411493813037,0.013051726852402069,0.11285249441132873,0.005182417665236648,0.011521185461517662,0.00038321394963507953,,,,


==> anc/numerical/legacy/target_equivalent.csv <==
case,n,m,M,n_equiv,extra_target_equiv,bracket_lower,bracket_upper,bootstrap_lower,bootstrap_upper,bootstrap_censored_fraction,max_target_n
base,128,64,16.0,423.12261193474893,295.12261193474893,384,512.0,313.7706862589862,596.6837093151039,0.0,8192
base,128,256,64.0,660.1577604271976,532.1577604271976,576,768.0,488.42908875998916,787.2727002764353,0.0,8192
base,128,1024,256.0,762.0002410362881,634.0002410362881,576,768.0,614.0517499701534,908.1036765445756,0.0,8192
base,512,64,16.0,1218.3608658880876,706.3608658880876,1152,1536.0,1055.87313664584,1423.463325205685,0.0,8192
base,512,256,64.0,1809.3887370458394,1297.3887370458394,1536,2048.0,1589.0595810452187,2002.9633349256014,0.0,8192
base,512,1024,256.0,2209.380078457458,1697.3800784574578,2112,2304.0,1909.383051040956,2535.291891740388,0.0,8192
base,2048,64,16.0,3101.2707430684027,1053.2707430684027,3072,4096.0,2809.247873054858,3617.293580653278,0.0,8192
base,2048,256,64.0,6194.559636377587,4146.559636377587,4096,8192.0,5381.194274693181,7140.992367191833,0.0,8192
base,2048,1024,256.0,,,8192,,inf,inf,0.985,8192
equal_smoothness,512,64,16.0,1378.592998232298,866.592998232298,768,1536.0,1172.6485769558865,1595.199553912619,0.0,8192
equal_smoothness,512,256,64.0,1898.609379242317,1386.609379242317,1536,2048.0,1676.5796230424646,2194.5018331592705,0.0,8192
equal_smoothness,512,1024,256.0,2231.82522366453,1719.8252236645299,2048,4096.0,1908.6091132122538,2606.2499626279973,0.0,8192
kappa2,512,64,16.0,727.3275688578116,215.32756885781157,576,768.0,662.1090665856437,802.3487576408991,0.0,8192
kappa2,512,256,64.0,939.3624351191469,427.3624351191469,768,1536.0,844.9747974385474,1015.1262185948299,0.0,8192
kappa2,512,1024,256.0,1101.8223275468913,589.8223275468913,768,1536.0,997.456684079587,1202.914207080298,0.0,8192
kappa4,512,64,16.0,2008.9411726059489,1496.9411726059489,1536,2048.0,1723.3737599265853,2466.5750950988495,0.0,8192
kappa4,512,256,64.0,4152.0233532536095,3640.0233532536095,4096,8192.0,3399.4756048948566,4913.48941675833,0.0,8192
kappa4,512,1024,256.0,5495.703903738422,4983.703903738422,4096,8192.0,4585.6900652343575,6593.345902122112,0.0,8192
rho_large,512,64,16.0,941.2425093529986,429.2425093529986,768,1536.0,837.667384132247,1057.7000614545752,0.0,8192
rho_large,512,256,64.0,1389.3707466469127,877.3707466469127,768,1536.0,1208.4764714898745,1603.4206950734012,0.0,8192
rho_large,512,1024,256.0,1692.2983569365197,1180.2983569365197,1536,2048.0,1460.2772024158314,1895.3247621759497,0.0,8192
rho_small,512,64,16.0,1958.2545152229702,1446.2545152229702,1536,2048.0,1772.1927107167492,2178.8959023963553,0.0,8192
rho_small,512,256,64.0,4645.408831297242,4133.408831297242,4096,8192.0,3953.915283469039,5346.115363684168,0.0,8192
rho_small,512,1024,256.0,,,8192,,6762.099357797121,inf,0.519,8192


==> anc/numerical/legacy/truth_check.py <==
import json
import numpy as np
from scipy.integrate import quad
from experiment import Problem,record,ROOT
norm2=quad(lambda x:(.4+.15*x+.05*x*x)**2+(.15+.1*x)**2+.1**2,0,1)[0]
out={'d_H2_norm_squared':norm2,'g_H1_norm':float(np.sqrt(2.25*(1+(.2**3+.8**3)/3))),'baseline_T_H1_norm':float(np.sqrt(quad(lambda x:(.12+.08*x)**2+.08**2,0,1)[0])),'baseline_S_H1_norm':float(np.sqrt(quad(lambda x:(-.1+.07*x)**2+.07**2,0,1)[0]))}
rng=np.random.default_rng(992);x=rng.uniform(size=128);z=rng.uniform(size=256);a=(rng.uniform(size=128)<x**3/2).astype(float);b=(rng.uniform(size=256)<.25*(1+z)).astype(float)
p=Problem(x,a,z,b);v,diag=p.exact();r=record(p,v,dict(case='check',sd=2,kappa=3,rho=1,n=128,m=256,M=64,rep=0),'exact')
d=lambda x:.8*(.4+.15*x+.05*x*x)/np.sqrt(norm2)
mu=np.r_[.12+.08*x+a*(1.5*abs(x-.2)+d(x)),-.1+.07*z+b*1.5*abs(z-.2)]
theta=quad(lambda x:1.5*abs(x-.2)+d(x),0,1,points=[.2])[0]
out['mean_formula_error']=float(abs(v@mu-theta-r['fixed_bias']))
err=rng.normal(v@mu-theta,np.linalg.norm(v),size=500000);sq=err**2;cover=abs(err)<=r['length']/2
out.update(mse_mc=float(sq.mean()),mse_analytic=r['fixed_mse'],mse_mcse=float(sq.std(ddof=1)/np.sqrt(len(err))),coverage_mc=float(cover.mean()),coverage_analytic=r['coverage'],coverage_mcse=float(np.sqrt(cover.mean()*(1-cover.mean())/len(err))))
assert out['mean_formula_error']<1e-12
assert abs(out['mse_mc']-r['fixed_mse'])<5*out['mse_mcse']
assert abs(out['coverage_mc']-r['coverage'])<5*out['coverage_mcse']
out['status']='PASS';(ROOT/'truth_verification.json').write_text(json.dumps(out,indent=2));print(json.dumps(out,indent=2))


==> anc/numerical/legacy/truth_verification.json <==
{
  "d_H2_norm_squared": 0.2959166666666667,
  "g_H1_norm": 1.624807680927192,
  "baseline_T_H1_norm": 0.1803699901129158,
  "baseline_S_H1_norm": 0.0976387901058454,
  "mean_formula_error": 2.220446049250313e-16,
  "mse_mc": 0.07953902085686809,
  "mse_analytic": 0.07960684852119104,
  "mse_mcse": 0.00015911681875683167,
  "coverage_mc": 0.990894,
  "coverage_analytic": 0.9908873670545326,
  "coverage_mcse": 0.00013433600235231022,
  "status": "PASS"
}

==> anc/numerical/legacy/tuning.log <==
1 36 28.7
2 72 57.0
3 108 86.2
4 144 115.5
5 180 148.2
6 216 181.2
7 222 185.9
8 228 191.2
9 234 195.9
10 240 200.9
11 246 205.8
12 252 210.6
13 258 215.4
14 264 220.1
15 270 224.9
16 276 230.0
17 282 234.8
18 288 239.5
19 294 244.4
20 300 249.5
21 306 254.2
22 312 259.2
23 318 264.0
24 324 268.9


==> anc/numerical/legacy/tuning_audit.csv <==
case,method,reps,mean_extra_reduction,max_extra_reduction,edge_count,failed
base,pooled_first,24,0.04484711727792028,0.09843239524416691,0,0
base,source_first,24,0.016215361458527654,0.09649369220421489,0,0
equal_smoothness,pooled_first,6,0.047848386142540555,0.07684209665901742,0,0
equal_smoothness,source_first,6,0.010943389924423681,0.05363756885322679,0,0
kappa2,pooled_first,6,0.018971419335384425,0.06741373602941025,0,0
kappa2,source_first,6,0.025933083575918454,0.050879146126381,0,0
kappa4,pooled_first,6,0.04722120678596515,0.08796571156313804,0,0
kappa4,source_first,6,0.015026742690538676,0.061212405846518436,0,0
rho_large,pooled_first,6,0.046354412997292704,0.10150360072617348,0,0
rho_large,source_first,6,0.02650805913102425,0.0687480555956207,0,0
rho_small,pooled_first,6,0.04771423930595304,0.0957006998668204,0,0
rho_small,source_first,6,0.020885922366429957,0.06501420347530507,0,0


==> anc/numerical/legacy/tuning_before_refine.csv <==
case,sd,kappa,rho,n,m,M,rep,method,risk,quadratic,variance,B,length,fixed_bias,fixed_mse,coverage,worst_coverage,ls,lt,search_success,edge,evaluations
base,2,3,1.0,512,64,16.0,0,source_first,0.1627165229968199,0.1123778473436919,0.0818842067994067,0.284310246381331,1.5107610947694794,-0.004902885776,0.0819082450883392,0.99169422922769,0.95,0.3721372546658705,0.7137030064171479,True,False,257
base,2,3,1.0,512,64,16.0,0,pooled_first,0.1594694530050207,0.1098594567574356,0.0762291003999621,0.2885140423013387,1.4858051555284535,-0.0352570030500833,0.0774721566640357,0.9923990895996307,0.95,0.6851987109323184,0.1044333482411229,True,False,205
base,2,3,1.0,512,256,64.0,0,source_first,0.0922915341533803,0.0746510869304824,0.0522043239693229,0.2002179067517622,1.1535698487494908,-0.0034862499926016,0.0522164779083338,0.9884011905791752,0.95,0.0906313511585503,0.9579274823152972,True,False,153
base,2,3,1.0,512,256,64.0,0,pooled_first,0.0926226739420247,0.0769205520017145,0.0592661283224121,0.1826377442359945,1.1699798450010932,-0.0357931406313523,0.0605472772386679,0.9825758710825496,0.9499999999999998,0.2478290059568295,0.243272477981795,True,False,180
base,2,3,1.0,512,1024,256.0,0,source_first,0.0783270876389124,0.0663346360550882,0.0454321945337562,0.1813694933144937,1.0656064131236158,-0.0029058514602471,0.0454406385064652,0.9875614088903646,0.95,0.0721827677302889,0.9084701760306382,True,False,173
base,2,3,1.0,512,1024,256.0,0,pooled_first,0.0821214236531038,0.0683329474705733,0.0490063221874935,0.1819755518348831,1.0943364150561332,-0.0392692540711832,0.0505483965028007,0.9850780047999742,0.95,0.3863759513618516,0.5044506491463739,True,False,194
equal_smoothness,1,3,1.0,512,64,16.0,0,source_first,0.166059375005239,0.1153660843450319,0.0791707199257074,0.2947688163282059,1.5156726583378657,0.0027916538408327,0.0791785132568744,0.9929234337510164,0.9499999999999998,0.3271916321787247,0.5574672424147555,True,False,227
equal_smoothness,1,3,1.0,512,64,16.0,0,pooled_first,0.1824373235893305,0.1189538400352536,0.0700415294887,0.3352548196530968,1.5412178126267282,-0.0619848848124724,0.0738836554339155,0.9954642240447223,0.9499999999999998,0.7109042672100199,0.1883762392613982,True,False,221
equal_smoothness,1,3,1.0,512,256,64.0,0,source_first,0.097484151866225,0.080198537641578,0.0507536486766211,0.2161723922928269,1.1742625930866395,-0.0024401558790287,0.050759603037335,0.9908396286911556,0.95,0.0803311077133816,0.8272222532762744,True,False,186
equal_smoothness,1,3,1.0,512,256,64.0,0,pooled_first,0.1105073957157373,0.0879612617884031,0.0513135069944279,0.2432979422874542,1.2321225462258711,-0.0729186495637563,0.0566306364486298,0.9905742778270324,0.95,0.3431119624332661,0.3361804925793993,True,False,188
equal_smoothness,1,3,1.0,512,1024,256.0,0,source_first,0.0858631401699576,0.0731823071782515,0.0435181668431327,0.2057789428654567,1.098422553710948,-0.0033225760176593,0.0435292063545258,0.9915211783967,0.95,0.0702330189808333,0.866762672687711,True,False,177
equal_smoothness,1,3,1.0,512,1024,256.0,0,pooled_first,0.0914809118688061,0.0760800574149916,0.0434689203357478,0.2191163880978743,1.124471589365438,-0.0497919731807097,0.0459481609289763,0.9913465167312564,0.9499999999999998,0.377441604220548,0.5617623937226286,True,False,233
kappa2,2,2,1.0,512,64,16.0,0,source_first,0.0750709431536409,0.0671458972872587,0.0570764066118627,0.134143715998097,1.0665526998992496,-0.0106610235284694,0.0571900640345373,0.9742482794517642,0.95,0.8553680490255009,0.0325925580237848,True,False,187
kappa2,2,2,1.0,512,64,16.0,0,pooled_first,0.0702826237132416,0.0592124905493172,0.0501870941084187,0.1417587020426713,1.0280255017422235,-0.0109096697639956,0.0503061150027782,0.978078927341762,0.95,0.8248777457787919,0.1058795153382404,True,False,338
kappa2,2,2,1.0,512,256,64.0,0,source_first,0.054662753810677,0.0457732192818004,0.0395461148888233,0.1229497414468762,0.9074077393886226,-0.0027547555343194,0.0395537035668771,0.9774682147703764,0.95,0.1505299761492763,0.6833947176004739,True,False,188
kappa2,2,2,1.0,512,256,64.0,0,pooled_first,0.0535931895505128,0.0449348558243117,0.0383300208126411,0.1235441975079028,0.8978030922836765,-0.0249313797410508,0.0389515945084336,0.9770712810011748,0.95,0.4395385232160705,0.2083305895048867,True,False,191
kappa2,2,2,1.0,512,1024,256.0,0,source_first,0.0468107149495383,0.0407384327974981,0.0346044371363212,0.1104820248421302,0.8408491956875268,-0.0019799114820666,0.034608357185798,0.9761752567263668,0.95,0.1081098730438701,0.7265120094805512,True,False,200
kappa2,2,2,1.0,512,1024,256.0,0,pooled_first,0.048441651290055,0.0416314809848525,0.035482657533977,0.1138375762043359,0.8548888951702446,-0.0266395051918135,0.0361923207708417,0.975359188495117,0.95,0.5540037869562617,0.3338389555654083,True,False,216
kappa4,2,4,1.0,512,64,16.0,0,source_first,0.211059051189964,0.1473463133944464,0.1027227843554823,0.329144750580169,1.713324730243435,-0.004615341993869,0.1027440857372026,0.9924730354481632,0.95,0.2495094418108742,0.8732090756307141,True,False,217
kappa4,2,4,1.0,512,64,16.0,0,pooled_first,0.2124692685001203,0.1495976550409012,0.1049763437874582,0.3278611363255213,1.7223522901693638,-0.064240815042843,0.109103226104827,0.9909032291969688,0.95,0.4033745877463937,0.127641694162331,True,False,197
kappa4,2,4,1.0,512,256,64.0,0,source_first,0.1208964191970912,0.096877985593681,0.0580164051884662,0.2507588762309822,1.29434742486692,-0.0044106121642486,0.0580358586881296,0.9927776109082768,0.9499999999999998,0.0770089576125169,1.0198496279969604,True,False,146
kappa4,2,4,1.0,512,256,64.0,0,pooled_first,0.1237723275228287,0.1012605887324405,0.0707242243612461,0.2303217383608908,1.337380166871567,-0.0468604555640945,0.0729201266569206,0.9867466378944252,0.95,0.2056914013670182,0.2920279621072799,True,False,197
kappa4,2,4,1.0,512,1024,256.0,0,source_first,0.1030226051246168,0.0865545539309081,0.0492490912711115,0.2318911681231204,1.1942418880688914,-0.0038746249486281,0.049264103989604,0.9928607301941036,0.9499999999999998,0.0566808288635104,0.9830493339214622,True,False,149
kappa4,2,4,1.0,512,1024,256.0,0,pooled_first,0.1097751314964428,0.0894355518956035,0.0527718013436896,0.2387537018618836,1.23365904033751,-0.0535674233024634,0.0556412701829549,0.9911358673076628,0.95,0.3604254951271291,0.6009276362113701,True,False,228
rho_small,2,3,0.25,512,64,16.0,0,source_first,0.1009779303608306,0.0802461557732276,0.0655919656414572,0.1881115751871039,1.2232313418681326,0.0059756336038307,0.0656276738384244,0.983034503496294,0.95,0.4661921098683014,0.1032214967922128,True,False,168
rho_small,2,3,0.25,512,64,16.0,0,pooled_first,0.0944724800033615,0.0713461095922853,0.0556484091011949,0.1970382473078934,1.1721837497407712,-0.0311792197894325,0.0566205528478727,0.9862323338483596,0.95,0.4424542934213741,0.1520869410447817,True,False,175
rho_small,2,3,0.25,512,256,64.0,0,source_first,0.0418591720341176,0.0349009275470462,0.0290988726515118,0.1129614951326588,0.7918659847081484,-0.0180107616623257,0.0294232601871689,0.9790158931191482,0.95,0.12627925882023,0.4554265929127148,True,False,189
rho_small,2,3,0.25,512,256,64.0,0,pooled_first,0.0375576889685382,0.0311476253128701,0.0225111296754767,0.1226644173876902,0.7403969350344742,-0.0491918622879847,0.0249309689908368,0.9812099808573866,0.95,0.1218899436114721,0.2955859005399919,True,False,147
rho_small,2,3,0.25,512,1024,256.0,0,source_first,0.0283460923704695,0.0239123568928826,0.0171414768523096,0.1058518564700681,0.6437953872313638,-0.0285671143459302,0.0179575568743631,0.9837526474073136,0.95,0.071476405906164,0.678747067001324,True,False,183
rho_small,2,3,0.25,512,1024,256.0,0,pooled_first,0.0271937864238458,0.0235183119726514,0.015490508081816,0.1081816913439137,0.6266592867887185,-0.0436161348796506,0.0173928753036558,0.9828188599057224,0.95,0.0542697429446054,0.3675806054928967,True,False,201
rho_large,2,3,2.0,512,64,16.0,0,source_first,0.2174445318893007,0.1623368449908276,0.1259387864317543,0.3024991660443817,1.7751989875848957,-0.0178236488792378,0.1262564688911246,0.9875100839441776,0.95,0.5518966549451394,0.2121997480908936,True,False,230
rho_large,2,3,2.0,512,64,16.0,0,pooled_first,0.2182838350619056,0.1433140825927798,0.0883500447043708,0.3604632995986344,1.6988857032186762,-0.0066431269975371,0.0883941758406762,0.995724418148527,0.95,1.3054645905888165,0.1214593281041221,True,False,158
rho_large,2,3,2.0,512,256,64.0,0,source_first,0.1396767698357319,0.1167363382118862,0.099381723973392,0.2007362594608654,1.4488900965769895,-0.0070334620464416,0.0994311935617507,0.9784063070731628,0.95,0.1375554807230836,0.6316307902867502,True,False,208
rho_large,2,3,2.0,512,256,64.0,0,pooled_first,0.1351172836072502,0.1094461008859679,0.0791671911322431,0.2365377189266166,1.4010632544326267,-0.014656839731348,0.0793820140831535,0.9870949981977996,0.95,0.3571036946991498,0.2296442896063419,True,False,232
rho_large,2,3,2.0,512,1024,256.0,0,source_first,0.1172859990931129,0.1014502994396449,0.0839869998223024,0.1824801339072572,1.328267455562138,-0.0049833914192483,0.0840118340123398,0.9780549545591464,0.95,0.0966752494507041,0.6989748156173168,True,False,224
rho_large,2,3,2.0,512,1024,256.0,0,pooled_first,0.1177458679518488,0.1004350439625535,0.0805357104946108,0.192899345403861,1.3264799628139516,-0.0245138243931903,0.0811366380809909,0.9801118138631691,0.95,0.449018062173499,0.3181305557773665,True,False,235
base,2,3,1.0,512,64,16.0,1,source_first,0.1113176035430672,0.0959169298039629,0.0861042724820376,0.1587870620076762,1.299933086227055,-0.0218983786113662,0.0865838114678443,0.9728179425938788,0.95,0.5611263235624397,0.0469619846377356,True,False,299
base,2,3,1.0,512,64,16.0,1,pooled_first,0.0995350634410672,0.0746742102906192,0.0588985784661632,0.2015849324103963,1.2037484435480197,-0.0612684238198371,0.0626523982235304,0.9839017524081872,0.95,0.7369413265281018,0.0975289060928847,False,False,307
base,2,3,1.0,512,256,64.0,1,source_first,0.0799667241664008,0.0623583181318485,0.0485359720452141,0.1772872023615543,1.0817187408765416,-0.0031273739783665,0.0485457525132147,0.9859020673649176,0.95,0.139731875972701,0.8553048587189453,True,False,224
base,2,3,1.0,512,256,64.0,1,pooled_first,0.0856323132035018,0.0654411746294317,0.049346514789321,0.1904883156893901,1.11341671648385,-0.0629687114098458,0.0533115734059375,0.9842411585541184,0.95,0.6271515743648588,0.1694627572181369,True,False,244
base,2,3,1.0,512,1024,256.0,1,source_first,0.0657585951673762,0.0543841048744063,0.0419289534631997,0.1543685256267497,0.9855049253711654,-0.0022067305171351,0.041933823122775,0.9838841937271416,0.95,0.1039194012318911,0.8191434052901441,True,False,179
base,2,3,1.0,512,1024,256.0,1,pooled_first,0.0722474697605716,0.0572698852954559,0.0427671912227865,0.1716982193786094,1.0255938541005611,-0.0526888061610864,0.045543301517467,0.983830548369573,0.95,0.6774346569230726,0.3446753555544778,True,False,234
equal_smoothness,1,3,1.0,512,64,16.0,1,source_first,0.0961347618603836,0.074156646433709,0.057847126406004,0.1956722654194497,1.1850224672218197,-0.0056714267498099,0.0578792914873824,0.9862156018089278,0.95,0.1960280406221701,0.5061671582681914,True,False,197
equal_smoothness,1,3,1.0,512,64,16.0,1,pooled_first,0.1076171209373094,0.0791479105803059,0.0585088391534519,0.2216038848573226,1.2401220409409004,-0.0648672126348051,0.0627165944284609,0.9868255131630264,0.95,0.96634272911571,0.3032958744919026,True,False,195
equal_smoothness,1,3,1.0,512,256,64.0,1,source_first,0.0817205018381464,0.0651122557156168,0.0459716369909346,0.189073702156624,1.0848392596940777,-0.0036648586307759,0.0459850681797182,0.9885760241325284,0.95,0.1464099941961612,0.7522121250258922,False,False,322
equal_smoothness,1,3,1.0,512,256,64.0,1,pooled_first,0.0948955386727752,0.0712303802556654,0.0479845930046786,0.2165893480023812,1.1544191637071162,-0.0676083955027497,0.0525554881471348,0.9883788635426074,0.95,0.8214410267164166,0.4003347023760596,True,False,213
equal_smoothness,1,3,1.0,512,1024,256.0,1,source_first,0.0727823970989158,0.0609606310679261,0.0405646989905652,0.1794928915259615,1.0227359644575855,-0.0035021851262366,0.0405769642912236,0.9888702064255632,0.9499999999999998,0.0857744568302375,0.8653973759401211,True,False,171
equal_smoothness,1,3,1.0,512,1024,256.0,1,pooled_first,0.0807211735680765,0.0634936250263101,0.0401260102858195,0.2014824143250645,1.0624364991358055,-0.0531821072978662,0.0429543468224612,0.989728698558552,0.95,0.7224963072014865,0.5840514155621043,True,False,214
kappa2,2,2,1.0,512,64,16.0,1,source_first,0.0427229091421172,0.0374718060035025,0.0337899933433077,0.0945141037031488,0.8061861764233075,-0.0188176107158553,0.0341440958163611,0.9708532781742398,0.95,0.5976581709815326,0.0631879407840083,True,False,176
kappa2,2,2,1.0,512,64,16.0,1,pooled_first,0.0423155103924052,0.0341229906954202,0.0287728451055947,0.1163729577127371,0.7948402950876434,-0.0310717131141531,0.0297382964614429,0.9788371088492837,0.95,1.190607893034879,0.0674831009769365,True,False,192
kappa2,2,2,1.0,512,256,64.0,1,source_first,0.0353522935587144,0.0311542727266569,0.0292198151476572,0.0783101424533065,0.7346767421755266,-0.0057140357289069,0.0292524653519685,0.9682669309527177,0.9500000000000002,0.2442295936999938,0.3258193897856887,True,False,314
kappa2,2,2,1.0,512,256,64.0,1,pooled_first,0.0377536068192436,0.0301758291133041,0.0253808173522029,0.111233041255918,0.7501005079025431,-0.0376207746286487,0.0267961400358625,0.9781188229977986,0.95,0.9573133875473968,0.1126690085032758,True,False,143
kappa2,2,2,1.0,512,1024,256.0,1,source_first,0.0308451397978719,0.0275183323882381,0.0254140791088611,0.0736957304666345,0.6861686810595676,-0.0029802747591309,0.025422961146501,0.9685813980476426,0.95,0.1865827132759993,0.5196249239771282,True,False,161
kappa2,2,2,1.0,512,1024,256.0,1,pooled_first,0.0329057385447845,0.0279181014603138,0.0242609891463471,0.0929771444949641,0.7048738851500473,-0.0306075284269506,0.0251978099427537,0.9736327735761447,0.9499999999999998,0.9418951883569966,0.2069382273334249,True,False,216
kappa4,2,4,1.0,512,64,16.0,1,source_first,0.1634579118917073,0.1169865679620126,0.0773383109835026,0.2934614129799772,1.5022482513955229,-0.0027526684486636,0.0773458881670909,0.9930827948853924,0.95,0.1430501031374688,1.3475516553480724,True,False,226
kappa4,2,4,1.0,512,64,16.0,1,pooled_first,0.1718435387438972,0.1239521768762727,0.0764584920338557,0.3088446967490966,1.5276116406409783,-0.0996214769938967,0.0863829307123012,0.99095110541096,0.95,0.3382432253394516,0.0821439235292449,True,False,192
kappa4,2,4,1.0,512,256,64.0,1,source_first,0.1120875164663841,0.0874937244687528,0.0538992044446849,0.2412225363055849,1.2466321608496171,-0.0038488622589811,0.0539140181853735,0.9927353669805536,0.95,0.0875817756510785,1.1713981179141886,True,False,220
kappa4,2,4,1.0,512,256,64.0,1,pooled_first,0.1252169590292597,0.0971273899669492,0.0635403810272416,0.2483476957856022,1.3266690503352296,-0.078120668808117,0.0696432199222692,0.9882396388404288,0.95,0.342028793575172,0.2005619166647854,True,False,198
kappa4,2,4,1.0,512,1024,256.0,1,source_first,0.0934812638610716,0.076433803436989,0.0467826276065252,0.2160986724960299,1.144300504050773,-0.003186469374077,0.0467927811935972,0.9918301723121036,0.95,0.0708393203698777,1.0021079020969526,True,False,124
kappa4,2,4,1.0,512,1024,256.0,1,pooled_first,0.1025670109786098,0.0805471797898621,0.0495065153523542,0.2303486392975995,1.1930954560705138,-0.0604431511991905,0.0531598898792424,0.9904370249660156,0.95,0.4775397690701035,0.4839713450832711,True,False,189
rho_small,2,3,0.25,512,64,16.0,1,source_first,0.0639088896650187,0.0518814238188107,0.0464248228851714,0.1322273299278455,0.9814140193458092,-0.002620623680773,0.0464316905536476,0.9772300462168356,0.95,0.2839054480993526,0.204209298458157,True,False,187
rho_small,2,3,0.25,512,64,16.0,1,pooled_first,0.0509240761384781,0.0415088279167229,0.0346884130965082,0.1274192412548822,0.8720715117675558,-0.0448892129695536,0.0367034545375342,0.9772324937580638,0.95,0.1968350595718849,0.2343176258262087,True,False,177
rho_small,2,3,0.25,512,256,64.0,1,source_first,0.0356869552917833,0.0290845635776568,0.0232157340946913,0.1116746219921606,0.7272877352002629,-0.0260401157145295,0.0238938217211174,0.981373994557282,0.9499999999999998,0.1356300262501809,0.7183130586805143,False,False,297
rho_small,2,3,0.25,512,256,64.0,1,pooled_first,0.0335925769826031,0.0274757090126316,0.0199476668416508,0.1168114298386602,0.6995606595360224,-0.046511747125164,0.022111009462286,0.981604106908354,0.95,0.1507762572703909,0.3149920030931635,True,False,269
rho_small,2,3,0.25,512,1024,256.0,1,source_first,0.0258277737033623,0.021581408470143,0.0156507912637657,0.1008810311188216,0.6146578890864787,-0.0293821413408146,0.0165141014935373,0.9832926978513618,0.95,0.0907727632608003,0.7936816762965476,True,False,178
rho_small,2,3,0.25,512,1024,256.0,1,pooled_first,0.0251036899191117,0.0212962190827326,0.0143378448762929,0.1037585902121786,0.6022688239195184,-0.041417652913897,0.016053266849189,0.9828453780181152,0.95,0.0971579099745208,0.4073788088011448,True,False,206
rho_large,2,3,2.0,512,64,16.0,1,source_first,0.1204065171013421,0.10108842983392,0.0905206663379061,0.1728752462425898,1.349893467844456,-0.0227389316480377,0.0910377253504002,0.97471203536441,0.9499999999999998,0.4756287927825925,0.1218070844477615,True,False,163
rho_large,2,3,2.0,512,64,16.0,1,pooled_first,0.1228656960393343,0.0982822333852198,0.082016876336495,0.2021109094107473,1.3524062139015676,-0.0332280234994872,0.0831209778821775,0.9809991358095492,0.95,3.204414123221979,0.1019548793324531,True,False,170
rho_large,2,3,2.0,512,256,64.0,1,source_first,0.102900045964054,0.0874528599961121,0.0796170783075421,0.1525875737290291,1.2498371443841962,-0.0092064048480766,0.0797018361977688,0.9731402533795772,0.95,0.2472564602731908,0.2890986837958444,True,False,306
rho_large,2,3,2.0,512,256,64.0,1,pooled_first,0.1140074372482741,0.0881856586847077,0.0733131721925992,0.2017281959857742,1.2986094499246814,-0.0434915205952757,0.0752046845562885,0.9821169346262132,0.95,2.6473309148302064,0.150393187566571,True,False,176
rho_large,2,3,2.0,512,1024,256.0,1,source_first,0.0890404555974262,0.0768699671604146,0.067791806062708,0.1457691652398343,1.16164358785019,-0.0052867622020347,0.0678197559172889,0.9742729848125226,0.9499999999999998,0.1565531999999113,0.5220215295557321,True,False,193
rho_large,2,3,2.0,512,1024,256.0,1,pooled_first,0.1005925297992461,0.0796446679096031,0.065089161790852,0.1884233743684527,1.2204834109618363,-0.0512115042368679,0.0677117799570548,0.9810192323601912,0.95,1.7081899386945796,0.2506991198842155,True,False,184
base,2,3,1.0,512,64,16.0,2,source_first,0.1266999331442371,0.0873828162034215,0.0624413384255382,0.2534927902696621,1.329603385964331,-0.0029033989575588,0.0624497681510449,0.9921923368866148,0.95,0.1853467911968247,1.3143073819418871,True,False,184
base,2,3,1.0,512,64,16.0,2,pooled_first,0.137030179044993,0.0982706887748633,0.0617138997790809,0.2744381155486826,1.3663936468403146,-0.0926257329780595,0.0702934261888037,0.9903845114985348,0.95,0.3103315737683227,0.033473694424103,True,False,181
base,2,3,1.0,512,256,64.0,2,source_first,0.08890277025089,0.065988911286987,0.0455079954619531,0.2083141252746365,1.1190689697042004,-0.0046995742010549,0.0455300814596243,0.991265421699442,0.95,0.1450567182114608,1.198613333839761,True,False,206
base,2,3,1.0,512,256,64.0,2,pooled_first,0.0997727861441523,0.0750180477597578,0.0456402223061464,0.2326640578989498,1.1683996403861316,-0.0850133339457905,0.0528674892547249,0.98940401135647,0.95,0.387562728797904,0.0962879569651492,True,False,184
base,2,3,1.0,512,1024,256.0,2,source_first,0.0692184659289238,0.0570469898214794,0.0418029025070281,0.1655764579337765,1.0059015698077522,-0.0027746741815239,0.0418106013238417,0.9860947124110112,0.9499999999999998,0.0766633220616208,0.909677373880858,True,False,173
base,2,3,1.0,512,1024,256.0,2,pooled_first,0.07362406732543,0.0599161420341552,0.0447021467163207,0.1700644601588153,1.0379700497740465,-0.047215025446651,0.0469314053442486,0.9834672643292822,0.95,0.4288056872659995,0.2682800889660531,True,False,186
equal_smoothness,1,3,1.0,512,64,16.0,2,source_first,0.128548384358108,0.0936828163265112,0.0628360411427844,0.2563441889634395,1.3378661506791187,0.003486773812525,0.0628481987344041,0.992376608133656,0.95,0.1468687776292446,0.6399400475745785,True,False,213
equal_smoothness,1,3,1.0,512,64,16.0,2,pooled_first,0.1500744060672371,0.1064609148181997,0.0561902041142656,0.3064052903475583,1.3926720228462393,-0.0981209376868723,0.0658179225268167,0.9937907599906084,0.95,0.3263309146943243,0.0873959901096538,False,False,283
equal_smoothness,1,3,1.0,512,256,64.0,2,source_first,0.0972341325004783,0.074557511755245,0.0429898976906677,0.2329039175492989,1.1480959265047412,-0.0009271205346577,0.0429907572431534,0.9943702754893116,0.9499999999999998,0.1193693724759603,0.8824204086350743,True,False,201
equal_smoothness,1,3,1.0,512,256,64.0,2,pooled_first,0.1197091622662754,0.0883523174198775,0.0398536001817436,0.2825872645476646,1.221925570212292,-0.098318704814595,0.0495201678981631,0.9946940272544016,0.95,0.4820198103366537,0.1891395544852246,True,False,189
equal_smoothness,1,3,1.0,512,1024,256.0,2,source_first,0.0808676071564964,0.067105045666421,0.0364946293419332,0.2106489444895538,1.0499675472312917,-0.0008536618133818,0.0364953580804248,0.9940051951734448,0.95,0.0516423424625334,0.8791182476595242,False,False,297
equal_smoothness,1,3,1.0,512,1024,256.0,2,pooled_first,0.0901388839703455,0.0715247109357346,0.034622777866605,0.2356185606096015,1.0834125977847036,-0.0613688118297863,0.0383889089320048,0.9944854632638732,0.95,0.4411226858567642,0.4325692305681588,True,False,186
kappa2,2,2,1.0,512,64,16.0,2,source_first,0.0444599711890498,0.0392036632204396,0.0356634107924633,0.0937899802568825,0.822925021901212,-0.003989256015862,0.0356793249560234,0.9706178874629364,0.95,0.5734764705372055,0.0446747987286948,True,False,212
kappa2,2,2,1.0,512,64,16.0,2,pooled_first,0.0446061847535041,0.0364182776910643,0.0316817654613458,0.113685616030166,0.8186873128337194,-0.0228990227702525,0.0322061307051783,0.9774562319392588,0.95,1.274389785409593,0.0429862353585492,True,False,206
kappa2,2,2,1.0,512,256,64.0,2,source_first,0.0385338102804314,0.0337413284861697,0.0316284726823118,0.0830983609833527,0.7668264815615381,-0.0044483386509366,0.0316482603990652,0.9688556102539356,0.95,0.3214838118029958,0.196069977903401,True,False,206
kappa2,2,2,1.0,512,256,64.0,2,pooled_first,0.0429240072981281,0.0335032947559016,0.0272121483903699,0.1253469541223806,0.7958040803518992,-0.0406739787016166,0.0288665209337895,0.9809038724771588,0.95,1.361695010223117,0.0655100833062133,True,False,203
kappa2,2,2,1.0,512,1024,256.0,2,source_first,0.0316941463974473,0.027930628285033,0.0258936734440395,0.076160836086586,0.6953262455350369,-0.0028754877661731,0.0259019418739329,0.969242235927806,0.95,0.172358235017594,0.4880869275805148,True,False,166
kappa2,2,2,1.0,512,1024,256.0,2,pooled_first,0.034422436748419,0.0283941302667642,0.0240993407844735,0.1016026375836057,0.7184571548176453,-0.0318902923457224,0.0251163315303691,0.9766335689141826,0.95,0.9897364147455732,0.1837029617218196,True,False,190
kappa4,2,4,1.0,512,64,16.0,2,source_first,0.1753613300290339,0.1275760480604694,0.083713850377703,0.3027333474385189,1.557809042985997,-0.0038058700508791,0.0837283350245472,0.9928939335298508,0.95,0.1286457826834185,1.0427033918406483,True,False,169
kappa4,2,4,1.0,512,64,16.0,2,pooled_first,0.1911111166616168,0.1461679876382461,0.0915132665269852,0.3155912706882615,1.6269142062994837,-0.1201663025214609,0.1059532067886645,0.9880273774800052,0.95,0.1779681830045021,0.0826979957957362,True,False,187
kappa4,2,4,1.0,512,256,64.0,2,source_first,0.1284098091763047,0.0996763038553574,0.0566861515489314,0.2678127286507743,1.3190938069250344,-0.0060891936668296,0.0567232298284436,0.9943817923580104,0.9499999999999998,0.0910254925533009,1.12548838974824,True,False,165
kappa4,2,4,1.0,512,256,64.0,2,pooled_first,0.1397206593815377,0.1123275032046696,0.0750529643204961,0.2542984370007839,1.4110600557189612,-0.0795455726947347,0.0813804624558294,0.9867619918428214,0.95,0.1898920281149802,0.1869165607825,True,False,180
kappa4,2,4,1.0,512,1024,256.0,2,source_first,0.1089127251241679,0.0898879251728366,0.0502400925168443,0.2422243435481323,1.222119627270679,-0.0047141161618133,0.0502623154080314,0.9935815743815408,0.95,0.0557920267642141,1.0246766774512317,True,False,155
kappa4,2,4,1.0,512,1024,256.0,2,pooled_first,0.1173421857189109,0.0940162578877367,0.0558387237269149,0.2479989153040713,1.273776911296387,-0.0620982627045765,0.0596949179578415,0.990953093087168,0.95,0.3618361894119796,0.5305188561400341,True,False,227
rho_small,2,3,0.25,512,64,16.0,2,source_first,0.065080428406216,0.0496772031351941,0.042653809484356,0.1497551966439229,0.9827746308792658,-0.0064453857130964,0.0426953524813466,0.982598829101011,0.9499999999999996,0.2602532702705804,0.3349710168305695,True,False,222
rho_small,2,3,0.25,512,64,16.0,2,pooled_first,0.0582215741257151,0.044618019713455,0.0360258972021017,0.1489821362567115,0.9247304255505996,-0.0429487969084247,0.0378704963579829,0.9825571868698189,0.95,0.2127652856761356,0.1963961879142758,True,False,192
rho_small,2,3,0.25,512,256,64.0,2,source_first,0.0369762045189912,0.0291451626386666,0.0230196021476809,0.1181380648703468,0.7373698674644764,-0.0250983821770189,0.0236495309355846,0.983506993041946,0.95,0.1513273834920024,0.680603799453467,True,False,188
rho_small,2,3,0.25,512,256,64.0,2,pooled_first,0.0342814209378387,0.0274291569884768,0.0192260623900756,0.1227002793304198,0.7023960782650025,-0.0488406743536609,0.021611473861396,0.9834367625489008,0.95,0.1605194188034475,0.2641390346140594,True,False,176
rho_small,2,3,0.25,512,1024,256.0,2,source_first,0.026073357632061,0.0218728596356481,0.0157044892958421,0.1018276403351214,0.617202161795451,-0.0295009529645489,0.0165747955216587,0.983542877750856,0.95,0.0753601494881966,0.79318343139389,True,False,170
rho_small,2,3,0.25,512,1024,256.0,2,pooled_first,0.0252508017262747,0.0215379848438424,0.0143410400739266,0.1044498044629481,0.6036615205986454,-0.0420013337866808,0.0161051521137868,0.9829399938080088,0.95,0.0818185408138608,0.4011990121971338,True,False,165
rho_large,2,3,2.0,512,64,16.0,2,source_first,0.1841344638171091,0.137781475096765,0.1165727593387172,0.2599263443331435,1.6480437930549772,-0.0074890545590384,0.1166288452769055,0.9841729860555132,0.95,0.3164572930573578,0.2077983426888153,True,False,251
rho_large,2,3,2.0,512,64,16.0,2,pooled_first,0.2182568772843686,0.1525762734525723,0.0994006176313994,0.3447553620365739,1.7270731642997037,-0.0770108924493671,0.1053312951872474,0.9922706857109392,0.95,0.5374879358494076,0.0275933366205179,True,False,189
rho_large,2,3,2.0,512,256,64.0,2,source_first,0.1349816799377349,0.1057710256860043,0.0887415018814591,0.2150352949082447,1.4157287259758526,-0.0089115086105586,0.0888209168671752,0.9824585587837869,0.95,0.1987813539376057,0.458351079933028,True,False,228
rho_large,2,3,2.0,512,256,64.0,2,pooled_first,0.1723712032609714,0.1151347630111764,0.0651611079868013,0.3274295271874088,1.4946750061513596,-0.0896043585571051,0.0731900490592316,0.9944904194415064,0.95,1.2698821197561774,0.1125104495897479,True,False,232
rho_large,2,3,2.0,512,1024,256.0,2,source_first,0.1017550281049209,0.0859242369365896,0.0701110658031134,0.1778874990037455,1.2338088637970313,-0.0062276792448001,0.0701498497918895,0.9801508917755172,0.95,0.0968280209782249,0.6049661423527777,True,False,189
rho_large,2,3,2.0,512,1024,256.0,2,pooled_first,0.1110846461876083,0.0867991039925015,0.0610563229177569,0.2236701215402975,1.2615201976183397,-0.0493186429512568,0.0634886514603104,0.9877322031176262,0.95,0.7998089934901843,0.2436813029592875,True,False,251
base,2,3,1.0,512,64,16.0,3,source_first,0.1146218315743888,0.082417114743737,0.0609140493315679,0.231749395345103,1.276439492204987,-0.0009745552158622,0.0609149990894367,0.9902868838213682,0.95,0.1740243894762637,1.258628900515675,True,False,222
base,2,3,1.0,512,64,16.0,3,pooled_first,0.1288494698842252,0.0842991848134257,0.0485639294349653,0.2833470318342154,1.2917072806738097,-0.0754768945861228,0.0542606910513299,0.9946450256040508,0.95,0.5793759085518534,0.0837949920780491,True,False,222
base,2,3,1.0,512,256,64.0,3,source_first,0.0813671000422931,0.0622035672551445,0.0450466678174598,0.19057920197344,1.0805568456044734,-0.0024645564869922,0.0450527418561374,0.9890849159149544,0.95,0.1187631578734445,1.1091083708892389,True,False,178
base,2,3,1.0,512,256,64.0,3,pooled_first,0.0898367388464959,0.065450822594516,0.0434220568319417,0.2154406693606251,1.1168023641932134,-0.0555301484090562,0.0465056542142735,0.9904859696990932,0.95,0.5261029599176527,0.1387013734443002,True,False,220
base,2,3,1.0,512,1024,256.0,3,source_first,0.0662432660218299,0.0539424633177139,0.0403305770007578,0.1609741874372162,0.984832521672412,-0.0028589592286814,0.0403387506486291,0.9857825420933573,0.95,0.1059434381052925,0.8979021580717738,True,False,164
base,2,3,1.0,512,1024,256.0,3,pooled_first,0.070578040881386,0.0554722169196301,0.0407800596029416,0.1726209178473004,1.0111081656130192,-0.0389531438542996,0.0422974070190753,0.9860670936618672,0.95,0.6154368541214448,0.3151909559225117,True,False,218
equal_smoothness,1,3,1.0,512,64,16.0,3,source_first,0.1212291520872118,0.0888648286463769,0.0582597444432468,0.25093705912831,1.296369912598998,0.0051715913991405,0.0582864898008465,0.9927430927218798,0.95,0.1362199668881014,0.7705104993751102,True,False,195
equal_smoothness,1,3,1.0,512,64,16.0,3,pooled_first,0.1494025160043172,0.0971519878007802,0.0453884567185929,0.3225121071924653,1.3458882409013293,-0.0891643111385915,0.0533387310994125,0.9967559191934264,0.95,0.6580117334597821,0.2531216844013548,True,False,250
equal_smoothness,1,3,1.0,512,256,64.0,3,source_first,0.0930369388367778,0.0707650939225305,0.0404122588623646,0.2294006974148361,1.1202920102609932,0.0012837159960055,0.040413906789123,0.9946694883810252,0.95,0.1079775546091853,0.9415253749257532,True,False,165
equal_smoothness,1,3,1.0,512,256,64.0,3,pooled_first,0.1136189026964796,0.0803003296428871,0.0355693615666423,0.2793734796465787,1.1791879806991206,-0.0800299279281977,0.0419741509308348,0.9963599962684064,0.95,0.6715905485067156,0.3560107804115012,True,False,218
equal_smoothness,1,3,1.0,512,1024,256.0,3,source_first,0.0797085273297779,0.0642930572455428,0.0346428696514817,0.2122867345791917,1.0370290376653868,-0.0005245392868102,0.0346431447929451,0.9946606659621702,0.95,0.0758716318410271,0.9555098838899756,True,False,153
equal_smoothness,1,3,1.0,512,1024,256.0,3,pooled_first,0.0888978313812139,0.0675343421342239,0.0311842036942543,0.2402366077161422,1.0614259478901815,-0.0549483869102442,0.0342035289182922,0.996016005472356,0.9499999999999998,0.662322628998841,0.5430202628925495,True,False,211
kappa2,2,2,1.0,512,64,16.0,3,source_first,0.0626615896336251,0.0543570266894304,0.0498695337133692,0.113101971336736,0.9766244667167454,-0.0133151573009635,0.0500468271273186,0.970948047642798,0.95,0.4498835666347617,0.0658739614897574,True,False,171
kappa2,2,2,1.0,512,64,16.0,3,pooled_first,0.059427702974548,0.0463021004858643,0.038135473598304,0.145918571046471,0.93740182497067,-0.0407777939783975,0.0397983020800486,0.9812434667491164,0.95,0.6505433926808702,0.0730462927170865,True,False,174
kappa2,2,2,1.0,512,256,64.0,3,source_first,0.0494901907216021,0.0414551289924712,0.0370873892846732,0.1113678653693642,0.86527570914534,-0.0046112813456842,0.0371086532003223,0.9752884361434844,0.95,0.1840308009031062,0.5256222865960416,True,False,170
kappa2,2,2,1.0,512,256,64.0,3,pooled_first,0.0500117745778507,0.0404438135873507,0.0333626250361155,0.129031583504719,0.8627893130628623,-0.0384169606466602,0.0348384879014425,0.9792272442027136,0.95,0.6444315027777532,0.1239290321336971,False,False,341
kappa2,2,2,1.0,512,1024,256.0,3,source_first,0.0416348687267493,0.0359400832199786,0.0316746259781886,0.0998010157691831,0.7943092689027907,-0.00309862438495,0.0316842274512676,0.974331972784893,0.95,0.1517347356102446,0.6122486472959462,True,False,201
kappa2,2,2,1.0,512,1024,256.0,3,pooled_first,0.0434769709172403,0.036313659337109,0.0305618804822576,0.1136445794351085,0.8076727110333697,-0.0306695600554296,0.0315025023962512,0.977133115368932,0.95,0.8231673019032563,0.2615676160177395,True,False,225
kappa4,2,4,1.0,512,64,16.0,3,source_first,0.1652337570842681,0.1183655547741674,0.0786006521294889,0.2943350216246433,1.5114559224590862,-0.0015922594573756,0.0786031874196685,0.9929724878034616,0.95,0.1578322628858593,1.2440409661477063,True,False,213
kappa4,2,4,1.0,512,64,16.0,3,pooled_first,0.1930262522667423,0.1299884862945709,0.0682564765488074,0.3532276542372282,1.5659569193252807,-0.1093016903043282,0.0802033360521907,0.9947209960118872,0.95,0.4102888586642778,0.0953163643506942,True,False,181
kappa4,2,4,1.0,512,256,64.0,3,source_first,0.1181869030995446,0.0900618290136333,0.0534055126897809,0.2545218859150695,1.2695498209948648,-0.0048080530030825,0.0534286300634614,0.9939710701541544,0.95,0.0965385367223177,1.2460157241439802,True,False,192
kappa4,2,4,1.0,512,256,64.0,3,pooled_first,0.1315674127437154,0.0993187083548331,0.06457694013943,0.2588251776861854,1.354199005860484,-0.0700186228509289,0.0694795476853706,0.9899108495926404,0.95,0.3243102542156951,0.1565835591975966,True,False,191
kappa4,2,4,1.0,512,1024,256.0,3,source_first,0.0986553423997793,0.0799356585672976,0.0478686672621526,0.2253589916946443,1.1709172173665892,-0.0047194702976069,0.0478909406620425,0.992533355407229,0.95,0.072260025958841,1.0689338012166365,True,False,164
kappa4,2,4,1.0,512,1024,256.0,3,pooled_first,0.1070038092774161,0.0825048022127283,0.0521997614728256,0.2341026437368669,1.2203006358483872,-0.0510925058520426,0.0548102056270666,0.9908954587299984,0.9499999999999998,0.4719306108189816,0.4638685763425642,True,False,190
rho_small,2,3,0.25,512,64,16.0,3,source_first,0.0630440256024541,0.050968747362607,0.0450848377272485,0.1340118945288275,0.9737452845236678,0.0018261687295521,0.0450881726194773,0.9781459151963284,0.95,0.2698679809399592,0.2470440699445645,True,False,189
rho_small,2,3,0.25,512,64,16.0,3,pooled_first,0.0562674469858286,0.0444837569988514,0.0362472318580081,0.1414928094562421,0.912448860987788,-0.0390548380338555,0.0377725122318588,0.9811383451256506,0.95,0.2025288504870535,0.1852976653509052,True,False,174
rho_small,2,3,0.25,512,256,64.0,3,source_first,0.0360352592065257,0.0293642136869286,0.0241349181267235,0.1090886844718653,0.7326102353715471,-0.017637200432824,0.0244459889658311,0.9808655467601288,0.95,0.1550920454817176,0.5660023782150408,True,False,215
rho_small,2,3,0.25,512,256,64.0,3,pooled_first,0.0341166435625399,0.0275943399396314,0.0197847744712791,0.1197157846370343,0.7032581314104008,-0.0443015539228517,0.0217474021512584,0.9831126228416138,0.95,0.1572510059502846,0.281671261235437,True,False,169
rho_small,2,3,0.25,512,1024,256.0,3,source_first,0.0259300618108807,0.0215702528870112,0.0158674699538546,0.1003124710942071,0.6164666316377903,-0.026360617079423,0.0165623520866626,0.9834281455547896,0.95,0.0954214488679887,0.731566297398205,True,False,180
rho_small,2,3,0.25,512,1024,256.0,3,pooled_first,0.0251772195682452,0.0213468253015229,0.0144155496689341,0.1037384687534528,0.6033121622583489,-0.0404800108619918,0.016054180948321,0.9830071799750246,0.95,0.0914348350554403,0.3806257518550055,True,False,213
rho_large,2,3,2.0,512,64,16.0,3,source_first,0.1711429086422015,0.1253398110331103,0.1034403260760754,0.2601971993817884,1.5818250204662363,-0.0073004108360277,0.1034936220744501,0.9860484453076872,0.9499999999999998,0.2794061784156365,0.4499946866510274,True,False,222
rho_large,2,3,2.0,512,64,16.0,3,pooled_first,0.215205429833976,0.1236804590391609,0.0616182721900553,0.3919019745343479,1.6004126764776463,-0.0540687295449142,0.0645416997046564,0.9983864176620176,0.95,2.2617254872237855,0.1135265940101283,True,False,175
rho_large,2,3,2.0,512,256,64.0,3,source_first,0.1204114170623161,0.0948378828475156,0.0787041321868277,0.2042236148820415,1.336479096825429,-0.0056765999906609,0.0787363559742817,0.9827561559896792,0.95,0.1603935188816234,0.5336414091227105,True,False,216
rho_large,2,3,2.0,512,256,64.0,3,pooled_first,0.1442096103535766,0.0958155120872973,0.0580526387522465,0.2935250783175606,1.3797805384230422,-0.0440939696241184,0.0599969169094592,0.9951639691436952,0.95,1.2646775920205435,0.1659852944443855,True,False,223
rho_large,2,3,2.0,512,1024,256.0,3,source_first,0.0967927841642272,0.0796702358718804,0.0643773537763469,0.1800428570865291,1.200007129476509,-0.0059561090156881,0.0644128290109536,0.9819265525511728,0.95,0.1304158494186429,0.6413100367350276,True,False,200
rho_large,2,3,2.0,512,1024,256.0,3,pooled_first,0.108055425254286,0.0798337807062951,0.0538247594501649,0.2328747856770266,1.229549249799934,-0.0393086874624086,0.0553699323601822,0.9910325764677552,0.95,1.1750417015310315,0.3262734091586289,True,False,234
base,2,3,1.0,512,64,16.0,4,source_first,0.1791767812468931,0.1209793227356715,0.0755651373931342,0.3218876261271299,1.5482649371372506,-0.0092257972766933,0.0756502527285248,0.9951155749769656,0.95,0.1307323460597266,1.9559630668645993,True,False,227
base,2,3,1.0,512,64,16.0,4,pooled_first,0.2393100493250425,0.1609417665543055,0.0472098394515114,0.4382923794381225,1.5913666340898929,-0.1945676396855487,0.0850664058643169,0.9971649481005044,0.95,0.3880704489356703,0.1740363602330922,True,False,204
base,2,3,1.0,512,256,64.0,4,source_first,0.1165092919258327,0.0845213277416767,0.0482702749246931,0.2612259883724046,1.245339400473709,-0.0023950766525286,0.0482760113168646,0.9954023345193472,0.9499999999999998,0.0856824294704532,1.5226338920561964,True,False,203
base,2,3,1.0,512,256,64.0,4,pooled_first,0.1458514820791301,0.1084484611250011,0.0465240764202025,0.3151625067468013,1.3399068010734014,-0.1302383489119265,0.0634861039475073,0.9937254605138016,0.9499999999999996,0.3302587857510244,0.1229392325078782,True,False,189
base,2,3,1.0,512,1024,256.0,4,source_first,0.0881491345101564,0.0694985350258641,0.0419457831603185,0.2149496484059416,1.10401217408014,-0.0011085307891707,0.0419470120008291,0.9929656691411528,0.95,0.0566807049125304,1.052414408562231,True,False,171
base,2,3,1.0,512,1024,256.0,4,pooled_first,0.0935128843696251,0.0757964753047928,0.0508799004809188,0.2064775626762053,1.1561071880789615,-0.053913723526765,0.0537865900654392,0.9873866385957792,0.95,0.2902711150925423,0.2507548499222473,True,False,175
equal_smoothness,1,3,1.0,512,64,16.0,4,source_first,0.1877751541072363,0.1337309365678705,0.0735147262906564,0.3380243006302652,1.568098591134219,-0.0073894211231957,0.0735693298351923,0.9961555044569156,0.95,0.1063304841213895,1.2338382084410442,True,False,197
equal_smoothness,1,3,1.0,512,64,16.0,4,pooled_first,0.2599576472537712,0.1773307420293926,0.046613324343013,0.4618921117650291,1.6340359447994224,-0.1960395448857825,0.0850448275020377,0.997986276835243,0.95,0.4069178505953468,0.1286884231034507,True,False,187
equal_smoothness,1,3,1.0,512,256,64.0,4,source_first,0.1309984255578231,0.099699904504857,0.0432903648152278,0.2961554671833618,1.276792759677952,-0.0033176044661478,0.0433013713146216,0.9978442313512887,0.95,0.0788497862794969,1.1048135682240503,True,False,171
equal_smoothness,1,3,1.0,512,256,64.0,4,pooled_first,0.1772261807701299,0.1340816294601005,0.0337506318350242,0.3787816639372947,1.361926812339895,-0.1534511271522221,0.0572978802593117,0.9979538339474856,0.95,0.4212865748044198,0.2096059183270224,True,False,183
equal_smoothness,1,3,1.0,512,1024,256.0,4,source_first,0.1061916611128422,0.0883196428544212,0.0351278100220316,0.2665780394008677,1.1497396187816018,-0.0019700517001357,0.0351316911257328,0.9978381281342952,0.95,0.0374422168418813,0.8678169714022869,True,False,230
equal_smoothness,1,3,1.0,512,1024,256.0,4,pooled_first,0.1200156205654597,0.0975539912158478,0.0315555544679667,0.2974223698673201,1.1792255138142351,-0.084523268870658,0.0386997374485483,0.9976940764045392,0.95,0.3105025335083753,0.3801319623477108,True,False,190
kappa2,2,2,1.0,512,64,16.0,4,source_first,0.1438923892628678,0.0975593149243127,0.0676102370732942,0.2761922377431589,1.408184894537275,-0.0089587190307933,0.0676904957199669,0.9931949834035714,0.95,0.1614031125095887,1.6886841637734529,True,False,226
kappa2,2,2,1.0,512,64,16.0,4,pooled_first,0.1577560966794085,0.1040381444614919,0.060058600860926,0.3125659863428561,1.4314004129628362,-0.1135249215448948,0.0729465086727005,0.9926405412751278,0.95,0.5802783683005497,0.0491722083700424,True,False,179
kappa2,2,2,1.0,512,256,64.0,4,source_first,0.0926867255565336,0.0680793380705317,0.045931639751934,0.2162292436387815,1.1380143102354408,-0.0017866004038964,0.0459348316929372,0.9920665915629988,0.95,0.103105589064023,1.3055616242339485,True,False,185
kappa2,2,2,1.0,512,256,64.0,4,pooled_first,0.1131112987895964,0.0812532848811242,0.0417960226511226,0.2670492017184732,1.2066896337440716,-0.1044920962320463,0.0527146208260898,0.9923903050210088,0.95,0.5343111253632765,0.1339858071964972,True,False,174
kappa2,2,2,1.0,512,1024,256.0,4,source_first,0.0688257938534278,0.0556040617620764,0.0398859907728965,0.1701170276031511,0.9987938075397976,-0.0012458928933736,0.0398875430219983,0.9875982560257444,0.95,0.0694056944577953,0.9028463118644476,True,False,174
kappa2,2,2,1.0,512,1024,256.0,4,pooled_first,0.0730779163999243,0.0596117201598542,0.0426853556897723,0.1743346228095611,1.030041789596892,-0.0501684107622901,0.0452022251281862,0.9846611860824448,0.95,0.3678448196312225,0.2365340960587011,True,False,181
kappa4,2,4,1.0,512,64,16.0,4,source_first,0.2161574074420937,0.1495379325132309,0.0879595952107765,0.3580472206725213,1.6918966419494872,-0.0099346709963159,0.0880582928985815,0.9956383573930084,0.95,0.1153933682406128,1.770347126006076,True,False,234
kappa4,2,4,1.0,512,64,16.0,4,pooled_first,0.2588532935557635,0.1956213396937663,0.0733517533485718,0.4306988973833014,1.7523702765171898,-0.2038961234274254,0.1149253824973037,0.9934394456959518,0.95,0.1688190989501995,0.0820680148066987,True,False,145
kappa4,2,4,1.0,512,256,64.0,4,source_first,0.1428796516837951,0.1063771785823501,0.0530301843263394,0.2997490072668393,1.3571092341156006,-0.0034026742021207,0.0530417625180652,0.9967839178352764,0.95,0.063727372055358,1.4735047321188128,True,False,278
kappa4,2,4,1.0,512,256,64.0,4,pooled_first,0.1641734998932702,0.129907601589818,0.0712899461638235,0.3047680326567186,1.4881154066835285,-0.1138874128749651,0.0842602889751763,0.9902105895393778,0.9499999999999998,0.2026729460522701,0.1155392901793919,True,False,195
kappa4,2,4,1.0,512,1024,256.0,4,source_first,0.1130472505005557,0.0896477481522343,0.0443185368233522,0.2621616174751818,1.2169436242732772,-0.0016480268123153,0.0443212528157263,0.9961505661559716,0.95,0.0431980168260457,1.1173412641459886,True,False,253
kappa4,2,4,1.0,512,1024,256.0,4,pooled_first,0.1219396782462227,0.0975356509051847,0.0581512025716892,0.2525638051553182,1.298855874632052,-0.0613062959953625,0.0619096645003602,0.9910305843384578,0.95,0.2399184630475509,0.3638366362813799,True,False,202
rho_small,2,3,0.25,512,64,16.0,4,source_first,0.0789255817778992,0.0603647387065185,0.0516532249712267,0.1651434431234631,1.0821418244097736,-0.0165832018570928,0.0519282275550598,0.9824228272511571,0.95,0.2360463943036705,0.5173477348942327,True,False,226
rho_small,2,3,0.25,512,64,16.0,4,pooled_first,0.0702855391344286,0.0537340166672075,0.0405870170932866,0.1723325913492336,1.0089470408080667,-0.066008696973639,0.0449441651694443,0.9829227791322424,0.95,0.1881979668891912,0.1458914892818532,True,False,181
rho_small,2,3,0.25,512,256,64.0,4,source_first,0.0390610152063575,0.0312508833202908,0.0246111612695785,0.1202075452572714,0.7587217736164343,-0.0211443864496601,0.0250582463479111,0.9834554576991776,0.95,0.1286573548902867,0.6897811493180598,True,False,179
rho_small,2,3,0.25,512,256,64.0,4,pooled_first,0.0363824004334474,0.029265679539653,0.0185572942000533,0.1335106970747818,0.7155727149590774,-0.0562170905680255,0.0217176554719869,0.9853908311120936,0.95,0.1394963718293352,0.2352390999091408,True,False,180
rho_small,2,3,0.25,512,1024,256.0,4,source_first,0.0263793885584363,0.0219311392157026,0.0157453800221531,0.1031213292014951,0.6202466108147697,-0.0220489042731799,0.016231534201801,0.9850973703379708,0.95,0.0761917793123484,0.6869013387599286,True,False,177
rho_small,2,3,0.25,512,1024,256.0,4,pooled_first,0.0251391544930822,0.0213386413137973,0.013238798522035,0.1090887527247754,0.5971332200759903,-0.0428387774942194,0.0150739593792343,0.9853746439554966,0.95,0.0939992702472326,0.3486447828008525,True,False,167
rho_large,2,3,2.0,512,64,16.0,4,source_first,0.3367248558007606,0.2121705701693123,0.1286436931405579,0.4561591418136905,2.092333020375343,-0.0098139147761726,0.1287400060637919,0.9964511855447864,0.95,0.153210199640337,2.634057137987761,True,False,262
rho_large,2,3,2.0,512,64,16.0,4,pooled_first,0.491962496061184,0.2368299886696837,0.065960108651642,0.6526885837898055,2.15026281714888,-0.0986466030121411,0.0756912609374769,0.9999258307718792,0.95,5.660573258955828,0.1911163823956032,False,False,270
rho_large,2,3,2.0,512,256,64.0,4,source_first,0.2168897965736401,0.1567212753635821,0.1120550477426521,0.3237819464253496,1.7498934682762135,-0.0060770883227483,0.1120919787451346,0.9910335491065094,0.95,0.1133713528936083,1.1403043343665002,True,False,205
rho_large,2,3,2.0,512,256,64.0,4,pooled_first,0.308450759247419,0.1959211585231313,0.0651190227078106,0.4932866677091612,1.8260550390545172,-0.1591228967389411,0.0904391189744023,0.9984201168895516,0.95,1.1468598276791004,0.1594358781442961,True,False,226
rho_large,2,3,2.0,512,1024,256.0,4,source_first,0.1531805785028425,0.1237427300466561,0.0915693923231959,0.248216007097944,1.494860385455897,-0.007336254318774,0.0916232129506257,0.9864609553102256,0.95,0.0786554556736738,0.6732946749066971,True,False,200
rho_large,2,3,2.0,512,1024,256.0,4,pooled_first,0.1565452184442694,0.1243803189800338,0.0753380471284904,0.2849687198900592,1.4734148543704275,-0.0498052966549487,0.0778186147033778,0.9917535473232038,0.9499999999999998,0.43216412584898,0.2081467646120886,True,False,190
base,2,3,1.0,512,64,16.0,5,source_first,0.1731612015912803,0.1202577497443707,0.0806187437161335,0.3042079188238642,1.5428945723142065,-0.0077558570264528,0.0806788970343483,0.993391984051811,0.95,0.1389632906710142,2.042613155220896,True,False,270
base,2,3,1.0,512,64,16.0,5,pooled_first,0.1801155895551195,0.131970398396244,0.0756482968869763,0.3232140044430984,1.5514090805476677,-0.1149206927951553,0.0888550625194947,0.9912562829024768,0.95,0.2325003541577336,0.0272362191666356,True,False,150
base,2,3,1.0,512,256,64.0,5,source_first,0.1077230394511587,0.0794981224947939,0.0482188086538794,0.2439348904877679,1.210483969480284,-0.0024481570209129,0.0482248021266784,0.9941503585716736,0.95,0.0802480365897319,1.5576945213618747,False,False,332
base,2,3,1.0,512,256,64.0,5,pooled_first,0.1213638172353999,0.0962969962524075,0.0565048550951869,0.2546742274754416,1.2916862873941215,-0.0985912943921971,0.0662250984251158,0.9884693332206088,0.95,0.2404818669419841,0.0584023095592265,True,False,172
base,2,3,1.0,512,1024,256.0,5,source_first,0.0819760808006244,0.0641129699798399,0.0405270900868099,0.2035902520107839,1.06991909641988,-0.0008811994945978,0.0405278665993592,0.9921235669035576,0.95,0.0692769196988802,1.0393638841230006,True,False,152
base,2,3,1.0,512,1024,256.0,5,pooled_first,0.0957318589454257,0.075190067257362,0.0445659465896587,0.2261988336746389,1.1471865136818544,-0.084421507263817,0.0516929374783534,0.9888394713016284,0.95,0.5378933151418605,0.2613343165645611,True,False,222
equal_smoothness,1,3,1.0,512,64,16.0,5,source_first,0.164560384964745,0.1257412387304172,0.0764229385693251,0.2968795149474276,1.503587247826565,-0.0018328364722339,0.0764262978588591,0.9934604651594784,0.95,0.0970928360441092,0.6538176968540542,True,False,195
equal_smoothness,1,3,1.0,512,64,16.0,5,pooled_first,0.2129868380917753,0.1534197459087398,0.0617243204390641,0.3889248226234875,1.5951613204579398,-0.1488591064536557,0.0838833540132449,0.995418321902381,0.95,0.3497001227357946,0.2068611317839387,True,False,189
equal_smoothness,1,3,1.0,512,256,64.0,5,source_first,0.1142666345061213,0.0930651866900098,0.0445715641742513,0.2639982392590337,1.2225880525072188,-0.0003901555504195,0.0445717163956049,0.996214200671378,0.95,0.0629997468474122,0.7430477336154,False,False,327
equal_smoothness,1,3,1.0,512,256,64.0,5,pooled_first,0.1473517206734964,0.1167994050384741,0.040951979052767,0.326189732549523,1.3181064146555477,-0.1236881886701164,0.0562507470692613,0.9958669593854024,0.95,0.3671810652573253,0.2949617334596522,True,False,187
equal_smoothness,1,3,1.0,512,1024,256.0,5,source_first,0.0979510696389612,0.0823740836209312,0.033743222080054,0.2533926746354503,1.1111014224039597,-0.0007928143149413,0.033743850634592,0.9975079952750976,0.95,0.0508569294687263,0.7827840704952981,True,False,187
equal_smoothness,1,3,1.0,512,1024,256.0,5,pooled_first,0.1107927529997544,0.091197823472415,0.0318496493015079,0.2809681542421606,1.149035762908308,-0.0773708321914512,0.0378358949755056,0.997199572290416,0.9499999999999998,0.4498969698404457,0.482248184151427,True,False,229
kappa2,2,2,1.0,512,64,16.0,5,source_first,0.0458438168670357,0.041374535723797,0.0368493719644762,0.0948390473516022,0.835707018894085,-0.0192511602473421,0.0372199791353451,0.969682601201044,0.95,0.7684992355232679,0.0411984799011526,True,False,188
kappa2,2,2,1.0,512,64,16.0,5,pooled_first,0.0449912209764167,0.0381665231229878,0.0332694807842946,0.1082669856979593,0.8243607968442248,-0.0265600812307655,0.0339749186992795,0.9746712932088027,0.95,1.2750932667615018,0.0523901327138847,True,False,206
kappa2,2,2,1.0,512,256,64.0,5,source_first,0.0403833401788606,0.0361229926391911,0.0341026913281098,0.0792505447978173,0.7857842028798249,-0.0059077746881222,0.0341375931298754,0.966534896848618,0.95,0.3520819397098727,0.130637259066435,True,False,153
kappa2,2,2,1.0,512,256,64.0,5,pooled_first,0.042042376006667,0.0344722723597601,0.0299829493610244,0.1098154208007355,0.7950339317656278,-0.033636032769408,0.0311143320614891,0.9758122270083736,0.95,1.3748379317937385,0.0740075940968341,True,False,158
kappa2,2,2,1.0,512,1024,256.0,5,source_first,0.0341628247875836,0.030276774124468,0.0280508953514374,0.0781788298463608,0.7220360740336876,-0.0022393369442244,0.0280559099813871,0.9688651245485294,0.95,0.1856130374630125,0.4583753953336597,True,False,165
kappa2,2,2,1.0,512,1024,256.0,5,pooled_first,0.0376357497401426,0.0316756897168236,0.027678079171571,0.0997881283949729,0.7537170223234743,-0.034030688259274,0.0288361669149709,0.9735726798659692,0.9499999999999998,1.2048237868581966,0.1430444242761018,True,False,169
kappa4,2,4,1.0,512,64,16.0,5,source_first,0.2085098762389188,0.1490970483537052,0.0931966402690813,0.339578026335388,1.683764186415338,-0.0096403998590619,0.0932895775785239,0.9941550164377656,0.95,0.1256593698923764,1.7794141882161223,False,False,303
kappa4,2,4,1.0,512,64,16.0,5,pooled_first,0.2186685347446592,0.1706170348112515,0.1015514331870111,0.3422237594873391,1.7332424238551103,-0.129785344794822,0.118395668910522,0.9887332675312892,0.95,0.1265542965579054,0.0274072548695406,True,False,153
kappa4,2,4,1.0,512,256,64.0,5,source_first,0.1337672501562142,0.1011463066004353,0.0526914410128543,0.2847381413568614,1.324698159949711,-0.0051758444995915,0.0527182303791382,0.9960826212324584,0.95,0.0663458602876336,1.4940370314825018,False,False,287
kappa4,2,4,1.0,512,256,64.0,5,pooled_first,0.1563697198912113,0.1219407758221437,0.0682809181813466,0.2967975769945987,1.4534432814543468,-0.1100963028639712,0.0804021140856618,0.9901757974271864,0.95,0.2614119251431556,0.1382173878018464,True,False,192
kappa4,2,4,1.0,512,1024,256.0,5,source_first,0.1081686931405801,0.0860353429133519,0.0435596289423676,0.2541831312227712,1.1950500367820964,-0.0031051436981668,0.0435692708597539,0.9957986558866688,0.9499999999999998,0.0505684746095036,1.1958270054724107,True,False,179
kappa4,2,4,1.0,512,1024,256.0,5,pooled_first,0.1246285001907441,0.0949458067021538,0.046216239283412,0.280021893621431,1.2673083711160131,-0.0847799998341767,0.053403887655295,0.9942461714576736,0.95,0.4560334087334504,0.4970052120200204,True,False,222
rho_small,2,3,0.25,512,64,16.0,5,source_first,0.0781168433382955,0.0606165775735201,0.0509353310106591,0.1648681665077778,1.0762426074981584,-0.0333074802280184,0.052044719249799,0.9816776182681528,0.95,0.1813492345673802,1.0858278217706538,True,False,193
rho_small,2,3,0.25,512,64,16.0,5,pooled_first,0.0689619592223537,0.0550227237510131,0.0435684414703576,0.1593534365867147,1.0083785645938752,-0.0584926541092419,0.0469898320551011,0.9801189356631452,0.95,0.1786814492912698,0.1591897109315586,False,False,271
rho_small,2,3,0.25,512,256,64.0,5,source_first,0.0363554608316986,0.0290904251580146,0.0222513308514582,0.1187608099510963,0.7299626309889775,-0.0286920333434057,0.0230745636288373,0.9837589928379424,0.9499999999999998,0.1110824850164773,0.8989196633139404,True,False,167
rho_small,2,3,0.25,512,256,64.0,5,pooled_first,0.0338491033009355,0.0281608822196506,0.0183497285417129,0.1244964849271761,0.6952673628760164,-0.0546496876788817,0.0213363169051122,0.983233854305522,0.9499999999999998,0.1275872090719654,0.2433458254004337,True,False,161
rho_small,2,3,0.25,512,1024,256.0,5,source_first,0.0250618487689765,0.0207221026749387,0.0147574425416055,0.1015106212539901,0.6037179602544174,-0.0252009374925674,0.0153925297921098,0.9850704150102608,0.95,0.0811346144284956,0.7796295281025326,False,False,300
rho_small,2,3,0.25,512,1024,256.0,5,pooled_first,0.0238734397916615,0.0204003703288962,0.0128909707707229,0.1047972758278505,0.5836291068712701,-0.0415505473899378,0.0146174187591264,0.9845840753263484,0.9499999999999998,0.0964905945825645,0.3434290442623501,True,False,166
rho_large,2,3,2.0,512,64,16.0,5,source_first,0.30262837667074,0.2259100410615444,0.1887129861067893,0.3375135413045685,2.1098257560596982,-0.0220358391895252,0.1891985643155759,0.9847025875597538,0.95,0.2937626868808413,0.1908186485286739,True,False,210
rho_large,2,3,2.0,512,64,16.0,5,pooled_first,0.3153613101444567,0.2151334025679791,0.1179598682726099,0.4442988204709154,2.0185340784091244,-0.0916472886205874,0.1263590937841152,0.995552841028173,0.9499999999999998,0.4971643880239069,0.0403339808821086,True,False,192
rho_large,2,3,2.0,512,256,64.0,5,source_first,0.1899156129012783,0.1521079442214806,0.1249508916834926,0.2548817789050165,1.6793859802545392,-0.0097779987488242,0.1250465009430246,0.982430552580085,0.95,0.1426467587116453,0.3724767808302691,False,False,345
rho_large,2,3,2.0,512,256,64.0,5,pooled_first,0.2097521237022093,0.1599973048985832,0.0947321858063671,0.3391458947058658,1.6911712425093683,-0.0763534142570476,0.1005620296750754,0.9924066038014904,0.95,0.4475216513597937,0.0716689795579881,False,False,283
rho_large,2,3,2.0,512,1024,256.0,5,source_first,0.1381907611796115,0.1138745076061966,0.0867068277666543,0.2269007126761774,1.4265342760825366,-0.008188555764377,0.0867738802121606,0.9845370658171024,0.95,0.092587046870622,0.4952423327893835,True,False,202
rho_large,2,3,2.0,512,1024,256.0,5,pooled_first,0.1639640483141804,0.1302739908963092,0.0813588896409636,0.2874111317837512,1.5138558594727096,-0.0941684305358565,0.09022658295055,0.9885021374318964,0.95,0.7459174712271907,0.1414439312184547,True,False,176
base,2,3,1.0,512,64,16.0,6,source_first,0.1334948571514742,0.0914710443964191,0.0619711329892165,0.2674391971313438,1.3541759176220394,-0.007187174608729,0.0620227884680728,0.9934471235345824,0.95,0.1630780060639827,1.493527233886362,True,False,216
base,2,3,1.0,512,64,16.0,6,pooled_first,0.1492850495683742,0.0952284549500234,0.0545657426558339,0.3077650189877665,1.3840253313097055,-0.0896815161874724,0.0626085170015178,0.9946298275768628,0.95,0.5492944553169057,0.0449602077512289,True,False,223
base,2,3,1.0,512,256,64.0,6,source_first,0.0904903737322938,0.0697041400613522,0.046564604938111,0.2095847532483763,1.1297454876644302,-0.0046719753288368,0.0465864322915843,0.9911320592738088,0.95,0.0982199369214504,1.2533894428614918,True,False,206
base,2,3,1.0,512,256,64.0,6,pooled_first,0.1034232982221542,0.0783901060678298,0.0505385294486735,0.2299668862542621,1.1999712309489172,-0.0787199899030253,0.0567353662590059,0.9885269644022237,0.95,0.3486861717649489,0.0860070450933472,True,False,185
base,2,3,1.0,512,1024,256.0,6,source_first,0.0712510608597887,0.0581133675183974,0.0394527004755449,0.1783209476877123,1.0111764626194526,-0.0019830601436523,0.0394566330030782,0.9890812387590684,0.95,0.0845281695301167,0.9923786359989688,True,False,128
base,2,3,1.0,512,1024,256.0,6,pooled_first,0.0775975138621891,0.0616298549716681,0.0427682573734306,0.1866259802084333,1.0546960474928824,-0.0496362122836846,0.0452320109433016,0.9869194688393784,0.95,0.5241282766312405,0.3221559977677908,True,False,229
base,2,3,1.0,512,64,16.0,7,source_first,0.1616403273036105,0.1011622743599825,0.0656887600041882,0.3097604999018148,1.4627877884452432,0.0006268038544599,0.0656891528872602,0.9956783272320966,0.95,0.2087272489799947,1.5114108703546898,True,False,222
base,2,3,1.0,512,64,16.0,7,pooled_first,0.1614030770530592,0.1072559209970051,0.0679045287187578,0.305775323291958,1.4689645033146093,-0.0759013940732191,0.0736655503410159,0.9933172463472212,0.95,0.5271948833301128,0.0533231336202953,True,False,177
base,2,3,1.0,512,256,64.0,7,source_first,0.0979428140850065,0.0748589639006194,0.0503001207632077,0.218272062623229,1.175061494277055,-0.0009780703396029,0.0503010773847969,0.9911977899410516,0.95,0.1109099109129303,1.3295927879279457,True,False,249
base,2,3,1.0,512,256,64.0,7,pooled_first,0.1212068142581281,0.0958652505490778,0.0605269578194245,0.2463328164063887,1.3026363762295043,-0.1035413697931757,0.0712477730780716,0.9859342080815,0.95,0.3433721618213964,0.0579764733741554,True,False,183
base,2,3,1.0,512,1024,256.0,7,source_first,0.0712546895007798,0.0585920260423445,0.0403271272048422,0.1758623390494328,1.0136685303043742,-0.0012831320455983,0.0403287736326886,0.9883912807148032,0.9499999999999998,0.0661653131828483,0.943031841860896,True,False,186
base,2,3,1.0,512,1024,256.0,7,pooled_first,0.0806521388318236,0.0643181716448211,0.0425302237189761,0.1952483421513418,1.069728743082749,-0.0637039646437003,0.0465884188303019,0.9869820884765632,0.95,0.5185244633512206,0.3445613994817275,True,False,229
base,2,3,1.0,512,64,16.0,8,source_first,0.0828321676718706,0.0751433955788798,0.0652783164703426,0.1324909476210656,1.1223610701328488,-0.0294165415192675,0.0661436493852974,0.9708959926954446,0.95,1.0029306854421478,0.0333127426809402,True,False,105
base,2,3,1.0,512,64,16.0,8,pooled_first,0.0771875626813253,0.0637642792435768,0.0540378934640459,0.1521501535236801,1.075852752752024,-0.0269830856530111,0.0547659803754036,0.9784780028631896,0.95,0.7064926735203618,0.1399745517138442,True,False,215
base,2,3,1.0,512,256,64.0,8,source_first,0.0647145467987177,0.0530218130975882,0.0450972028231837,0.1400619290725857,0.9847704899844878,-0.0034727459365337,0.0451092627875234,0.9795677128883988,0.95,0.2061811917056743,0.6857968893212923,True,False,219
base,2,3,1.0,512,256,64.0,8,pooled_first,0.0653023162700175,0.0533778041101782,0.045705211663269,0.1399896589278957,0.9895443480138002,-0.0306904336948288,0.0466471143836456,0.9780371214728248,0.95,0.6955697004995789,0.2073810658408308,True,False,208
base,2,3,1.0,512,1024,256.0,8,source_first,0.05527005489433,0.0480664333562619,0.0400122512145747,0.1235224824870167,0.9124741778905792,-0.0033397620034398,0.0400234052248143,0.9774230377059324,0.9500000000000002,0.1181072623193679,0.7937843636067399,True,False,173
base,2,3,1.0,512,1024,256.0,8,pooled_first,0.0576308815481939,0.0488768321463132,0.0412531410553229,0.1279755464644357,0.9310629198351414,-0.029913668263285,0.0421479686042888,0.9766559998475076,0.95,0.5697744204699943,0.355568168650865,True,False,218
base,2,3,1.0,512,64,16.0,9,source_first,0.1439104429421674,0.1013705813211059,0.0694405042289158,0.2728918077063723,1.4131885304578324,-0.0082092059214249,0.0695078952907761,0.9926402792637176,0.95,0.1915789734242322,1.1672040503467582,True,False,204
base,2,3,1.0,512,64,16.0,9,pooled_first,0.1384825073154441,0.1042649297624099,0.0713521310137937,0.2590953035113728,1.3978007533853856,-0.0946682187411707,0.0803142026534198,0.9866676720539584,0.95,0.3490588516130551,0.0732402467912347,True,False,170
base,2,3,1.0,512,256,64.0,9,source_first,0.098077553612017,0.0767724207582235,0.0498679354247409,0.2195668877296304,1.1744192549900174,-0.0039010110809316,0.0498831533121944,0.9914402725607956,0.95,0.0953115354792132,1.136699822647695,True,False,276
base,2,3,1.0,512,256,64.0,9,pooled_first,0.1045077610174868,0.0831047414483792,0.0598010305820023,0.2114396614532962,1.2290908986871851,-0.0656188756975018,0.0641068674298065,0.9849001087827391,0.95,0.3416551931853712,0.173146127252496,True,False,198
base,2,3,1.0,512,1024,256.0,9,source_first,0.083096037806883,0.0679972895976193,0.0443859101796335,0.1967488948564882,1.087472873437097,-0.0024099991172654,0.0443917182753787,0.9901399672832624,0.95,0.073263546560531,0.9919125565377132,True,False,178
base,2,3,1.0,512,1024,256.0,9,pooled_first,0.0905483166051076,0.0716187714963266,0.0492451667003304,0.2032317640153161,1.1375760935969417,-0.0535578989007434,0.0521136152349927,0.9873573703432892,0.95,0.4753761448353364,0.4182031401332254,True,False,188
base,2,3,1.0,512,64,16.0,10,source_first,0.1109607498581454,0.0784369984793939,0.0582080190802924,0.2296796263882649,1.2539453218923993,-0.0096491207049149,0.0583011246106704,0.9905857403496676,0.95,0.1947764682905854,1.0517620060920727,True,False,195
base,2,3,1.0,512,64,16.0,10,pooled_first,0.1193471484621875,0.0806352938524994,0.0535684983434196,0.2564734881401348,1.2745982869686243,-0.0712616920436675,0.0586467270963461,0.9916685357666896,0.95,0.5598898229472526,0.0629715904951406,True,False,170
base,2,3,1.0,512,256,64.0,10,source_first,0.0772216093550333,0.0614105466902945,0.0440877207388963,0.1820271645006234,1.0562649207081267,-0.0039818406310545,0.0441035757937074,0.9880905010858144,0.95,0.1129054886413147,1.0823838440618994,True,False,172
base,2,3,1.0,512,256,64.0,10,pooled_first,0.0853040341486171,0.0652777335836369,0.0455540591341687,0.1993739577137606,1.1017940257245145,-0.0591027592505644,0.0490471952851988,0.9872628220324526,0.95,0.4717538433772184,0.1627852385347355,True,False,184
base,2,3,1.0,512,1024,256.0,10,source_first,0.0652327093609463,0.0545935909469031,0.0398569905147669,0.1592975795364744,0.9776325750448942,-0.0033507319129355,0.0398682179191193,0.9856395199596902,0.95,0.1012247936986029,0.9434081399961648,True,False,200
base,2,3,1.0,512,1024,256.0,10,pooled_first,0.0682876088936381,0.0559145479646458,0.0420110944811494,0.162100322061644,1.0009292777554366,-0.0353701630985487,0.0432621429187674,0.9838987215072306,0.9499999999999998,0.4430323139405877,0.374326814993259,True,False,220
base,2,3,1.0,512,64,16.0,11,source_first,0.1571386054463924,0.1090332135448483,0.07342425008709,0.2893343314563662,1.4704880294569305,0.0022700602229583,0.0734294032605058,0.9933381580216332,0.9499999999999998,0.1455003624193937,1.4627240864586848,True,False,220
base,2,3,1.0,512,64,16.0,11,pooled_first,0.1790597032111584,0.1272059293769723,0.0645322807426112,0.3384190042957801,1.5125694139651875,-0.1119511596396209,0.0770653428872671,0.9940848593618644,0.95,0.2700692686137992,0.0617444992563529,True,False,132
base,2,3,1.0,512,256,64.0,11,source_first,0.1109433017661388,0.0845053536337336,0.0540063165422637,0.2386147213058639,1.242220313494307,-0.0065732502534459,0.0540495241611582,0.9924511298738684,0.95,0.0936236909977277,1.3291069280533996,True,False,279
base,2,3,1.0,512,256,64.0,11,pooled_first,0.1268137223564641,0.0959666121826717,0.0537179336275377,0.2703623286053854,1.3033404605083905,-0.0977228053228462,0.0632676803077046,0.9909654206265394,0.95,0.329106474409638,0.1410894922847485,True,False,178
base,2,3,1.0,512,1024,256.0,11,source_first,0.0880699626554737,0.0706798991440556,0.0458622572530166,0.2054451396418447,1.1161525342773213,-0.0038860271370113,0.0458773584599262,0.990826501108622,0.95,0.0650619889816681,1.032042917873862,True,False,162
base,2,3,1.0,512,1024,256.0,11,pooled_first,0.0971575547729131,0.0754616200849355,0.0487764918861349,0.2199569568956123,1.1670478161378706,-0.0620061640985456,0.0526212562723506,0.9891621489281678,0.9499999999999998,0.4051355905355438,0.3525923695817831,True,False,185
base,2,3,1.0,512,64,16.0,12,source_first,0.1007414490334014,0.0739119973657716,0.0573272383855946,0.2083607704146989,1.2060143448239946,0.0014856001708514,0.0573294453934622,0.9882127915559732,0.95,0.202757957191608,1.061659485820585,True,False,192
base,2,3,1.0,512,64,16.0,12,pooled_first,0.1054422109755338,0.0784267361349493,0.0540113826058411,0.2267836598383858,1.2188301624747282,-0.0761480118139696,0.0598099023090615,0.9875317609912242,0.95,0.3834887546099044,0.0293568626803268,True,False,182
base,2,3,1.0,512,256,64.0,12,source_first,0.0702701673031325,0.0570990360724983,0.0455231594657435,0.1573118172210499,1.0201869670093868,-0.001741852383267,0.0455261935154686,0.9831822060631557,0.95,0.1248451033071078,0.857311310356473,True,False,205
base,2,3,1.0,512,256,64.0,12,pooled_first,0.0755183766395498,0.0609103037818611,0.0464490938896471,0.1704971634658555,1.05256604842972,-0.0543381165445397,0.0494017247992551,0.9822007311375386,0.95,0.3604153818868558,0.1202811028324656,True,False,181
base,2,3,1.0,512,1024,256.0,12,source_first,0.0572185690132003,0.0487608964554019,0.0384555267926964,0.1369782545534284,0.9234187416997554,-0.0022361422781465,0.0384605271249846,0.981442175801326,0.95,0.089910841871312,0.8074890190098768,True,False,167
base,2,3,1.0,512,1024,256.0,12,pooled_first,0.0598212437188815,0.0503025759559912,0.0400475160271783,0.1406190872239725,0.94388885726859,-0.0345859519211384,0.0412437040974696,0.979889225152962,0.95,0.4745132968507535,0.3482656455020836,True,False,214
base,2,3,1.0,512,64,16.0,13,source_first,0.1115278877564967,0.0738709978260879,0.0540026987149008,0.2398440931972182,1.2446334503344103,0.0245611088391224,0.054605946782308,0.9922606884163055,0.95,0.3058731858226101,0.7580412189272184,True,False,220
base,2,3,1.0,512,64,16.0,13,pooled_first,0.1202164501110181,0.0743965662264709,0.0461397356549527,0.272170377624137,1.251036147427081,-0.0322101164629744,0.0471772272575111,0.9960294151003628,0.9499999999999998,1.1981421910656922,0.0533635849636184,True,False,191
base,2,3,1.0,512,256,64.0,13,source_first,0.0710920870914819,0.0554501016195352,0.0424941545156184,0.1691092326748113,1.0183697558950264,-0.0013469443444469,0.0424959687746854,0.9864896994527192,0.95,0.1507036929763635,1.0009872932709485,True,False,158
base,2,3,1.0,512,256,64.0,13,pooled_first,0.0811031734368064,0.0580867638493898,0.0376089804606688,0.2085526144073422,1.0553555649592592,-0.0557888009383324,0.0407213707708057,0.9912067656865376,0.95,0.6354635421052525,0.1816225788493378,True,False,211
base,2,3,1.0,512,1024,256.0,13,source_first,0.056725484205068,0.0476307499411537,0.037069667627622,0.140199203198328,0.917296627689989,-0.002563055541461,0.0370762368813306,0.9827785950034672,0.9499999999999998,0.1047708031694133,0.8745461126458811,True,False,162
base,2,3,1.0,512,1024,256.0,13,pooled_first,0.0605696961547945,0.0492815457167201,0.0379434171390153,0.1504203410971374,0.9442909455454206,-0.0383936378816143,0.0394174885687998,0.9826341923549954,0.95,0.5739184122416887,0.2964057621565311,True,False,221
base,2,3,1.0,512,64,16.0,14,source_first,0.1462470463498275,0.0986171203267214,0.0736412530621242,0.2694546219453347,1.432375032128754,-0.009382436479852,0.0737292831764226,0.9916502022041788,0.95,0.2469512620070295,1.0447687257355425,True,False,213
base,2,3,1.0,512,64,16.0,14,pooled_first,0.1456724063318451,0.0993711875701507,0.0694425756848563,0.276097502065826,1.4195656022888374,-0.0708470245094934,0.074461876566705,0.9908112207200644,0.95,0.5893511436084033,0.0450189936654618,True,False,188
base,2,3,1.0,512,256,64.0,14,source_first,0.0902622176011486,0.0685728530335763,0.0492646675206761,0.2024785175777234,1.1362434580780398,-0.0050370260532937,0.0492900391521377,0.9895011252699178,0.9499999999999998,0.1104810098254267,1.108257873659133,True,False,174
base,2,3,1.0,512,256,64.0,14,pooled_first,0.0972977289879347,0.0737301522933902,0.0497840386096197,0.2179763527961578,1.1706518909421888,-0.0720046787544446,0.0549687123721505,0.987683987863271,0.9499999999999998,0.417273030470509,0.121307170275356,True,False,174
base,2,3,1.0,512,1024,256.0,14,source_first,0.0683718000337532,0.0564924647854274,0.0409894164962099,0.1654762325457747,0.9989951904406384,-0.0025380591156776,0.0409958582402845,0.9863737243022198,0.95,0.0669123290712326,0.9015897481311664,True,False,168
base,2,3,1.0,512,1024,256.0,14,pooled_first,0.0723390415122419,0.0588706025023293,0.0433086673573311,0.1703830219091998,1.0274281394892588,-0.0430865090401157,0.045165114618595,0.9844043810874922,0.95,0.4272652631090488,0.3155693127154409,True,False,183
base,2,3,1.0,512,64,16.0,15,source_first,0.1312942360014223,0.0896061452523514,0.0673107652288864,0.2529495419496462,1.3602040179652657,-0.0153757551114397,0.0675471790741334,0.9911244218616654,0.95,0.2714236711681847,0.8706416020960601,True,False,204
base,2,3,1.0,512,64,16.0,15,pooled_first,0.130262420233106,0.0879986294567312,0.0602009080745304,0.2646913526327893,1.336881208415336,-0.0621322555157843,0.0640613252500091,0.9918125601753112,0.95,0.7796195411181779,0.0685840615487828,False,False,343
base,2,3,1.0,512,256,64.0,15,source_first,0.0816780518329692,0.0616957374518526,0.0439250462445963,0.1943013267797544,1.0790121591618236,-0.0035443854948515,0.0439376089131324,0.9899417367349715,0.95,0.1249269300832636,1.0743405757218605,True,False,168
base,2,3,1.0,512,256,64.0,15,pooled_first,0.0908181406181911,0.0672471616065716,0.0438270686047955,0.216774242043181,1.1226558447863706,-0.068072845318138,0.0484609808745027,0.9894453965682856,0.95,0.5337481538413134,0.1616318446726483,True,False,230
base,2,3,1.0,512,1024,256.0,15,source_first,0.0675001550060061,0.0544916036840853,0.0409453360779097,0.1629564939733805,0.993772364859159,-0.0022568453044555,0.0409504294286379,0.985928414078567,0.95,0.1282697040757817,0.8302306386902165,True,False,189
base,2,3,1.0,512,1024,256.0,15,pooled_first,0.0733102799538629,0.0571379636258786,0.0414473042321139,0.1785020328224554,1.0280683044429804,-0.0463583278376145,0.0435963987920136,0.986239867750258,0.95,0.7169447134305744,0.3577877180445827,True,False,218
base,2,3,1.0,512,64,16.0,16,source_first,0.1474626531400145,0.1043537000828404,0.071124627779614,0.2762933682888543,1.4304453885764072,0.0098878717704069,0.071222397787762,0.9926375780008104,0.95,0.173572311001167,1.0382410771465058,True,False,171
base,2,3,1.0,512,64,16.0,16,pooled_first,0.1477671775871326,0.1079686382311467,0.0771319121482282,0.2657729584417956,1.4461821814029687,-0.0480904752395714,0.079444605956996,0.9897148887628524,0.95,0.2991453001943526,0.0801202141612258,True,False,206
base,2,3,1.0,512,256,64.0,16,source_first,0.1060113494069625,0.0841994897269658,0.0553266257330947,0.2251326801552094,1.2249016621560551,-0.0010046602620512,0.0553276350753368,0.9907791448084357,0.95,0.1035689468802177,1.0349397122984152,True,False,150
base,2,3,1.0,512,256,64.0,16,pooled_first,0.1138748428879298,0.0900804113768668,0.0650129906038013,0.2210471720790123,1.2826749956574357,-0.0516342787005599,0.0676790893407284,0.9863464967719916,0.95,0.3325147680983622,0.212998818204238,True,False,190
base,2,3,1.0,512,1024,256.0,16,source_first,0.0875015515192184,0.0740196755550534,0.0470612942593334,0.2010976311642803,1.116828157359678,-0.0042667623979535,0.047079499520694,0.9899352429587568,0.95,0.0659425154658066,0.9883222155802512,True,False,140
base,2,3,1.0,512,1024,256.0,16,pooled_first,0.0914644302080222,0.0756447365037302,0.0510725953714565,0.2009771997928265,1.1467467542319414,-0.039816314635938,0.0526579342826445,0.9875552760953898,0.95,0.3125397724985025,0.5292969716119549,True,False,234
base,2,3,1.0,512,64,16.0,17,source_first,0.1503869980519891,0.1033352619658794,0.0699315313894335,0.2836467286300965,1.4376276725036463,-0.0028469234527781,0.0699396363625795,0.9934328736943876,0.9499999999999998,0.1751934408963522,1.6120407834583144,True,False,232
base,2,3,1.0,512,64,16.0,17,pooled_first,0.1822702277765579,0.1160556361699236,0.0512630326184979,0.3619491610130627,1.4687349825074874,-0.1202686373701549,0.0657275777533717,0.9965788862821768,0.9499999999999998,0.5104412760479544,0.1471858351207597,True,False,229
base,2,3,1.0,512,256,64.0,17,source_first,0.0946095967833435,0.0730854170269832,0.0468705743312086,0.2184926141821158,1.1497148465171665,-0.0050857467914247,0.0468964391516351,0.9920584787430164,0.95,0.0988480069959679,1.3787744363347187,True,False,195
base,2,3,1.0,512,256,64.0,17,pooled_first,0.1151476546187014,0.0835076254123959,0.0424158105835718,0.2696884202837221,1.2169354259437952,-0.1005996275305722,0.0525360956428617,0.992880016786813,0.95,0.5282197149246008,0.2079707296379019,True,False,226
base,2,3,1.0,512,1024,256.0,17,source_first,0.0737649804707784,0.0609213334098354,0.0405998655881198,0.1821129179455938,1.0281592408771705,-0.0017234352303805,0.0406028358171131,0.9892661228598594,0.95,0.0720357242431623,1.0016379948709553,True,False,127
base,2,3,1.0,512,1024,256.0,17,pooled_first,0.0853927837852136,0.0666095647051996,0.0425758255589415,0.2069225899370874,1.0931620098384005,-0.0660990026772525,0.046944903713869,0.9885675068571744,0.95,0.6420587481538136,0.3627947532120058,True,False,230
base,2,3,1.0,512,64,16.0,18,source_first,0.0872075197378316,0.0784797493373627,0.0722121371644761,0.1224556351229108,1.153966046938041,0.0015409901426748,0.072214511815096,0.9682140976409772,0.95,0.5892639085988641,0.0404701857121558,True,False,208
base,2,3,1.0,512,64,16.0,18,pooled_first,0.0827886365490459,0.0677768456017588,0.0590364142902946,0.1541175598650306,1.1156419202299557,-0.0314973748559146,0.0600284989131086,0.9772059712155337,0.95,0.693799190579424,0.0827734728295355,True,False,192
base,2,3,1.0,512,256,64.0,18,source_first,0.0736193698246038,0.0590203207238432,0.0494161073186111,0.1555739775990597,1.0473273797097178,-0.0018514383335985,0.0494195351425142,0.9815076100049932,0.95,0.1503070186577626,0.7321301605284165,True,False,220
base,2,3,1.0,512,256,64.0,18,pooled_first,0.079435916478778,0.0629592008497978,0.0507780769272034,0.1692862651001982,1.083402101010834,-0.056530028368356,0.0539737210345305,0.9803752932380052,0.95,0.8156520616593306,0.1089453696151219,True,False,158
base,2,3,1.0,512,1024,256.0,18,source_first,0.0592679328004684,0.0498353218742555,0.0403978543144974,0.1373684042491974,0.9408532257362048,-0.0019989983538484,0.0404018503089161,0.9807372279508269,0.95,0.101325125959517,0.7808224431996431,True,False,178
base,2,3,1.0,512,1024,256.0,18,pooled_first,0.0648546070603213,0.0527671495122125,0.0414584526543048,0.1529580151741533,0.9789326024908565,-0.0474788373168473,0.0437126926472644,0.9808426015775666,0.95,0.7565143257447972,0.2967159401444065,True,False,216
base,2,3,1.0,512,64,16.0,19,source_first,0.0789385902850557,0.0704577952806678,0.0627162332169944,0.1273670171907208,1.096070418121926,-0.0239173644069237,0.0632882735371679,0.9706291178346214,0.95,0.7219755359905397,0.0562095269776421,True,False,171
base,2,3,1.0,512,64,16.0,19,pooled_first,0.0753916541159368,0.0619636434289365,0.0528259070259826,0.1502189971007468,1.063328822267587,-0.0365631417770675,0.0541627703625925,0.97767215535228,0.95,1.2261209210064288,0.1000620914076279,False,False,287
base,2,3,1.0,512,256,64.0,19,source_first,0.0615058937559075,0.0510230511023662,0.0429737452888614,0.1361328339051461,0.9602297301707848,-0.0043794735685667,0.0429929250775992,0.9794149654911548,0.95,0.16018447892582,0.7271986778192079,True,False,194
base,2,3,1.0,512,256,64.0,19,pooled_first,0.0647151429082078,0.05274896975389,0.0446057697217342,0.1418075216145941,0.9839760141557864,-0.0416610594848423,0.0463414135991338,0.977749333591592,0.95,0.7691013421264556,0.193088811632391,True,False,214
base,2,3,1.0,512,1024,256.0,19,source_first,0.0546763455745499,0.0470127940617653,0.0390622693524019,0.1249562972488701,0.9067637457365016,-0.0024889583484342,0.0390684642660622,0.9781966252185268,0.95,0.1148431357950888,0.7612778743246867,True,False,217
base,2,3,1.0,512,1024,256.0,19,pooled_first,0.0573902129385225,0.0483127458484831,0.0407621564633695,0.1289498215398261,0.9286237463547546,-0.031360250789032,0.0417456217929204,0.9769579305950749,0.9499999999999998,0.6879869349774473,0.3627274840140778,True,False,213
base,2,3,1.0,512,64,16.0,20,source_first,0.0734999174425159,0.0691104109892744,0.0644908767985207,0.0949159662227337,1.0612072837280209,-0.0063682147202857,0.0645314309572444,0.9632689588754548,0.9499999999999998,0.7927767928440882,0.0298784705397537,True,False,174
base,2,3,1.0,512,64,16.0,20,pooled_first,0.0704769031352446,0.0607867841918044,0.0547859243050822,0.125263637302141,1.0345958900505725,-0.0339577818828673,0.0559390552554866,0.971280515672325,0.95,0.7062177333972345,0.0888535889911469,True,False,178
base,2,3,1.0,512,256,64.0,20,source_first,0.0633425613640795,0.0532936970599291,0.0467292298758427,0.1288927130920782,0.9780004054397556,-0.0053871513157606,0.0467582512751416,0.9762663228888794,0.95,0.1901561434697429,0.5921759191470549,True,False,211
base,2,3,1.0,512,256,64.0,20,pooled_first,0.0673298526289092,0.0556719963401102,0.0485571930315015,0.1370133555439313,1.0068647718060866,-0.0435413936618553,0.0504530459935182,0.9750287743319238,0.95,1.210979115814823,0.1625494147970935,True,False,151
base,2,3,1.0,512,1024,256.0,20,source_first,0.0547090706685488,0.0474663239340435,0.0402035730782711,0.1204387711257371,0.9086933399467017,-0.0033458437986233,0.0402147677489959,0.9765277390446064,0.95,0.1512903179073259,0.7332199278927112,True,False,203
base,2,3,1.0,512,1024,256.0,20,pooled_first,0.0577539948071626,0.0487469305118244,0.0409247440041994,0.1297276023171753,0.9314115204986604,-0.0352495785063671,0.0421672767890759,0.976686907824182,0.95,0.7810817100914651,0.3902472263205697,True,False,213
base,2,3,1.0,512,64,16.0,21,source_first,0.2074208559351018,0.1339075811164845,0.0758128471700189,0.3627781812142,1.631398613161914,-0.0051527588529549,0.0758393980938156,0.9969433614138278,0.95,0.1345262485070196,2.127314245280046,True,False,224
base,2,3,1.0,512,64,16.0,21,pooled_first,0.2641753066190385,0.1877871642545122,0.1019095533276947,0.4028222353487253,1.8559216240613616,-0.1668789268977391,0.1297581295702356,0.991137218428317,0.95,0.2699990035411637,0.0197091319256898,True,False,196
base,2,3,1.0,512,256,64.0,21,source_first,0.127222228359368,0.094773933023931,0.051624239777972,0.2749508839436526,1.2974607973298573,-0.0047495615428565,0.0516467981128214,0.9956906548409216,0.95,0.0907136411955305,1.5219127325526032,True,False,202
base,2,3,1.0,512,256,64.0,21,pooled_first,0.158323440674694,0.1147242748972353,0.0546280458029144,0.3220176934141656,1.4129514171452782,-0.1243332775780943,0.0700868097162259,0.99343615242176,0.95,0.4969559660224422,0.2115909979892626,True,False,230
base,2,3,1.0,512,1024,256.0,21,source_first,0.0986558950596234,0.0799829973382263,0.044113580739867,0.2335429603301209,1.1582532195255448,-0.0037237646205607,0.0441274471628163,0.9941645678266932,0.9499999999999998,0.051526599429425,1.178534203488695,True,False,175
base,2,3,1.0,512,1024,256.0,21,pooled_first,0.1104456006936576,0.085051152946322,0.0492638528017878,0.2473494448990534,1.2250949244678178,-0.0668823835238534,0.0537371060276196,0.9919206035909832,0.95,0.4667768468344068,0.4291460146158327,True,False,182
base,2,3,1.0,512,64,16.0,22,source_first,0.1269238766208349,0.0887485792913543,0.0586992178100296,0.261198504610584,1.319762439868248,-0.0070348839622322,0.0587487074023917,0.9935208535382952,0.9499999999999998,0.1360657369363312,1.5254307288939055,True,False,224
base,2,3,1.0,512,64,16.0,22,pooled_first,0.1332567669441318,0.0884644991993437,0.0516093074870008,0.2857401957322962,1.318895554283121,-0.0620965394426824,0.0554652876977575,0.994977651603348,0.95,0.4676339500855844,0.1334009260947101,True,False,194
base,2,3,1.0,512,256,64.0,22,source_first,0.0875041088212615,0.0670390129614779,0.0438804921308698,0.2088626742392992,1.1073960808278265,-0.0049938891078125,0.0439054310592909,0.9917701929368968,0.95,0.1019070478182269,1.2547962443199534,True,False,185
base,2,3,1.0,512,256,64.0,22,pooled_first,0.0950997730449442,0.0712418365158232,0.0460162559854381,0.2215480017050619,1.149213263320915,-0.0623888260056917,0.0499086215958065,0.9900338443974468,0.95,0.3865252709219204,0.1509980512978053,True,False,175
base,2,3,1.0,512,1024,256.0,22,source_first,0.0719259718345752,0.0591225733580685,0.0409193773050748,0.1760868948261068,1.0190120157559672,-0.0031889573988126,0.0409295467543662,0.988212256110327,0.95,0.0839474755005382,0.9779846343897144,True,False,144
base,2,3,1.0,512,1024,256.0,22,pooled_first,0.075212893568378,0.0609258521472223,0.0440607919131041,0.1764995797594822,1.04529932563553,-0.0384148013141003,0.0455364888731059,0.9857103062102928,0.95,0.3802484026876547,0.3466680321687549,True,False,188
base,2,3,1.0,512,64,16.0,23,source_first,0.1047862618716052,0.0734054653771364,0.053727631463083,0.2259615684326035,1.215178553755779,-0.0110340756984408,0.0538493822896019,0.9911632556482196,0.95,0.2106251648110302,1.1408613449521376,True,False,205
base,2,3,1.0,512,64,16.0,23,pooled_first,0.1257006165429991,0.078716021864908,0.0420548902997214,0.2892157088459714,1.2530770758265413,-0.0965633812632262,0.0513793769007086,0.9949106351670008,0.95,0.7684192097982081,0.0889928280626347,True,False,216
base,2,3,1.0,512,256,64.0,23,source_first,0.0782131658168927,0.0596302965445137,0.0439723724380495,0.1850426798845152,1.0612339784119742,-0.0046631999560027,0.0439941178718792,0.9885868054544928,0.95,0.1583547204659666,1.0527373588585975,True,False,186
base,2,3,1.0,512,256,64.0,23,pooled_first,0.0880766394074148,0.0632230583600038,0.0424007715993279,0.2137191329948884,1.1052321395175448,-0.0624831509076875,0.0463049157466808,0.9899422029493068,0.95,0.6367277740159902,0.1492978563439361,True,False,229
base,2,3,1.0,512,1024,256.0,23,source_first,0.0644726102821852,0.0538053175961664,0.0410420078353083,0.153070579952115,0.9756773888701666,-0.0033917882731584,0.0410535120629983,0.9839463218802662,0.95,0.0897688451296388,0.9175312527046258,True,False,165
base,2,3,1.0,512,1024,256.0,23,pooled_first,0.0686111340114699,0.0552023289539613,0.0425500940218067,0.1614343209781094,1.0040685429733225,-0.0386679829432461,0.0440453069267058,0.9832782223358926,0.95,0.4668465289638135,0.3051709430061211,True,False,228


==> anc/numerical/legacy/tuning_check.py <==
import time,json
import numpy as np
import pandas as pd
from scipy.optimize import minimize
from experiment import Problem,ROOT,record
rows=[];start=time.time()
for rep in range(24):
 rng=np.random.default_rng(2026102500+rep);x=rng.uniform(size=8192);u=rng.uniform(size=8192);z=rng.uniform(size=1024);b=(rng.uniform(size=1024)<.25*(1+z)).astype(float)
 cases=[('base',2,3,1.)]
 if rep<6:cases += [('equal_smoothness',1,3,1.),('kappa2',2,2,1.),('kappa4',2,4,1.),('rho_small',2,3,.25),('rho_large',2,3,2.)]
 for case,sd,kappa,rho in cases:
  a=(u<x**kappa/2).astype(float)
  for m in [64,256,1024]:
   p=Problem(x[:512],a[:512],z[:m],b[:m],sd,rho)
   for kind in ['source_first','pooled_first']:
    cache={}
    def fun(t):
     key=tuple(t)
     if key not in cache:
      w=p.staged(kind,*10**np.array(t));cache[key]=(p.calc(w)[0],w)
     return cache[key][0]
    grid=[-2.,-1.,0.,1.,2.]
    for s in grid:
     for t in grid:fun([s,t])
    starts=sorted(cache,key=lambda t:cache[t][0])[:2];success=[]
    for v in starts:
     opt=minimize(fun,v,method='Nelder-Mead',bounds=[(-3,3)]*2,options={'maxiter':100,'xatol':.005,'fatol':1e-9});success.append(bool(opt.success))
    best=min(cache,key=lambda t:cache[t][0]);w=cache[best][1]
    c=dict(case=case,sd=sd,kappa=kappa,rho=rho,n=512,m=m,M=m/4,rep=rep)
    rows.append(record(p,w,c,kind,dict(ls=10**best[0],lt=10**best[1],search_success=all(success),edge=max(abs(np.array(best)))>2.95,evaluations=len(cache))))
 pd.DataFrame(rows).to_csv(ROOT/'tuning_sensitivity.csv',index=False);print(rep+1,len(rows),round(time.time()-start,1),flush=True)


==> anc/numerical/legacy/tuning_sensitivity.csv <==
case,sd,kappa,rho,n,m,M,rep,method,risk,quadratic,variance,B,length,fixed_bias,fixed_mse,coverage,worst_coverage,ls,lt,search_success,edge,evaluations
base,2,3,1.0,512,64,16.0,0,source_first,0.1627165229968199,0.1123778473436919,0.0818842067994067,0.284310246381331,1.5107610947694794,-0.004902885776,0.0819082450883392,0.99169422922769,0.95,0.3721372546658705,0.7137030064171479,True,False,257
base,2,3,1.0,512,64,16.0,0,pooled_first,0.1594694530050207,0.1098594567574356,0.0762291003999621,0.2885140423013387,1.4858051555284535,-0.0352570030500833,0.0774721566640357,0.9923990895996307,0.95,0.6851987109323184,0.1044333482411229,True,False,205
base,2,3,1.0,512,256,64.0,0,source_first,0.0922915341533803,0.0746510869304824,0.0522043239693229,0.2002179067517622,1.1535698487494908,-0.0034862499926016,0.0522164779083338,0.9884011905791752,0.95,0.0906313511585503,0.9579274823152972,True,False,153
base,2,3,1.0,512,256,64.0,0,pooled_first,0.0926226739420247,0.0769205520017145,0.0592661283224121,0.1826377442359945,1.1699798450010932,-0.0357931406313523,0.0605472772386679,0.9825758710825496,0.9499999999999998,0.2478290059568295,0.243272477981795,True,False,180
base,2,3,1.0,512,1024,256.0,0,source_first,0.0783270876389124,0.0663346360550882,0.0454321945337562,0.1813694933144937,1.0656064131236158,-0.0029058514602471,0.0454406385064652,0.9875614088903646,0.95,0.0721827677302889,0.9084701760306382,True,False,173
base,2,3,1.0,512,1024,256.0,0,pooled_first,0.0821214236531038,0.0683329474705733,0.0490063221874935,0.1819755518348831,1.0943364150561332,-0.0392692540711832,0.0505483965028007,0.9850780047999742,0.95,0.3863759513618516,0.5044506491463739,True,False,194
equal_smoothness,1,3,1.0,512,64,16.0,0,source_first,0.166059375005239,0.1153660843450319,0.0791707199257074,0.2947688163282059,1.5156726583378657,0.0027916538408327,0.0791785132568744,0.9929234337510164,0.9499999999999998,0.3271916321787247,0.5574672424147555,True,False,227
equal_smoothness,1,3,1.0,512,64,16.0,0,pooled_first,0.1824373235893305,0.1189538400352536,0.0700415294887,0.3352548196530968,1.5412178126267282,-0.0619848848124724,0.0738836554339155,0.9954642240447223,0.9499999999999998,0.7109042672100199,0.1883762392613982,True,False,221
equal_smoothness,1,3,1.0,512,256,64.0,0,source_first,0.097484151866225,0.080198537641578,0.0507536486766211,0.2161723922928269,1.1742625930866395,-0.0024401558790287,0.050759603037335,0.9908396286911556,0.95,0.0803311077133816,0.8272222532762744,True,False,186
equal_smoothness,1,3,1.0,512,256,64.0,0,pooled_first,0.1105073957157373,0.0879612617884031,0.0513135069944279,0.2432979422874542,1.2321225462258711,-0.0729186495637563,0.0566306364486298,0.9905742778270324,0.95,0.3431119624332661,0.3361804925793993,True,False,188
equal_smoothness,1,3,1.0,512,1024,256.0,0,source_first,0.0858631401699576,0.0731823071782515,0.0435181668431327,0.2057789428654567,1.098422553710948,-0.0033225760176593,0.0435292063545258,0.9915211783967,0.95,0.0702330189808333,0.866762672687711,True,False,177
equal_smoothness,1,3,1.0,512,1024,256.0,0,pooled_first,0.0914809118688061,0.0760800574149916,0.0434689203357478,0.2191163880978743,1.124471589365438,-0.0497919731807097,0.0459481609289763,0.9913465167312564,0.9499999999999998,0.377441604220548,0.5617623937226286,True,False,233
kappa2,2,2,1.0,512,64,16.0,0,source_first,0.0750709431536409,0.0671458972872587,0.0570764066118627,0.134143715998097,1.0665526998992496,-0.0106610235284694,0.0571900640345373,0.9742482794517642,0.95,0.8553680490255009,0.0325925580237848,True,False,187
kappa2,2,2,1.0,512,64,16.0,0,pooled_first,0.0702826237132416,0.0592124905493172,0.0501870941084187,0.1417587020426713,1.0280255017422235,-0.0109096697639956,0.0503061150027782,0.978078927341762,0.95,0.8248777457787919,0.1058795153382404,True,False,338
kappa2,2,2,1.0,512,256,64.0,0,source_first,0.054662753810677,0.0457732192818004,0.0395461148888233,0.1229497414468762,0.9074077393886226,-0.0027547555343194,0.0395537035668771,0.9774682147703764,0.95,0.1505299761492763,0.6833947176004739,True,False,188
kappa2,2,2,1.0,512,256,64.0,0,pooled_first,0.0535931895505128,0.0449348558243117,0.0383300208126411,0.1235441975079028,0.8978030922836765,-0.0249313797410508,0.0389515945084336,0.9770712810011748,0.95,0.4395385232160705,0.2083305895048867,True,False,191
kappa2,2,2,1.0,512,1024,256.0,0,source_first,0.0468107149495383,0.0407384327974981,0.0346044371363212,0.1104820248421302,0.8408491956875268,-0.0019799114820666,0.034608357185798,0.9761752567263668,0.95,0.1081098730438701,0.7265120094805512,True,False,200
kappa2,2,2,1.0,512,1024,256.0,0,pooled_first,0.048441651290055,0.0416314809848525,0.035482657533977,0.1138375762043359,0.8548888951702446,-0.0266395051918135,0.0361923207708417,0.975359188495117,0.95,0.5540037869562617,0.3338389555654083,True,False,216
kappa4,2,4,1.0,512,64,16.0,0,source_first,0.211059051189964,0.1473463133944464,0.1027227843554823,0.329144750580169,1.713324730243435,-0.004615341993869,0.1027440857372026,0.9924730354481632,0.95,0.2495094418108742,0.8732090756307141,True,False,217
kappa4,2,4,1.0,512,64,16.0,0,pooled_first,0.2124692685001203,0.1495976550409012,0.1049763437874582,0.3278611363255213,1.7223522901693638,-0.064240815042843,0.109103226104827,0.9909032291969688,0.95,0.4033745877463937,0.127641694162331,True,False,197
kappa4,2,4,1.0,512,256,64.0,0,source_first,0.1208964191970912,0.096877985593681,0.0580164051884662,0.2507588762309822,1.29434742486692,-0.0044106121642486,0.0580358586881296,0.9927776109082768,0.9499999999999998,0.0770089576125169,1.0198496279969604,True,False,146
kappa4,2,4,1.0,512,256,64.0,0,pooled_first,0.1237723275228287,0.1012605887324405,0.0707242243612461,0.2303217383608908,1.337380166871567,-0.0468604555640945,0.0729201266569206,0.9867466378944252,0.95,0.2056914013670182,0.2920279621072799,True,False,197
kappa4,2,4,1.0,512,1024,256.0,0,source_first,0.1030226051246168,0.0865545539309081,0.0492490912711115,0.2318911681231204,1.1942418880688914,-0.0038746249486281,0.049264103989604,0.9928607301941036,0.9499999999999998,0.0566808288635104,0.9830493339214622,True,False,149
kappa4,2,4,1.0,512,1024,256.0,0,pooled_first,0.1097751314964428,0.0894355518956035,0.0527718013436896,0.2387537018618836,1.23365904033751,-0.0535674233024634,0.0556412701829549,0.9911358673076628,0.95,0.3604254951271291,0.6009276362113701,True,False,228
rho_small,2,3,0.25,512,64,16.0,0,source_first,0.1009779303608306,0.0802461557732276,0.0655919656414572,0.1881115751871039,1.2232313418681326,0.0059756336038307,0.0656276738384244,0.983034503496294,0.95,0.4661921098683014,0.1032214967922128,True,False,168
rho_small,2,3,0.25,512,64,16.0,0,pooled_first,0.0944724800033615,0.0713461095922853,0.0556484091011949,0.1970382473078934,1.1721837497407712,-0.0311792197894325,0.0566205528478727,0.9862323338483596,0.95,0.4424542934213741,0.1520869410447817,True,False,175
rho_small,2,3,0.25,512,256,64.0,0,source_first,0.0418591720341176,0.0349009275470462,0.0290988726515118,0.1129614951326588,0.7918659847081484,-0.0180107616623257,0.0294232601871689,0.9790158931191482,0.95,0.12627925882023,0.4554265929127148,True,False,189
rho_small,2,3,0.25,512,256,64.0,0,pooled_first,0.0375576889685382,0.0311476253128701,0.0225111296754767,0.1226644173876902,0.7403969350344742,-0.0491918622879847,0.0249309689908368,0.9812099808573866,0.95,0.1218899436114721,0.2955859005399919,True,False,147
rho_small,2,3,0.25,512,1024,256.0,0,source_first,0.0283460923704695,0.0239123568928826,0.0171414768523096,0.1058518564700681,0.6437953872313638,-0.0285671143459302,0.0179575568743631,0.9837526474073136,0.95,0.071476405906164,0.678747067001324,True,False,183
rho_small,2,3,0.25,512,1024,256.0,0,pooled_first,0.0271937864238458,0.0235183119726514,0.015490508081816,0.1081816913439137,0.6266592867887185,-0.0436161348796506,0.0173928753036558,0.9828188599057224,0.95,0.0542697429446054,0.3675806054928967,True,False,201
rho_large,2,3,2.0,512,64,16.0,0,source_first,0.2174445318893007,0.1623368449908276,0.1259387864317543,0.3024991660443817,1.7751989875848957,-0.0178236488792378,0.1262564688911246,0.9875100839441776,0.95,0.5518966549451394,0.2121997480908936,True,False,230
rho_large,2,3,2.0,512,64,16.0,0,pooled_first,0.2182838350619056,0.1433140825927798,0.0883500447043708,0.3604632995986344,1.6988857032186762,-0.0066431269975371,0.0883941758406762,0.995724418148527,0.95,1.3054645905888165,0.1214593281041221,True,False,158
rho_large,2,3,2.0,512,256,64.0,0,source_first,0.1396767698357319,0.1167363382118862,0.099381723973392,0.2007362594608654,1.4488900965769895,-0.0070334620464416,0.0994311935617507,0.9784063070731628,0.95,0.1375554807230836,0.6316307902867502,True,False,208
rho_large,2,3,2.0,512,256,64.0,0,pooled_first,0.1351172836072502,0.1094461008859679,0.0791671911322431,0.2365377189266166,1.4010632544326267,-0.014656839731348,0.0793820140831535,0.9870949981977996,0.95,0.3571036946991498,0.2296442896063419,True,False,232
rho_large,2,3,2.0,512,1024,256.0,0,source_first,0.1172859990931129,0.1014502994396449,0.0839869998223024,0.1824801339072572,1.328267455562138,-0.0049833914192483,0.0840118340123398,0.9780549545591464,0.95,0.0966752494507041,0.6989748156173168,True,False,224
rho_large,2,3,2.0,512,1024,256.0,0,pooled_first,0.1177458679518488,0.1004350439625535,0.0805357104946108,0.192899345403861,1.3264799628139516,-0.0245138243931903,0.0811366380809909,0.9801118138631691,0.95,0.449018062173499,0.3181305557773665,True,False,235
base,2,3,1.0,512,64,16.0,1,source_first,0.1113176035430672,0.0959169298039629,0.0861042724820376,0.1587870620076762,1.299933086227055,-0.0218983786113662,0.0865838114678443,0.9728179425938788,0.95,0.5611263235624397,0.0469619846377356,True,False,299
base,2,3,1.0,512,64,16.0,1,pooled_first,0.09953506320826747,0.07468034821010294,0.05890728117850416,0.20156334495578132,1.203766746043027,-0.061270240290953515,0.06266132352381534,0.9838957733502482,0.9500000000000001,0.7365426800842068,0.09742121723821465,True,False,334
base,2,3,1.0,512,256,64.0,1,source_first,0.0799667241664008,0.0623583181318485,0.0485359720452141,0.1772872023615543,1.0817187408765416,-0.0031273739783665,0.0485457525132147,0.9859020673649176,0.95,0.139731875972701,0.8553048587189453,True,False,224
base,2,3,1.0,512,256,64.0,1,pooled_first,0.0856323132035018,0.0654411746294317,0.049346514789321,0.1904883156893901,1.11341671648385,-0.0629687114098458,0.0533115734059375,0.9842411585541184,0.95,0.6271515743648588,0.1694627572181369,True,False,244
base,2,3,1.0,512,1024,256.0,1,source_first,0.0657585951673762,0.0543841048744063,0.0419289534631997,0.1543685256267497,0.9855049253711654,-0.0022067305171351,0.041933823122775,0.9838841937271416,0.95,0.1039194012318911,0.8191434052901441,True,False,179
base,2,3,1.0,512,1024,256.0,1,pooled_first,0.0722474697605716,0.0572698852954559,0.0427671912227865,0.1716982193786094,1.0255938541005611,-0.0526888061610864,0.045543301517467,0.983830548369573,0.95,0.6774346569230726,0.3446753555544778,True,False,234
equal_smoothness,1,3,1.0,512,64,16.0,1,source_first,0.0961347618603836,0.074156646433709,0.057847126406004,0.1956722654194497,1.1850224672218197,-0.0056714267498099,0.0578792914873824,0.9862156018089278,0.95,0.1960280406221701,0.5061671582681914,True,False,197
equal_smoothness,1,3,1.0,512,64,16.0,1,pooled_first,0.1076171209373094,0.0791479105803059,0.0585088391534519,0.2216038848573226,1.2401220409409004,-0.0648672126348051,0.0627165944284609,0.9868255131630264,0.95,0.96634272911571,0.3032958744919026,True,False,195
equal_smoothness,1,3,1.0,512,256,64.0,1,source_first,0.08172050173802059,0.06511426394998408,0.045978485883770764,0.18905558932295502,1.084857144062792,-0.0036629033438755343,0.04599190274467734,0.9885712621549334,0.95,0.1463874308707677,0.7519382170223126,True,False,352
equal_smoothness,1,3,1.0,512,256,64.0,1,pooled_first,0.0948955386727752,0.0712303802556654,0.0479845930046786,0.2165893480023812,1.1544191637071162,-0.0676083955027497,0.0525554881471348,0.9883788635426074,0.95,0.8214410267164166,0.4003347023760596,True,False,213
equal_smoothness,1,3,1.0,512,1024,256.0,1,source_first,0.0727823970989158,0.0609606310679261,0.0405646989905652,0.1794928915259615,1.0227359644575855,-0.0035021851262366,0.0405769642912236,0.9888702064255632,0.9499999999999998,0.0857744568302375,0.8653973759401211,True,False,171
equal_smoothness,1,3,1.0,512,1024,256.0,1,pooled_first,0.0807211735680765,0.0634936250263101,0.0401260102858195,0.2014824143250645,1.0624364991358055,-0.0531821072978662,0.0429543468224612,0.989728698558552,0.95,0.7224963072014865,0.5840514155621043,True,False,214
kappa2,2,2,1.0,512,64,16.0,1,source_first,0.0427229091421172,0.0374718060035025,0.0337899933433077,0.0945141037031488,0.8061861764233075,-0.0188176107158553,0.0341440958163611,0.9708532781742398,0.95,0.5976581709815326,0.0631879407840083,True,False,176
kappa2,2,2,1.0,512,64,16.0,1,pooled_first,0.0423155103924052,0.0341229906954202,0.0287728451055947,0.1163729577127371,0.7948402950876434,-0.0310717131141531,0.0297382964614429,0.9788371088492837,0.95,1.190607893034879,0.0674831009769365,True,False,192
kappa2,2,2,1.0,512,256,64.0,1,source_first,0.0353522935587144,0.0311542727266569,0.0292198151476572,0.0783101424533065,0.7346767421755266,-0.0057140357289069,0.0292524653519685,0.9682669309527177,0.9500000000000002,0.2442295936999938,0.3258193897856887,True,False,314
kappa2,2,2,1.0,512,256,64.0,1,pooled_first,0.0377536068192436,0.0301758291133041,0.0253808173522029,0.111233041255918,0.7501005079025431,-0.0376207746286487,0.0267961400358625,0.9781188229977986,0.95,0.9573133875473968,0.1126690085032758,True,False,143
kappa2,2,2,1.0,512,1024,256.0,1,source_first,0.0308451397978719,0.0275183323882381,0.0254140791088611,0.0736957304666345,0.6861686810595676,-0.0029802747591309,0.025422961146501,0.9685813980476426,0.95,0.1865827132759993,0.5196249239771282,True,False,161
kappa2,2,2,1.0,512,1024,256.0,1,pooled_first,0.0329057385447845,0.0279181014603138,0.0242609891463471,0.0929771444949641,0.7048738851500473,-0.0306075284269506,0.0251978099427537,0.9736327735761447,0.9499999999999998,0.9418951883569966,0.2069382273334249,True,False,216
kappa4,2,4,1.0,512,64,16.0,1,source_first,0.1634579118917073,0.1169865679620126,0.0773383109835026,0.2934614129799772,1.5022482513955229,-0.0027526684486636,0.0773458881670909,0.9930827948853924,0.95,0.1430501031374688,1.3475516553480724,True,False,226
kappa4,2,4,1.0,512,64,16.0,1,pooled_first,0.1718435387438972,0.1239521768762727,0.0764584920338557,0.3088446967490966,1.5276116406409783,-0.0996214769938967,0.0863829307123012,0.99095110541096,0.95,0.3382432253394516,0.0821439235292449,True,False,192
kappa4,2,4,1.0,512,256,64.0,1,source_first,0.1120875164663841,0.0874937244687528,0.0538992044446849,0.2412225363055849,1.2466321608496171,-0.0038488622589811,0.0539140181853735,0.9927353669805536,0.95,0.0875817756510785,1.1713981179141886,True,False,220
kappa4,2,4,1.0,512,256,64.0,1,pooled_first,0.1252169590292597,0.0971273899669492,0.0635403810272416,0.2483476957856022,1.3266690503352296,-0.078120668808117,0.0696432199222692,0.9882396388404288,0.95,0.342028793575172,0.2005619166647854,True,False,198
kappa4,2,4,1.0,512,1024,256.0,1,source_first,0.0934812638610716,0.076433803436989,0.0467826276065252,0.2160986724960299,1.144300504050773,-0.003186469374077,0.0467927811935972,0.9918301723121036,0.95,0.0708393203698777,1.0021079020969526,True,False,124
kappa4,2,4,1.0,512,1024,256.0,1,pooled_first,0.1025670109786098,0.0805471797898621,0.0495065153523542,0.2303486392975995,1.1930954560705138,-0.0604431511991905,0.0531598898792424,0.9904370249660156,0.95,0.4775397690701035,0.4839713450832711,True,False,189
rho_small,2,3,0.25,512,64,16.0,1,source_first,0.0639088896650187,0.0518814238188107,0.0464248228851714,0.1322273299278455,0.9814140193458092,-0.002620623680773,0.0464316905536476,0.9772300462168356,0.95,0.2839054480993526,0.204209298458157,True,False,187
rho_small,2,3,0.25,512,64,16.0,1,pooled_first,0.0509240761384781,0.0415088279167229,0.0346884130965082,0.1274192412548822,0.8720715117675558,-0.0448892129695536,0.0367034545375342,0.9772324937580638,0.95,0.1968350595718849,0.2343176258262087,True,False,177
rho_small,2,3,0.25,512,256,64.0,1,source_first,0.03568695529202739,0.029084563576750665,0.02321573409364259,0.11167462199794903,0.7272877351994819,-0.026040115708102607,0.02389382171973396,0.9813739945605516,0.95,0.1356300262501809,0.7183130586805143,True,False,323
rho_small,2,3,0.25,512,256,64.0,1,pooled_first,0.0335925769826031,0.0274757090126316,0.0199476668416508,0.1168114298386602,0.6995606595360224,-0.046511747125164,0.022111009462286,0.981604106908354,0.95,0.1507762572703909,0.3149920030931635,True,False,269
rho_small,2,3,0.25,512,1024,256.0,1,source_first,0.0258277737033623,0.021581408470143,0.0156507912637657,0.1008810311188216,0.6146578890864787,-0.0293821413408146,0.0165141014935373,0.9832926978513618,0.95,0.0907727632608003,0.7936816762965476,True,False,178
rho_small,2,3,0.25,512,1024,256.0,1,pooled_first,0.0251036899191117,0.0212962190827326,0.0143378448762929,0.1037585902121786,0.6022688239195184,-0.041417652913897,0.016053266849189,0.9828453780181152,0.95,0.0971579099745208,0.4073788088011448,True,False,206
rho_large,2,3,2.0,512,64,16.0,1,source_first,0.1204065171013421,0.10108842983392,0.0905206663379061,0.1728752462425898,1.349893467844456,-0.0227389316480377,0.0910377253504002,0.97471203536441,0.9499999999999998,0.4756287927825925,0.1218070844477615,True,False,163
rho_large,2,3,2.0,512,64,16.0,1,pooled_first,0.1228656960393343,0.0982822333852198,0.082016876336495,0.2021109094107473,1.3524062139015676,-0.0332280234994872,0.0831209778821775,0.9809991358095492,0.95,3.204414123221979,0.1019548793324531,True,False,170
rho_large,2,3,2.0,512,256,64.0,1,source_first,0.102900045964054,0.0874528599961121,0.0796170783075421,0.1525875737290291,1.2498371443841962,-0.0092064048480766,0.0797018361977688,0.9731402533795772,0.95,0.2472564602731908,0.2890986837958444,True,False,306
rho_large,2,3,2.0,512,256,64.0,1,pooled_first,0.1140074372482741,0.0881856586847077,0.0733131721925992,0.2017281959857742,1.2986094499246814,-0.0434915205952757,0.0752046845562885,0.9821169346262132,0.95,2.6473309148302064,0.150393187566571,True,False,176
rho_large,2,3,2.0,512,1024,256.0,1,source_first,0.0890404555974262,0.0768699671604146,0.067791806062708,0.1457691652398343,1.16164358785019,-0.0052867622020347,0.0678197559172889,0.9742729848125226,0.9499999999999998,0.1565531999999113,0.5220215295557321,True,False,193
rho_large,2,3,2.0,512,1024,256.0,1,pooled_first,0.1005925297992461,0.0796446679096031,0.065089161790852,0.1884233743684527,1.2204834109618363,-0.0512115042368679,0.0677117799570548,0.9810192323601912,0.95,1.7081899386945796,0.2506991198842155,True,False,184
base,2,3,1.0,512,64,16.0,2,source_first,0.1266999331442371,0.0873828162034215,0.0624413384255382,0.2534927902696621,1.329603385964331,-0.0029033989575588,0.0624497681510449,0.9921923368866148,0.95,0.1853467911968247,1.3143073819418871,True,False,184
base,2,3,1.0,512,64,16.0,2,pooled_first,0.137030179044993,0.0982706887748633,0.0617138997790809,0.2744381155486826,1.3663936468403146,-0.0926257329780595,0.0702934261888037,0.9903845114985348,0.95,0.3103315737683227,0.033473694424103,True,False,181
base,2,3,1.0,512,256,64.0,2,source_first,0.08890277025089,0.065988911286987,0.0455079954619531,0.2083141252746365,1.1190689697042004,-0.0046995742010549,0.0455300814596243,0.991265421699442,0.95,0.1450567182114608,1.198613333839761,True,False,206
base,2,3,1.0,512,256,64.0,2,pooled_first,0.0997727861441523,0.0750180477597578,0.0456402223061464,0.2326640578989498,1.1683996403861316,-0.0850133339457905,0.0528674892547249,0.98940401135647,0.95,0.387562728797904,0.0962879569651492,True,False,184
base,2,3,1.0,512,1024,256.0,2,source_first,0.0692184659289238,0.0570469898214794,0.0418029025070281,0.1655764579337765,1.0059015698077522,-0.0027746741815239,0.0418106013238417,0.9860947124110112,0.9499999999999998,0.0766633220616208,0.909677373880858,True,False,173
base,2,3,1.0,512,1024,256.0,2,pooled_first,0.07362406732543,0.0599161420341552,0.0447021467163207,0.1700644601588153,1.0379700497740465,-0.047215025446651,0.0469314053442486,0.9834672643292822,0.95,0.4288056872659995,0.2682800889660531,True,False,186
equal_smoothness,1,3,1.0,512,64,16.0,2,source_first,0.128548384358108,0.0936828163265112,0.0628360411427844,0.2563441889634395,1.3378661506791187,0.003486773812525,0.0628481987344041,0.992376608133656,0.95,0.1468687776292446,0.6399400475745785,True,False,213
equal_smoothness,1,3,1.0,512,64,16.0,2,pooled_first,0.15007440469779385,0.10646397950766158,0.05618929896809102,0.3064067651500254,1.3926686832498119,-0.09813211111065678,0.06581921019912532,0.9937902981185451,0.95,0.3262172116089191,0.08740336413075411,True,False,319
equal_smoothness,1,3,1.0,512,256,64.0,2,source_first,0.0972341325004783,0.074557511755245,0.0429898976906677,0.2329039175492989,1.1480959265047412,-0.0009271205346577,0.0429907572431534,0.9943702754893116,0.9499999999999998,0.1193693724759603,0.8824204086350743,True,False,201
equal_smoothness,1,3,1.0,512,256,64.0,2,pooled_first,0.1197091622662754,0.0883523174198775,0.0398536001817436,0.2825872645476646,1.221925570212292,-0.098318704814595,0.0495201678981631,0.9946940272544016,0.95,0.4820198103366537,0.1891395544852246,True,False,189
equal_smoothness,1,3,1.0,512,1024,256.0,2,source_first,0.08086760715649641,0.06710504566642106,0.03649462934193326,0.21064894448955385,1.0499675472312915,-0.0008536618133818674,0.03649535808042489,0.9940051951734448,0.95,0.051642342462533415,0.8791182476595242,True,False,324
equal_smoothness,1,3,1.0,512,1024,256.0,2,pooled_first,0.0901388839703455,0.0715247109357346,0.034622777866605,0.2356185606096015,1.0834125977847036,-0.0613688118297863,0.0383889089320048,0.9944854632638732,0.95,0.4411226858567642,0.4325692305681588,True,False,186
kappa2,2,2,1.0,512,64,16.0,2,source_first,0.0444599711890498,0.0392036632204396,0.0356634107924633,0.0937899802568825,0.822925021901212,-0.003989256015862,0.0356793249560234,0.9706178874629364,0.95,0.5734764705372055,0.0446747987286948,True,False,212
kappa2,2,2,1.0,512,64,16.0,2,pooled_first,0.0446061847535041,0.0364182776910643,0.0316817654613458,0.113685616030166,0.8186873128337194,-0.0228990227702525,0.0322061307051783,0.9774562319392588,0.95,1.274389785409593,0.0429862353585492,True,False,206
kappa2,2,2,1.0,512,256,64.0,2,source_first,0.0385338102804314,0.0337413284861697,0.0316284726823118,0.0830983609833527,0.7668264815615381,-0.0044483386509366,0.0316482603990652,0.9688556102539356,0.95,0.3214838118029958,0.196069977903401,True,False,206
kappa2,2,2,1.0,512,256,64.0,2,pooled_first,0.0429240072981281,0.0335032947559016,0.0272121483903699,0.1253469541223806,0.7958040803518992,-0.0406739787016166,0.0288665209337895,0.9809038724771588,0.95,1.361695010223117,0.0655100833062133,True,False,203
kappa2,2,2,1.0,512,1024,256.0,2,source_first,0.0316941463974473,0.027930628285033,0.0258936734440395,0.076160836086586,0.6953262455350369,-0.0028754877661731,0.0259019418739329,0.969242235927806,0.95,0.172358235017594,0.4880869275805148,True,False,166
kappa2,2,2,1.0,512,1024,256.0,2,pooled_first,0.034422436748419,0.0283941302667642,0.0240993407844735,0.1016026375836057,0.7184571548176453,-0.0318902923457224,0.0251163315303691,0.9766335689141826,0.95,0.9897364147455732,0.1837029617218196,True,False,190
kappa4,2,4,1.0,512,64,16.0,2,source_first,0.1753613300290339,0.1275760480604694,0.083713850377703,0.3027333474385189,1.557809042985997,-0.0038058700508791,0.0837283350245472,0.9928939335298508,0.95,0.1286457826834185,1.0427033918406483,True,False,169
kappa4,2,4,1.0,512,64,16.0,2,pooled_first,0.1911111166616168,0.1461679876382461,0.0915132665269852,0.3155912706882615,1.6269142062994837,-0.1201663025214609,0.1059532067886645,0.9880273774800052,0.95,0.1779681830045021,0.0826979957957362,True,False,187
kappa4,2,4,1.0,512,256,64.0,2,source_first,0.1284098091763047,0.0996763038553574,0.0566861515489314,0.2678127286507743,1.3190938069250344,-0.0060891936668296,0.0567232298284436,0.9943817923580104,0.9499999999999998,0.0910254925533009,1.12548838974824,True,False,165
kappa4,2,4,1.0,512,256,64.0,2,pooled_first,0.1397206593815377,0.1123275032046696,0.0750529643204961,0.2542984370007839,1.4110600557189612,-0.0795455726947347,0.0813804624558294,0.9867619918428214,0.95,0.1898920281149802,0.1869165607825,True,False,180
kappa4,2,4,1.0,512,1024,256.0,2,source_first,0.1089127251241679,0.0898879251728366,0.0502400925168443,0.2422243435481323,1.222119627270679,-0.0047141161618133,0.0502623154080314,0.9935815743815408,0.95,0.0557920267642141,1.0246766774512317,True,False,155
kappa4,2,4,1.0,512,1024,256.0,2,pooled_first,0.1173421857189109,0.0940162578877367,0.0558387237269149,0.2479989153040713,1.273776911296387,-0.0620982627045765,0.0596949179578415,0.990953093087168,0.95,0.3618361894119796,0.5305188561400341,True,False,227
rho_small,2,3,0.25,512,64,16.0,2,source_first,0.065080428406216,0.0496772031351941,0.042653809484356,0.1497551966439229,0.9827746308792658,-0.0064453857130964,0.0426953524813466,0.982598829101011,0.9499999999999996,0.2602532702705804,0.3349710168305695,True,False,222
rho_small,2,3,0.25,512,64,16.0,2,pooled_first,0.0582215741257151,0.044618019713455,0.0360258972021017,0.1489821362567115,0.9247304255505996,-0.0429487969084247,0.0378704963579829,0.9825571868698189,0.95,0.2127652856761356,0.1963961879142758,True,False,192
rho_small,2,3,0.25,512,256,64.0,2,source_first,0.0369762045189912,0.0291451626386666,0.0230196021476809,0.1181380648703468,0.7373698674644764,-0.0250983821770189,0.0236495309355846,0.983506993041946,0.95,0.1513273834920024,0.680603799453467,True,False,188
rho_small,2,3,0.25,512,256,64.0,2,pooled_first,0.0342814209378387,0.0274291569884768,0.0192260623900756,0.1227002793304198,0.7023960782650025,-0.0488406743536609,0.021611473861396,0.9834367625489008,0.95,0.1605194188034475,0.2641390346140594,True,False,176
rho_small,2,3,0.25,512,1024,256.0,2,source_first,0.026073357632061,0.0218728596356481,0.0157044892958421,0.1018276403351214,0.617202161795451,-0.0295009529645489,0.0165747955216587,0.983542877750856,0.95,0.0753601494881966,0.79318343139389,True,False,170
rho_small,2,3,0.25,512,1024,256.0,2,pooled_first,0.0252508017262747,0.0215379848438424,0.0143410400739266,0.1044498044629481,0.6036615205986454,-0.0420013337866808,0.0161051521137868,0.9829399938080088,0.95,0.0818185408138608,0.4011990121971338,True,False,165
rho_large,2,3,2.0,512,64,16.0,2,source_first,0.1841344638171091,0.137781475096765,0.1165727593387172,0.2599263443331435,1.6480437930549772,-0.0074890545590384,0.1166288452769055,0.9841729860555132,0.95,0.3164572930573578,0.2077983426888153,True,False,251
rho_large,2,3,2.0,512,64,16.0,2,pooled_first,0.2182568772843686,0.1525762734525723,0.0994006176313994,0.3447553620365739,1.7270731642997037,-0.0770108924493671,0.1053312951872474,0.9922706857109392,0.95,0.5374879358494076,0.0275933366205179,True,False,189
rho_large,2,3,2.0,512,256,64.0,2,source_first,0.1349816799377349,0.1057710256860043,0.0887415018814591,0.2150352949082447,1.4157287259758526,-0.0089115086105586,0.0888209168671752,0.9824585587837869,0.95,0.1987813539376057,0.458351079933028,True,False,228
rho_large,2,3,2.0,512,256,64.0,2,pooled_first,0.1723712032609714,0.1151347630111764,0.0651611079868013,0.3274295271874088,1.4946750061513596,-0.0896043585571051,0.0731900490592316,0.9944904194415064,0.95,1.2698821197561774,0.1125104495897479,True,False,232
rho_large,2,3,2.0,512,1024,256.0,2,source_first,0.1017550281049209,0.0859242369365896,0.0701110658031134,0.1778874990037455,1.2338088637970313,-0.0062276792448001,0.0701498497918895,0.9801508917755172,0.95,0.0968280209782249,0.6049661423527777,True,False,189
rho_large,2,3,2.0,512,1024,256.0,2,pooled_first,0.1110846461876083,0.0867991039925015,0.0610563229177569,0.2236701215402975,1.2615201976183397,-0.0493186429512568,0.0634886514603104,0.9877322031176262,0.95,0.7998089934901843,0.2436813029592875,True,False,251
base,2,3,1.0,512,64,16.0,3,source_first,0.1146218315743888,0.082417114743737,0.0609140493315679,0.231749395345103,1.276439492204987,-0.0009745552158622,0.0609149990894367,0.9902868838213682,0.95,0.1740243894762637,1.258628900515675,True,False,222
base,2,3,1.0,512,64,16.0,3,pooled_first,0.1288494698842252,0.0842991848134257,0.0485639294349653,0.2833470318342154,1.2917072806738097,-0.0754768945861228,0.0542606910513299,0.9946450256040508,0.95,0.5793759085518534,0.0837949920780491,True,False,222
base,2,3,1.0,512,256,64.0,3,source_first,0.0813671000422931,0.0622035672551445,0.0450466678174598,0.19057920197344,1.0805568456044734,-0.0024645564869922,0.0450527418561374,0.9890849159149544,0.95,0.1187631578734445,1.1091083708892389,True,False,178
base,2,3,1.0,512,256,64.0,3,pooled_first,0.0898367388464959,0.065450822594516,0.0434220568319417,0.2154406693606251,1.1168023641932134,-0.0555301484090562,0.0465056542142735,0.9904859696990932,0.95,0.5261029599176527,0.1387013734443002,True,False,220
base,2,3,1.0,512,1024,256.0,3,source_first,0.0662432660218299,0.0539424633177139,0.0403305770007578,0.1609741874372162,0.984832521672412,-0.0028589592286814,0.0403387506486291,0.9857825420933573,0.95,0.1059434381052925,0.8979021580717738,True,False,164
base,2,3,1.0,512,1024,256.0,3,pooled_first,0.070578040881386,0.0554722169196301,0.0407800596029416,0.1726209178473004,1.0111081656130192,-0.0389531438542996,0.0422974070190753,0.9860670936618672,0.95,0.6154368541214448,0.3151909559225117,True,False,218
equal_smoothness,1,3,1.0,512,64,16.0,3,source_first,0.1212291520872118,0.0888648286463769,0.0582597444432468,0.25093705912831,1.296369912598998,0.0051715913991405,0.0582864898008465,0.9927430927218798,0.95,0.1362199668881014,0.7705104993751102,True,False,195
equal_smoothness,1,3,1.0,512,64,16.0,3,pooled_first,0.1494025160043172,0.0971519878007802,0.0453884567185929,0.3225121071924653,1.3458882409013293,-0.0891643111385915,0.0533387310994125,0.9967559191934264,0.95,0.6580117334597821,0.2531216844013548,True,False,250
equal_smoothness,1,3,1.0,512,256,64.0,3,source_first,0.0930369388367778,0.0707650939225305,0.0404122588623646,0.2294006974148361,1.1202920102609932,0.0012837159960055,0.040413906789123,0.9946694883810252,0.95,0.1079775546091853,0.9415253749257532,True,False,165
equal_smoothness,1,3,1.0,512,256,64.0,3,pooled_first,0.1136189026964796,0.0803003296428871,0.0355693615666423,0.2793734796465787,1.1791879806991206,-0.0800299279281977,0.0419741509308348,0.9963599962684064,0.95,0.6715905485067156,0.3560107804115012,True,False,218
equal_smoothness,1,3,1.0,512,1024,256.0,3,source_first,0.0797085273297779,0.0642930572455428,0.0346428696514817,0.2122867345791917,1.0370290376653868,-0.0005245392868102,0.0346431447929451,0.9946606659621702,0.95,0.0758716318410271,0.9555098838899756,True,False,153
equal_smoothness,1,3,1.0,512,1024,256.0,3,pooled_first,0.0888978313812139,0.0675343421342239,0.0311842036942543,0.2402366077161422,1.0614259478901815,-0.0549483869102442,0.0342035289182922,0.996016005472356,0.9499999999999998,0.662322628998841,0.5430202628925495,True,False,211
kappa2,2,2,1.0,512,64,16.0,3,source_first,0.0626615896336251,0.0543570266894304,0.0498695337133692,0.113101971336736,0.9766244667167454,-0.0133151573009635,0.0500468271273186,0.970948047642798,0.95,0.4498835666347617,0.0658739614897574,True,False,171
kappa2,2,2,1.0,512,64,16.0,3,pooled_first,0.059427702974548,0.0463021004858643,0.038135473598304,0.145918571046471,0.93740182497067,-0.0407777939783975,0.0397983020800486,0.9812434667491164,0.95,0.6505433926808702,0.0730462927170865,True,False,174
kappa2,2,2,1.0,512,256,64.0,3,source_first,0.0494901907216021,0.0414551289924712,0.0370873892846732,0.1113678653693642,0.86527570914534,-0.0046112813456842,0.0371086532003223,0.9752884361434844,0.95,0.1840308009031062,0.5256222865960416,True,False,170
kappa2,2,2,1.0,512,256,64.0,3,pooled_first,0.050011774222376806,0.04044485546505809,0.033362663040728976,0.12903143485851742,0.8627893907053357,-0.03842420746636588,0.03483908276014731,0.9792262009087234,0.9499999999999998,0.6440311382144732,0.12389793535084895,True,False,370
kappa2,2,2,1.0,512,1024,256.0,3,source_first,0.0416348687267493,0.0359400832199786,0.0316746259781886,0.0998010157691831,0.7943092689027907,-0.00309862438495,0.0316842274512676,0.974331972784893,0.95,0.1517347356102446,0.6122486472959462,True,False,201
kappa2,2,2,1.0,512,1024,256.0,3,pooled_first,0.0434769709172403,0.036313659337109,0.0305618804822576,0.1136445794351085,0.8076727110333697,-0.0306695600554296,0.0315025023962512,0.977133115368932,0.95,0.8231673019032563,0.2615676160177395,True,False,225
kappa4,2,4,1.0,512,64,16.0,3,source_first,0.1652337570842681,0.1183655547741674,0.0786006521294889,0.2943350216246433,1.5114559224590862,-0.0015922594573756,0.0786031874196685,0.9929724878034616,0.95,0.1578322628858593,1.2440409661477063,True,False,213
kappa4,2,4,1.0,512,64,16.0,3,pooled_first,0.1930262522667423,0.1299884862945709,0.0682564765488074,0.3532276542372282,1.5659569193252807,-0.1093016903043282,0.0802033360521907,0.9947209960118872,0.95,0.4102888586642778,0.0953163643506942,True,False,181
kappa4,2,4,1.0,512,256,64.0,3,source_first,0.1181869030995446,0.0900618290136333,0.0534055126897809,0.2545218859150695,1.2695498209948648,-0.0048080530030825,0.0534286300634614,0.9939710701541544,0.95,0.0965385367223177,1.2460157241439802,True,False,192
kappa4,2,4,1.0,512,256,64.0,3,pooled_first,0.1315674127437154,0.0993187083548331,0.06457694013943,0.2588251776861854,1.354199005860484,-0.0700186228509289,0.0694795476853706,0.9899108495926404,0.95,0.3243102542156951,0.1565835591975966,True,False,191
kappa4,2,4,1.0,512,1024,256.0,3,source_first,0.0986553423997793,0.0799356585672976,0.0478686672621526,0.2253589916946443,1.1709172173665892,-0.0047194702976069,0.0478909406620425,0.992533355407229,0.95,0.072260025958841,1.0689338012166365,True,False,164
kappa4,2,4,1.0,512,1024,256.0,3,pooled_first,0.1070038092774161,0.0825048022127283,0.0521997614728256,0.2341026437368669,1.2203006358483872,-0.0510925058520426,0.0548102056270666,0.9908954587299984,0.9499999999999998,0.4719306108189816,0.4638685763425642,True,False,190
rho_small,2,3,0.25,512,64,16.0,3,source_first,0.0630440256024541,0.050968747362607,0.0450848377272485,0.1340118945288275,0.9737452845236678,0.0018261687295521,0.0450881726194773,0.9781459151963284,0.95,0.2698679809399592,0.2470440699445645,True,False,189
rho_small,2,3,0.25,512,64,16.0,3,pooled_first,0.0562674469858286,0.0444837569988514,0.0362472318580081,0.1414928094562421,0.912448860987788,-0.0390548380338555,0.0377725122318588,0.9811383451256506,0.95,0.2025288504870535,0.1852976653509052,True,False,174
rho_small,2,3,0.25,512,256,64.0,3,source_first,0.0360352592065257,0.0293642136869286,0.0241349181267235,0.1090886844718653,0.7326102353715471,-0.017637200432824,0.0244459889658311,0.9808655467601288,0.95,0.1550920454817176,0.5660023782150408,True,False,215
rho_small,2,3,0.25,512,256,64.0,3,pooled_first,0.0341166435625399,0.0275943399396314,0.0197847744712791,0.1197157846370343,0.7032581314104008,-0.0443015539228517,0.0217474021512584,0.9831126228416138,0.95,0.1572510059502846,0.281671261235437,True,False,169
rho_small,2,3,0.25,512,1024,256.0,3,source_first,0.0259300618108807,0.0215702528870112,0.0158674699538546,0.1003124710942071,0.6164666316377903,-0.026360617079423,0.0165623520866626,0.9834281455547896,0.95,0.0954214488679887,0.731566297398205,True,False,180
rho_small,2,3,0.25,512,1024,256.0,3,pooled_first,0.0251772195682452,0.0213468253015229,0.0144155496689341,0.1037384687534528,0.6033121622583489,-0.0404800108619918,0.016054180948321,0.9830071799750246,0.95,0.0914348350554403,0.3806257518550055,True,False,213
rho_large,2,3,2.0,512,64,16.0,3,source_first,0.1711429086422015,0.1253398110331103,0.1034403260760754,0.2601971993817884,1.5818250204662363,-0.0073004108360277,0.1034936220744501,0.9860484453076872,0.9499999999999998,0.2794061784156365,0.4499946866510274,True,False,222
rho_large,2,3,2.0,512,64,16.0,3,pooled_first,0.215205429833976,0.1236804590391609,0.0616182721900553,0.3919019745343479,1.6004126764776463,-0.0540687295449142,0.0645416997046564,0.9983864176620176,0.95,2.2617254872237855,0.1135265940101283,True,False,175
rho_large,2,3,2.0,512,256,64.0,3,source_first,0.1204114170623161,0.0948378828475156,0.0787041321868277,0.2042236148820415,1.336479096825429,-0.0056765999906609,0.0787363559742817,0.9827561559896792,0.95,0.1603935188816234,0.5336414091227105,True,False,216
rho_large,2,3,2.0,512,256,64.0,3,pooled_first,0.1442096103535766,0.0958155120872973,0.0580526387522465,0.2935250783175606,1.3797805384230422,-0.0440939696241184,0.0599969169094592,0.9951639691436952,0.95,1.2646775920205435,0.1659852944443855,True,False,223
rho_large,2,3,2.0,512,1024,256.0,3,source_first,0.0967927841642272,0.0796702358718804,0.0643773537763469,0.1800428570865291,1.200007129476509,-0.0059561090156881,0.0644128290109536,0.9819265525511728,0.95,0.1304158494186429,0.6413100367350276,True,False,200
rho_large,2,3,2.0,512,1024,256.0,3,pooled_first,0.108055425254286,0.0798337807062951,0.0538247594501649,0.2328747856770266,1.229549249799934,-0.0393086874624086,0.0553699323601822,0.9910325764677552,0.95,1.1750417015310315,0.3262734091586289,True,False,234
base,2,3,1.0,512,64,16.0,4,source_first,0.1791767812468931,0.1209793227356715,0.0755651373931342,0.3218876261271299,1.5482649371372506,-0.0092257972766933,0.0756502527285248,0.9951155749769656,0.95,0.1307323460597266,1.9559630668645993,True,False,227
base,2,3,1.0,512,64,16.0,4,pooled_first,0.2393100493250425,0.1609417665543055,0.0472098394515114,0.4382923794381225,1.5913666340898929,-0.1945676396855487,0.0850664058643169,0.9971649481005044,0.95,0.3880704489356703,0.1740363602330922,True,False,204
base,2,3,1.0,512,256,64.0,4,source_first,0.1165092919258327,0.0845213277416767,0.0482702749246931,0.2612259883724046,1.245339400473709,-0.0023950766525286,0.0482760113168646,0.9954023345193472,0.9499999999999998,0.0856824294704532,1.5226338920561964,True,False,203
base,2,3,1.0,512,256,64.0,4,pooled_first,0.1458514820791301,0.1084484611250011,0.0465240764202025,0.3151625067468013,1.3399068010734014,-0.1302383489119265,0.0634861039475073,0.9937254605138016,0.9499999999999996,0.3302587857510244,0.1229392325078782,True,False,189
base,2,3,1.0,512,1024,256.0,4,source_first,0.0881491345101564,0.0694985350258641,0.0419457831603185,0.2149496484059416,1.10401217408014,-0.0011085307891707,0.0419470120008291,0.9929656691411528,0.95,0.0566807049125304,1.052414408562231,True,False,171
base,2,3,1.0,512,1024,256.0,4,pooled_first,0.0935128843696251,0.0757964753047928,0.0508799004809188,0.2064775626762053,1.1561071880789615,-0.053913723526765,0.0537865900654392,0.9873866385957792,0.95,0.2902711150925423,0.2507548499222473,True,False,175
equal_smoothness,1,3,1.0,512,64,16.0,4,source_first,0.1877751541072363,0.1337309365678705,0.0735147262906564,0.3380243006302652,1.568098591134219,-0.0073894211231957,0.0735693298351923,0.9961555044569156,0.95,0.1063304841213895,1.2338382084410442,True,False,197
equal_smoothness,1,3,1.0,512,64,16.0,4,pooled_first,0.2599576472537712,0.1773307420293926,0.046613324343013,0.4618921117650291,1.6340359447994224,-0.1960395448857825,0.0850448275020377,0.997986276835243,0.95,0.4069178505953468,0.1286884231034507,True,False,187
equal_smoothness,1,3,1.0,512,256,64.0,4,source_first,0.1309984255578231,0.099699904504857,0.0432903648152278,0.2961554671833618,1.276792759677952,-0.0033176044661478,0.0433013713146216,0.9978442313512887,0.95,0.0788497862794969,1.1048135682240503,True,False,171
equal_smoothness,1,3,1.0,512,256,64.0,4,pooled_first,0.1772261807701299,0.1340816294601005,0.0337506318350242,0.3787816639372947,1.361926812339895,-0.1534511271522221,0.0572978802593117,0.9979538339474856,0.95,0.4212865748044198,0.2096059183270224,True,False,183
equal_smoothness,1,3,1.0,512,1024,256.0,4,source_first,0.1061916611128422,0.0883196428544212,0.0351278100220316,0.2665780394008677,1.1497396187816018,-0.0019700517001357,0.0351316911257328,0.9978381281342952,0.95,0.0374422168418813,0.8678169714022869,True,False,230
equal_smoothness,1,3,1.0,512,1024,256.0,4,pooled_first,0.1200156205654597,0.0975539912158478,0.0315555544679667,0.2974223698673201,1.1792255138142351,-0.084523268870658,0.0386997374485483,0.9976940764045392,0.95,0.3105025335083753,0.3801319623477108,True,False,190
kappa2,2,2,1.0,512,64,16.0,4,source_first,0.1438923892628678,0.0975593149243127,0.0676102370732942,0.2761922377431589,1.408184894537275,-0.0089587190307933,0.0676904957199669,0.9931949834035714,0.95,0.1614031125095887,1.6886841637734529,True,False,226
kappa2,2,2,1.0,512,64,16.0,4,pooled_first,0.1577560966794085,0.1040381444614919,0.060058600860926,0.3125659863428561,1.4314004129628362,-0.1135249215448948,0.0729465086727005,0.9926405412751278,0.95,0.5802783683005497,0.0491722083700424,True,False,179
kappa2,2,2,1.0,512,256,64.0,4,source_first,0.0926867255565336,0.0680793380705317,0.045931639751934,0.2162292436387815,1.1380143102354408,-0.0017866004038964,0.0459348316929372,0.9920665915629988,0.95,0.103105589064023,1.3055616242339485,True,False,185
kappa2,2,2,1.0,512,256,64.0,4,pooled_first,0.1131112987895964,0.0812532848811242,0.0417960226511226,0.2670492017184732,1.2066896337440716,-0.1044920962320463,0.0527146208260898,0.9923903050210088,0.95,0.5343111253632765,0.1339858071964972,True,False,174
kappa2,2,2,1.0,512,1024,256.0,4,source_first,0.0688257938534278,0.0556040617620764,0.0398859907728965,0.1701170276031511,0.9987938075397976,-0.0012458928933736,0.0398875430219983,0.9875982560257444,0.95,0.0694056944577953,0.9028463118644476,True,False,174
kappa2,2,2,1.0,512,1024,256.0,4,pooled_first,0.0730779163999243,0.0596117201598542,0.0426853556897723,0.1743346228095611,1.030041789596892,-0.0501684107622901,0.0452022251281862,0.9846611860824448,0.95,0.3678448196312225,0.2365340960587011,True,False,181
kappa4,2,4,1.0,512,64,16.0,4,source_first,0.2161574074420937,0.1495379325132309,0.0879595952107765,0.3580472206725213,1.6918966419494872,-0.0099346709963159,0.0880582928985815,0.9956383573930084,0.95,0.1153933682406128,1.770347126006076,True,False,234
kappa4,2,4,1.0,512,64,16.0,4,pooled_first,0.2588532935557635,0.1956213396937663,0.0733517533485718,0.4306988973833014,1.7523702765171898,-0.2038961234274254,0.1149253824973037,0.9934394456959518,0.95,0.1688190989501995,0.0820680148066987,True,False,145
kappa4,2,4,1.0,512,256,64.0,4,source_first,0.1428796516837951,0.1063771785823501,0.0530301843263394,0.2997490072668393,1.3571092341156006,-0.0034026742021207,0.0530417625180652,0.9967839178352764,0.95,0.063727372055358,1.4735047321188128,True,False,278
kappa4,2,4,1.0,512,256,64.0,4,pooled_first,0.1641734998932702,0.129907601589818,0.0712899461638235,0.3047680326567186,1.4881154066835285,-0.1138874128749651,0.0842602889751763,0.9902105895393778,0.9499999999999998,0.2026729460522701,0.1155392901793919,True,False,195
kappa4,2,4,1.0,512,1024,256.0,4,source_first,0.1130472505005557,0.0896477481522343,0.0443185368233522,0.2621616174751818,1.2169436242732772,-0.0016480268123153,0.0443212528157263,0.9961505661559716,0.95,0.0431980168260457,1.1173412641459886,True,False,253
kappa4,2,4,1.0,512,1024,256.0,4,pooled_first,0.1219396782462227,0.0975356509051847,0.0581512025716892,0.2525638051553182,1.298855874632052,-0.0613062959953625,0.0619096645003602,0.9910305843384578,0.95,0.2399184630475509,0.3638366362813799,True,False,202
rho_small,2,3,0.25,512,64,16.0,4,source_first,0.0789255817778992,0.0603647387065185,0.0516532249712267,0.1651434431234631,1.0821418244097736,-0.0165832018570928,0.0519282275550598,0.9824228272511571,0.95,0.2360463943036705,0.5173477348942327,True,False,226
rho_small,2,3,0.25,512,64,16.0,4,pooled_first,0.0702855391344286,0.0537340166672075,0.0405870170932866,0.1723325913492336,1.0089470408080667,-0.066008696973639,0.0449441651694443,0.9829227791322424,0.95,0.1881979668891912,0.1458914892818532,True,False,181
rho_small,2,3,0.25,512,256,64.0,4,source_first,0.0390610152063575,0.0312508833202908,0.0246111612695785,0.1202075452572714,0.7587217736164343,-0.0211443864496601,0.0250582463479111,0.9834554576991776,0.95,0.1286573548902867,0.6897811493180598,True,False,179
rho_small,2,3,0.25,512,256,64.0,4,pooled_first,0.0363824004334474,0.029265679539653,0.0185572942000533,0.1335106970747818,0.7155727149590774,-0.0562170905680255,0.0217176554719869,0.9853908311120936,0.95,0.1394963718293352,0.2352390999091408,True,False,180
rho_small,2,3,0.25,512,1024,256.0,4,source_first,0.0263793885584363,0.0219311392157026,0.0157453800221531,0.1031213292014951,0.6202466108147697,-0.0220489042731799,0.016231534201801,0.9850973703379708,0.95,0.0761917793123484,0.6869013387599286,True,False,177
rho_small,2,3,0.25,512,1024,256.0,4,pooled_first,0.0251391544930822,0.0213386413137973,0.013238798522035,0.1090887527247754,0.5971332200759903,-0.0428387774942194,0.0150739593792343,0.9853746439554966,0.95,0.0939992702472326,0.3486447828008525,True,False,167
rho_large,2,3,2.0,512,64,16.0,4,source_first,0.3367248558007606,0.2121705701693123,0.1286436931405579,0.4561591418136905,2.092333020375343,-0.0098139147761726,0.1287400060637919,0.9964511855447864,0.95,0.153210199640337,2.634057137987761,True,False,262
rho_large,2,3,2.0,512,64,16.0,4,pooled_first,0.49196249596769237,0.2368318145764376,0.06596519999729579,0.6526846834194875,2.150287623403377,-0.09863951292404116,0.07569495350718787,0.9999258084450423,0.95,5.660513811393833,0.19106027838679088,True,False,307
rho_large,2,3,2.0,512,256,64.0,4,source_first,0.2168897965736401,0.1567212753635821,0.1120550477426521,0.3237819464253496,1.7498934682762135,-0.0060770883227483,0.1120919787451346,0.9910335491065094,0.95,0.1133713528936083,1.1403043343665002,True,False,205
rho_large,2,3,2.0,512,256,64.0,4,pooled_first,0.308450759247419,0.1959211585231313,0.0651190227078106,0.4932866677091612,1.8260550390545172,-0.1591228967389411,0.0904391189744023,0.9984201168895516,0.95,1.1468598276791004,0.1594358781442961,True,False,226
rho_large,2,3,2.0,512,1024,256.0,4,source_first,0.1531805785028425,0.1237427300466561,0.0915693923231959,0.248216007097944,1.494860385455897,-0.007336254318774,0.0916232129506257,0.9864609553102256,0.95,0.0786554556736738,0.6732946749066971,True,False,200
rho_large,2,3,2.0,512,1024,256.0,4,pooled_first,0.1565452184442694,0.1243803189800338,0.0753380471284904,0.2849687198900592,1.4734148543704275,-0.0498052966549487,0.0778186147033778,0.9917535473232038,0.9499999999999998,0.43216412584898,0.2081467646120886,True,False,190
base,2,3,1.0,512,64,16.0,5,source_first,0.1731612015912803,0.1202577497443707,0.0806187437161335,0.3042079188238642,1.5428945723142065,-0.0077558570264528,0.0806788970343483,0.993391984051811,0.95,0.1389632906710142,2.042613155220896,True,False,270
base,2,3,1.0,512,64,16.0,5,pooled_first,0.1801155895551195,0.131970398396244,0.0756482968869763,0.3232140044430984,1.5514090805476677,-0.1149206927951553,0.0888550625194947,0.9912562829024768,0.95,0.2325003541577336,0.0272362191666356,True,False,150
base,2,3,1.0,512,256,64.0,5,source_first,0.10772303945115874,0.07949812249479392,0.0482188086538794,0.24393489048776795,1.210483969480284,-0.0024481570209129444,0.04822480212667844,0.9941503585716736,0.9500000000000001,0.0802480365897319,1.5576945213618747,True,False,366
base,2,3,1.0,512,256,64.0,5,pooled_first,0.1213638172353999,0.0962969962524075,0.0565048550951869,0.2546742274754416,1.2916862873941215,-0.0985912943921971,0.0662250984251158,0.9884693332206088,0.95,0.2404818669419841,0.0584023095592265,True,False,172
base,2,3,1.0,512,1024,256.0,5,source_first,0.0819760808006244,0.0641129699798399,0.0405270900868099,0.2035902520107839,1.06991909641988,-0.0008811994945978,0.0405278665993592,0.9921235669035576,0.95,0.0692769196988802,1.0393638841230006,True,False,152
base,2,3,1.0,512,1024,256.0,5,pooled_first,0.0957318589454257,0.075190067257362,0.0445659465896587,0.2261988336746389,1.1471865136818544,-0.084421507263817,0.0516929374783534,0.9888394713016284,0.95,0.5378933151418605,0.2613343165645611,True,False,222
equal_smoothness,1,3,1.0,512,64,16.0,5,source_first,0.164560384964745,0.1257412387304172,0.0764229385693251,0.2968795149474276,1.503587247826565,-0.0018328364722339,0.0764262978588591,0.9934604651594784,0.95,0.0970928360441092,0.6538176968540542,True,False,195
equal_smoothness,1,3,1.0,512,64,16.0,5,pooled_first,0.2129868380917753,0.1534197459087398,0.0617243204390641,0.3889248226234875,1.5951613204579398,-0.1488591064536557,0.0838833540132449,0.995418321902381,0.95,0.3497001227357946,0.2068611317839387,True,False,189
equal_smoothness,1,3,1.0,512,256,64.0,5,source_first,0.11426663450612139,0.09306518669000982,0.044571564174251385,0.2639982392590337,1.2225880525072188,-0.0003901555504195464,0.04457171639560491,0.9962142006713781,0.95,0.06299974684741222,0.7430477336154,True,False,360
equal_smoothness,1,3,1.0,512,256,64.0,5,pooled_first,0.1473517206734964,0.1167994050384741,0.040951979052767,0.326189732549523,1.3181064146555477,-0.1236881886701164,0.0562507470692613,0.9958669593854024,0.95,0.3671810652573253,0.2949617334596522,True,False,187
equal_smoothness,1,3,1.0,512,1024,256.0,5,source_first,0.0979510696389612,0.0823740836209312,0.033743222080054,0.2533926746354503,1.1111014224039597,-0.0007928143149413,0.033743850634592,0.9975079952750976,0.95,0.0508569294687263,0.7827840704952981,True,False,187
equal_smoothness,1,3,1.0,512,1024,256.0,5,pooled_first,0.1107927529997544,0.091197823472415,0.0318496493015079,0.2809681542421606,1.149035762908308,-0.0773708321914512,0.0378358949755056,0.997199572290416,0.9499999999999998,0.4498969698404457,0.482248184151427,True,False,229
kappa2,2,2,1.0,512,64,16.0,5,source_first,0.0458438168670357,0.041374535723797,0.0368493719644762,0.0948390473516022,0.835707018894085,-0.0192511602473421,0.0372199791353451,0.969682601201044,0.95,0.7684992355232679,0.0411984799011526,True,False,188
kappa2,2,2,1.0,512,64,16.0,5,pooled_first,0.0449912209764167,0.0381665231229878,0.0332694807842946,0.1082669856979593,0.8243607968442248,-0.0265600812307655,0.0339749186992795,0.9746712932088027,0.95,1.2750932667615018,0.0523901327138847,True,False,206
kappa2,2,2,1.0,512,256,64.0,5,source_first,0.0403833401788606,0.0361229926391911,0.0341026913281098,0.0792505447978173,0.7857842028798249,-0.0059077746881222,0.0341375931298754,0.966534896848618,0.95,0.3520819397098727,0.130637259066435,True,False,153
kappa2,2,2,1.0,512,256,64.0,5,pooled_first,0.042042376006667,0.0344722723597601,0.0299829493610244,0.1098154208007355,0.7950339317656278,-0.033636032769408,0.0311143320614891,0.9758122270083736,0.95,1.3748379317937385,0.0740075940968341,True,False,158
kappa2,2,2,1.0,512,1024,256.0,5,source_first,0.0341628247875836,0.030276774124468,0.0280508953514374,0.0781788298463608,0.7220360740336876,-0.0022393369442244,0.0280559099813871,0.9688651245485294,0.95,0.1856130374630125,0.4583753953336597,True,False,165
kappa2,2,2,1.0,512,1024,256.0,5,pooled_first,0.0376357497401426,0.0316756897168236,0.027678079171571,0.0997881283949729,0.7537170223234743,-0.034030688259274,0.0288361669149709,0.9735726798659692,0.9499999999999998,1.2048237868581966,0.1430444242761018,True,False,169
kappa4,2,4,1.0,512,64,16.0,5,source_first,0.20850987619134076,0.149100281889449,0.09319658338569427,0.33957811002131233,1.6837640455823744,-0.009643072039008826,0.09328957222404378,0.9941550137519757,0.9499999999999998,0.12561321015047683,1.7797081281679505,True,False,340
kappa4,2,4,1.0,512,64,16.0,5,pooled_first,0.2186685347446592,0.1706170348112515,0.1015514331870111,0.3422237594873391,1.7332424238551103,-0.129785344794822,0.118395668910522,0.9887332675312892,0.95,0.1265542965579054,0.0274072548695406,True,False,153
kappa4,2,4,1.0,512,256,64.0,5,source_first,0.13376725003461593,0.1011504723361429,0.05270314360310946,0.2847175906604762,1.3247410824283954,-0.005172500374793998,0.0527298983632367,0.9960798117909562,0.95,0.06629381795734782,1.493585664788871,True,False,317
kappa4,2,4,1.0,512,256,64.0,5,pooled_first,0.1563697198912113,0.1219407758221437,0.0682809181813466,0.2967975769945987,1.4534432814543468,-0.1100963028639712,0.0804021140856618,0.9901757974271864,0.95,0.2614119251431556,0.1382173878018464,True,False,192
kappa4,2,4,1.0,512,1024,256.0,5,source_first,0.1081686931405801,0.0860353429133519,0.0435596289423676,0.2541831312227712,1.1950500367820964,-0.0031051436981668,0.0435692708597539,0.9957986558866688,0.9499999999999998,0.0505684746095036,1.1958270054724107,True,False,179
kappa4,2,4,1.0,512,1024,256.0,5,pooled_first,0.1246285001907441,0.0949458067021538,0.046216239283412,0.280021893621431,1.2673083711160131,-0.0847799998341767,0.053403887655295,0.9942461714576736,0.95,0.4560334087334504,0.4970052120200204,True,False,222
rho_small,2,3,0.25,512,64,16.0,5,source_first,0.0781168433382955,0.0606165775735201,0.0509353310106591,0.1648681665077778,1.0762426074981584,-0.0333074802280184,0.052044719249799,0.9816776182681528,0.95,0.1813492345673802,1.0858278217706538,True,False,193
rho_small,2,3,0.25,512,64,16.0,5,pooled_first,0.06896195922235379,0.055022723751013164,0.043568441470357676,0.15935343658671475,1.0083785645938752,-0.05849265410924198,0.0469898320551011,0.9801189356631453,0.95,0.1786814492912698,0.1591897109315586,True,False,302
rho_small,2,3,0.25,512,256,64.0,5,source_first,0.0363554608316986,0.0290904251580146,0.0222513308514582,0.1187608099510963,0.7299626309889775,-0.0286920333434057,0.0230745636288373,0.9837589928379424,0.9499999999999998,0.1110824850164773,0.8989196633139404,True,False,167
rho_small,2,3,0.25,512,256,64.0,5,pooled_first,0.0338491033009355,0.0281608822196506,0.0183497285417129,0.1244964849271761,0.6952673628760164,-0.0546496876788817,0.0213363169051122,0.983233854305522,0.9499999999999998,0.1275872090719654,0.2433458254004337,True,False,161
rho_small,2,3,0.25,512,1024,256.0,5,source_first,0.025061848768976568,0.020722102674938778,0.01475744254160554,0.1015106212539901,0.6037179602544174,-0.025200937492567466,0.015392529792109833,0.9850704150102608,0.95,0.08113461442849561,0.7796295281025326,True,False,326
rho_small,2,3,0.25,512,1024,256.0,5,pooled_first,0.0238734397916615,0.0204003703288962,0.0128909707707229,0.1047972758278505,0.5836291068712701,-0.0415505473899378,0.0146174187591264,0.9845840753263484,0.9499999999999998,0.0964905945825645,0.3434290442623501,True,False,166
rho_large,2,3,2.0,512,64,16.0,5,source_first,0.30262837667074,0.2259100410615444,0.1887129861067893,0.3375135413045685,2.1098257560596982,-0.0220358391895252,0.1891985643155759,0.9847025875597538,0.95,0.2937626868808413,0.1908186485286739,True,False,210
rho_large,2,3,2.0,512,64,16.0,5,pooled_first,0.3153613101444567,0.2151334025679791,0.1179598682726099,0.4442988204709154,2.0185340784091244,-0.0916472886205874,0.1263590937841152,0.995552841028173,0.9499999999999998,0.4971643880239069,0.0403339808821086,True,False,192
rho_large,2,3,2.0,512,256,64.0,5,source_first,0.1899156128538999,0.1521106130256653,0.12495354293864608,0.25487657780826745,1.6793889829115347,-0.009777461838491597,0.12504914169864922,0.9824295613265978,0.95,0.14260084922455368,0.37251140405265,True,False,380
rho_large,2,3,2.0,512,256,64.0,5,pooled_first,0.20975212403821927,0.15999730505410664,0.09473218573116454,0.33914589531211303,1.6911712433128891,-0.07635341452936562,0.10056202964145768,0.9924066038414807,0.95,0.4475216513597937,0.07166897955798808,True,False,319
rho_large,2,3,2.0,512,1024,256.0,5,source_first,0.1381907611796115,0.1138745076061966,0.0867068277666543,0.2269007126761774,1.4265342760825366,-0.008188555764377,0.0867738802121606,0.9845370658171024,0.95,0.092587046870622,0.4952423327893835,True,False,202
rho_large,2,3,2.0,512,1024,256.0,5,pooled_first,0.1639640483141804,0.1302739908963092,0.0813588896409636,0.2874111317837512,1.5138558594727096,-0.0941684305358565,0.09022658295055,0.9885021374318964,0.95,0.7459174712271907,0.1414439312184547,True,False,176
base,2,3,1.0,512,64,16.0,6,source_first,0.1334948571514742,0.0914710443964191,0.0619711329892165,0.2674391971313438,1.3541759176220394,-0.007187174608729,0.0620227884680728,0.9934471235345824,0.95,0.1630780060639827,1.493527233886362,True,False,216
base,2,3,1.0,512,64,16.0,6,pooled_first,0.1492850495683742,0.0952284549500234,0.0545657426558339,0.3077650189877665,1.3840253313097055,-0.0896815161874724,0.0626085170015178,0.9946298275768628,0.95,0.5492944553169057,0.0449602077512289,True,False,223
base,2,3,1.0,512,256,64.0,6,source_first,0.0904903737322938,0.0697041400613522,0.046564604938111,0.2095847532483763,1.1297454876644302,-0.0046719753288368,0.0465864322915843,0.9911320592738088,0.95,0.0982199369214504,1.2533894428614918,True,False,206
base,2,3,1.0,512,256,64.0,6,pooled_first,0.1034232982221542,0.0783901060678298,0.0505385294486735,0.2299668862542621,1.1999712309489172,-0.0787199899030253,0.0567353662590059,0.9885269644022237,0.95,0.3486861717649489,0.0860070450933472,True,False,185
base,2,3,1.0,512,1024,256.0,6,source_first,0.0712510608597887,0.0581133675183974,0.0394527004755449,0.1783209476877123,1.0111764626194526,-0.0019830601436523,0.0394566330030782,0.9890812387590684,0.95,0.0845281695301167,0.9923786359989688,True,False,128
base,2,3,1.0,512,1024,256.0,6,pooled_first,0.0775975138621891,0.0616298549716681,0.0427682573734306,0.1866259802084333,1.0546960474928824,-0.0496362122836846,0.0452320109433016,0.9869194688393784,0.95,0.5241282766312405,0.3221559977677908,True,False,229
base,2,3,1.0,512,64,16.0,7,source_first,0.1616403273036105,0.1011622743599825,0.0656887600041882,0.3097604999018148,1.4627877884452432,0.0006268038544599,0.0656891528872602,0.9956783272320966,0.95,0.2087272489799947,1.5114108703546898,True,False,222
base,2,3,1.0,512,64,16.0,7,pooled_first,0.1614030770530592,0.1072559209970051,0.0679045287187578,0.305775323291958,1.4689645033146093,-0.0759013940732191,0.0736655503410159,0.9933172463472212,0.95,0.5271948833301128,0.0533231336202953,True,False,177
base,2,3,1.0,512,256,64.0,7,source_first,0.0979428140850065,0.0748589639006194,0.0503001207632077,0.218272062623229,1.175061494277055,-0.0009780703396029,0.0503010773847969,0.9911977899410516,0.95,0.1109099109129303,1.3295927879279457,True,False,249
base,2,3,1.0,512,256,64.0,7,pooled_first,0.1212068142581281,0.0958652505490778,0.0605269578194245,0.2463328164063887,1.3026363762295043,-0.1035413697931757,0.0712477730780716,0.9859342080815,0.95,0.3433721618213964,0.0579764733741554,True,False,183
base,2,3,1.0,512,1024,256.0,7,source_first,0.0712546895007798,0.0585920260423445,0.0403271272048422,0.1758623390494328,1.0136685303043742,-0.0012831320455983,0.0403287736326886,0.9883912807148032,0.9499999999999998,0.0661653131828483,0.943031841860896,True,False,186
base,2,3,1.0,512,1024,256.0,7,pooled_first,0.0806521388318236,0.0643181716448211,0.0425302237189761,0.1952483421513418,1.069728743082749,-0.0637039646437003,0.0465884188303019,0.9869820884765632,0.95,0.5185244633512206,0.3445613994817275,True,False,229
base,2,3,1.0,512,64,16.0,8,source_first,0.0828321676718706,0.0751433955788798,0.0652783164703426,0.1324909476210656,1.1223610701328488,-0.0294165415192675,0.0661436493852974,0.9708959926954446,0.95,1.0029306854421478,0.0333127426809402,True,False,105
base,2,3,1.0,512,64,16.0,8,pooled_first,0.0771875626813253,0.0637642792435768,0.0540378934640459,0.1521501535236801,1.075852752752024,-0.0269830856530111,0.0547659803754036,0.9784780028631896,0.95,0.7064926735203618,0.1399745517138442,True,False,215
base,2,3,1.0,512,256,64.0,8,source_first,0.0647145467987177,0.0530218130975882,0.0450972028231837,0.1400619290725857,0.9847704899844878,-0.0034727459365337,0.0451092627875234,0.9795677128883988,0.95,0.2061811917056743,0.6857968893212923,True,False,219
base,2,3,1.0,512,256,64.0,8,pooled_first,0.0653023162700175,0.0533778041101782,0.045705211663269,0.1399896589278957,0.9895443480138002,-0.0306904336948288,0.0466471143836456,0.9780371214728248,0.95,0.6955697004995789,0.2073810658408308,True,False,208
base,2,3,1.0,512,1024,256.0,8,source_first,0.05527005489433,0.0480664333562619,0.0400122512145747,0.1235224824870167,0.9124741778905792,-0.0033397620034398,0.0400234052248143,0.9774230377059324,0.9500000000000002,0.1181072623193679,0.7937843636067399,True,False,173
base,2,3,1.0,512,1024,256.0,8,pooled_first,0.0576308815481939,0.0488768321463132,0.0412531410553229,0.1279755464644357,0.9310629198351414,-0.029913668263285,0.0421479686042888,0.9766559998475076,0.95,0.5697744204699943,0.355568168650865,True,False,218
base,2,3,1.0,512,64,16.0,9,source_first,0.1439104429421674,0.1013705813211059,0.0694405042289158,0.2728918077063723,1.4131885304578324,-0.0082092059214249,0.0695078952907761,0.9926402792637176,0.95,0.1915789734242322,1.1672040503467582,True,False,204
base,2,3,1.0,512,64,16.0,9,pooled_first,0.1384825073154441,0.1042649297624099,0.0713521310137937,0.2590953035113728,1.3978007533853856,-0.0946682187411707,0.0803142026534198,0.9866676720539584,0.95,0.3490588516130551,0.0732402467912347,True,False,170
base,2,3,1.0,512,256,64.0,9,source_first,0.098077553612017,0.0767724207582235,0.0498679354247409,0.2195668877296304,1.1744192549900174,-0.0039010110809316,0.0498831533121944,0.9914402725607956,0.95,0.0953115354792132,1.136699822647695,True,False,276
base,2,3,1.0,512,256,64.0,9,pooled_first,0.1045077610174868,0.0831047414483792,0.0598010305820023,0.2114396614532962,1.2290908986871851,-0.0656188756975018,0.0641068674298065,0.9849001087827391,0.95,0.3416551931853712,0.173146127252496,True,False,198
base,2,3,1.0,512,1024,256.0,9,source_first,0.083096037806883,0.0679972895976193,0.0443859101796335,0.1967488948564882,1.087472873437097,-0.0024099991172654,0.0443917182753787,0.9901399672832624,0.95,0.073263546560531,0.9919125565377132,True,False,178
base,2,3,1.0,512,1024,256.0,9,pooled_first,0.0905483166051076,0.0716187714963266,0.0492451667003304,0.2032317640153161,1.1375760935969417,-0.0535578989007434,0.0521136152349927,0.9873573703432892,0.95,0.4753761448353364,0.4182031401332254,True,False,188
base,2,3,1.0,512,64,16.0,10,source_first,0.1109607498581454,0.0784369984793939,0.0582080190802924,0.2296796263882649,1.2539453218923993,-0.0096491207049149,0.0583011246106704,0.9905857403496676,0.95,0.1947764682905854,1.0517620060920727,True,False,195
base,2,3,1.0,512,64,16.0,10,pooled_first,0.1193471484621875,0.0806352938524994,0.0535684983434196,0.2564734881401348,1.2745982869686243,-0.0712616920436675,0.0586467270963461,0.9916685357666896,0.95,0.5598898229472526,0.0629715904951406,True,False,170
base,2,3,1.0,512,256,64.0,10,source_first,0.0772216093550333,0.0614105466902945,0.0440877207388963,0.1820271645006234,1.0562649207081267,-0.0039818406310545,0.0441035757937074,0.9880905010858144,0.95,0.1129054886413147,1.0823838440618994,True,False,172
base,2,3,1.0,512,256,64.0,10,pooled_first,0.0853040341486171,0.0652777335836369,0.0455540591341687,0.1993739577137606,1.1017940257245145,-0.0591027592505644,0.0490471952851988,0.9872628220324526,0.95,0.4717538433772184,0.1627852385347355,True,False,184
base,2,3,1.0,512,1024,256.0,10,source_first,0.0652327093609463,0.0545935909469031,0.0398569905147669,0.1592975795364744,0.9776325750448942,-0.0033507319129355,0.0398682179191193,0.9856395199596902,0.95,0.1012247936986029,0.9434081399961648,True,False,200
base,2,3,1.0,512,1024,256.0,10,pooled_first,0.0682876088936381,0.0559145479646458,0.0420110944811494,0.162100322061644,1.0009292777554366,-0.0353701630985487,0.0432621429187674,0.9838987215072306,0.9499999999999998,0.4430323139405877,0.374326814993259,True,False,220
base,2,3,1.0,512,64,16.0,11,source_first,0.1571386054463924,0.1090332135448483,0.07342425008709,0.2893343314563662,1.4704880294569305,0.0022700602229583,0.0734294032605058,0.9933381580216332,0.9499999999999998,0.1455003624193937,1.4627240864586848,True,False,220
base,2,3,1.0,512,64,16.0,11,pooled_first,0.1790597032111584,0.1272059293769723,0.0645322807426112,0.3384190042957801,1.5125694139651875,-0.1119511596396209,0.0770653428872671,0.9940848593618644,0.95,0.2700692686137992,0.0617444992563529,True,False,132
base,2,3,1.0,512,256,64.0,11,source_first,0.1109433017661388,0.0845053536337336,0.0540063165422637,0.2386147213058639,1.242220313494307,-0.0065732502534459,0.0540495241611582,0.9924511298738684,0.95,0.0936236909977277,1.3291069280533996,True,False,279
base,2,3,1.0,512,256,64.0,11,pooled_first,0.1268137223564641,0.0959666121826717,0.0537179336275377,0.2703623286053854,1.3033404605083905,-0.0977228053228462,0.0632676803077046,0.9909654206265394,0.95,0.329106474409638,0.1410894922847485,True,False,178
base,2,3,1.0,512,1024,256.0,11,source_first,0.0880699626554737,0.0706798991440556,0.0458622572530166,0.2054451396418447,1.1161525342773213,-0.0038860271370113,0.0458773584599262,0.990826501108622,0.95,0.0650619889816681,1.032042917873862,True,False,162
base,2,3,1.0,512,1024,256.0,11,pooled_first,0.0971575547729131,0.0754616200849355,0.0487764918861349,0.2199569568956123,1.1670478161378706,-0.0620061640985456,0.0526212562723506,0.9891621489281678,0.9499999999999998,0.4051355905355438,0.3525923695817831,True,False,185
base,2,3,1.0,512,64,16.0,12,source_first,0.1007414490334014,0.0739119973657716,0.0573272383855946,0.2083607704146989,1.2060143448239946,0.0014856001708514,0.0573294453934622,0.9882127915559732,0.95,0.202757957191608,1.061659485820585,True,False,192
base,2,3,1.0,512,64,16.0,12,pooled_first,0.1054422109755338,0.0784267361349493,0.0540113826058411,0.2267836598383858,1.2188301624747282,-0.0761480118139696,0.0598099023090615,0.9875317609912242,0.95,0.3834887546099044,0.0293568626803268,True,False,182
base,2,3,1.0,512,256,64.0,12,source_first,0.0702701673031325,0.0570990360724983,0.0455231594657435,0.1573118172210499,1.0201869670093868,-0.001741852383267,0.0455261935154686,0.9831822060631557,0.95,0.1248451033071078,0.857311310356473,True,False,205
base,2,3,1.0,512,256,64.0,12,pooled_first,0.0755183766395498,0.0609103037818611,0.0464490938896471,0.1704971634658555,1.05256604842972,-0.0543381165445397,0.0494017247992551,0.9822007311375386,0.95,0.3604153818868558,0.1202811028324656,True,False,181
base,2,3,1.0,512,1024,256.0,12,source_first,0.0572185690132003,0.0487608964554019,0.0384555267926964,0.1369782545534284,0.9234187416997554,-0.0022361422781465,0.0384605271249846,0.981442175801326,0.95,0.089910841871312,0.8074890190098768,True,False,167
base,2,3,1.0,512,1024,256.0,12,pooled_first,0.0598212437188815,0.0503025759559912,0.0400475160271783,0.1406190872239725,0.94388885726859,-0.0345859519211384,0.0412437040974696,0.979889225152962,0.95,0.4745132968507535,0.3482656455020836,True,False,214
base,2,3,1.0,512,64,16.0,13,source_first,0.1115278877564967,0.0738709978260879,0.0540026987149008,0.2398440931972182,1.2446334503344103,0.0245611088391224,0.054605946782308,0.9922606884163055,0.95,0.3058731858226101,0.7580412189272184,True,False,220
base,2,3,1.0,512,64,16.0,13,pooled_first,0.1202164501110181,0.0743965662264709,0.0461397356549527,0.272170377624137,1.251036147427081,-0.0322101164629744,0.0471772272575111,0.9960294151003628,0.9499999999999998,1.1981421910656922,0.0533635849636184,True,False,191
base,2,3,1.0,512,256,64.0,13,source_first,0.0710920870914819,0.0554501016195352,0.0424941545156184,0.1691092326748113,1.0183697558950264,-0.0013469443444469,0.0424959687746854,0.9864896994527192,0.95,0.1507036929763635,1.0009872932709485,True,False,158
base,2,3,1.0,512,256,64.0,13,pooled_first,0.0811031734368064,0.0580867638493898,0.0376089804606688,0.2085526144073422,1.0553555649592592,-0.0557888009383324,0.0407213707708057,0.9912067656865376,0.95,0.6354635421052525,0.1816225788493378,True,False,211
base,2,3,1.0,512,1024,256.0,13,source_first,0.056725484205068,0.0476307499411537,0.037069667627622,0.140199203198328,0.917296627689989,-0.002563055541461,0.0370762368813306,0.9827785950034672,0.9499999999999998,0.1047708031694133,0.8745461126458811,True,False,162
base,2,3,1.0,512,1024,256.0,13,pooled_first,0.0605696961547945,0.0492815457167201,0.0379434171390153,0.1504203410971374,0.9442909455454206,-0.0383936378816143,0.0394174885687998,0.9826341923549954,0.95,0.5739184122416887,0.2964057621565311,True,False,221
base,2,3,1.0,512,64,16.0,14,source_first,0.1462470463498275,0.0986171203267214,0.0736412530621242,0.2694546219453347,1.432375032128754,-0.009382436479852,0.0737292831764226,0.9916502022041788,0.95,0.2469512620070295,1.0447687257355425,True,False,213
base,2,3,1.0,512,64,16.0,14,pooled_first,0.1456724063318451,0.0993711875701507,0.0694425756848563,0.276097502065826,1.4195656022888374,-0.0708470245094934,0.074461876566705,0.9908112207200644,0.95,0.5893511436084033,0.0450189936654618,True,False,188
base,2,3,1.0,512,256,64.0,14,source_first,0.0902622176011486,0.0685728530335763,0.0492646675206761,0.2024785175777234,1.1362434580780398,-0.0050370260532937,0.0492900391521377,0.9895011252699178,0.9499999999999998,0.1104810098254267,1.108257873659133,True,False,174
base,2,3,1.0,512,256,64.0,14,pooled_first,0.0972977289879347,0.0737301522933902,0.0497840386096197,0.2179763527961578,1.1706518909421888,-0.0720046787544446,0.0549687123721505,0.987683987863271,0.9499999999999998,0.417273030470509,0.121307170275356,True,False,174
base,2,3,1.0,512,1024,256.0,14,source_first,0.0683718000337532,0.0564924647854274,0.0409894164962099,0.1654762325457747,0.9989951904406384,-0.0025380591156776,0.0409958582402845,0.9863737243022198,0.95,0.0669123290712326,0.9015897481311664,True,False,168
base,2,3,1.0,512,1024,256.0,14,pooled_first,0.0723390415122419,0.0588706025023293,0.0433086673573311,0.1703830219091998,1.0274281394892588,-0.0430865090401157,0.045165114618595,0.9844043810874922,0.95,0.4272652631090488,0.3155693127154409,True,False,183
base,2,3,1.0,512,64,16.0,15,source_first,0.1312942360014223,0.0896061452523514,0.0673107652288864,0.2529495419496462,1.3602040179652657,-0.0153757551114397,0.0675471790741334,0.9911244218616654,0.95,0.2714236711681847,0.8706416020960601,True,False,204
base,2,3,1.0,512,64,16.0,15,pooled_first,0.130262420224854,0.08799392039808157,0.06019409047204324,0.2647042307044048,1.3368609285297852,-0.06212890061788845,0.0640540907640307,0.9918152128178639,0.95,0.7798497540492065,0.06863119919730319,True,False,374
base,2,3,1.0,512,256,64.0,15,source_first,0.0816780518329692,0.0616957374518526,0.0439250462445963,0.1943013267797544,1.0790121591618236,-0.0035443854948515,0.0439376089131324,0.9899417367349715,0.95,0.1249269300832636,1.0743405757218605,True,False,168
base,2,3,1.0,512,256,64.0,15,pooled_first,0.0908181406181911,0.0672471616065716,0.0438270686047955,0.216774242043181,1.1226558447863706,-0.068072845318138,0.0484609808745027,0.9894453965682856,0.95,0.5337481538413134,0.1616318446726483,True,False,230
base,2,3,1.0,512,1024,256.0,15,source_first,0.0675001550060061,0.0544916036840853,0.0409453360779097,0.1629564939733805,0.993772364859159,-0.0022568453044555,0.0409504294286379,0.985928414078567,0.95,0.1282697040757817,0.8302306386902165,True,False,189
base,2,3,1.0,512,1024,256.0,15,pooled_first,0.0733102799538629,0.0571379636258786,0.0414473042321139,0.1785020328224554,1.0280683044429804,-0.0463583278376145,0.0435963987920136,0.986239867750258,0.95,0.7169447134305744,0.3577877180445827,True,False,218
base,2,3,1.0,512,64,16.0,16,source_first,0.1474626531400145,0.1043537000828404,0.071124627779614,0.2762933682888543,1.4304453885764072,0.0098878717704069,0.071222397787762,0.9926375780008104,0.95,0.173572311001167,1.0382410771465058,True,False,171
base,2,3,1.0,512,64,16.0,16,pooled_first,0.1477671775871326,0.1079686382311467,0.0771319121482282,0.2657729584417956,1.4461821814029687,-0.0480904752395714,0.079444605956996,0.9897148887628524,0.95,0.2991453001943526,0.0801202141612258,True,False,206
base,2,3,1.0,512,256,64.0,16,source_first,0.1060113494069625,0.0841994897269658,0.0553266257330947,0.2251326801552094,1.2249016621560551,-0.0010046602620512,0.0553276350753368,0.9907791448084357,0.95,0.1035689468802177,1.0349397122984152,True,False,150
base,2,3,1.0,512,256,64.0,16,pooled_first,0.1138748428879298,0.0900804113768668,0.0650129906038013,0.2210471720790123,1.2826749956574357,-0.0516342787005599,0.0676790893407284,0.9863464967719916,0.95,0.3325147680983622,0.212998818204238,True,False,190
base,2,3,1.0,512,1024,256.0,16,source_first,0.0875015515192184,0.0740196755550534,0.0470612942593334,0.2010976311642803,1.116828157359678,-0.0042667623979535,0.047079499520694,0.9899352429587568,0.95,0.0659425154658066,0.9883222155802512,True,False,140
base,2,3,1.0,512,1024,256.0,16,pooled_first,0.0914644302080222,0.0756447365037302,0.0510725953714565,0.2009771997928265,1.1467467542319414,-0.039816314635938,0.0526579342826445,0.9875552760953898,0.95,0.3125397724985025,0.5292969716119549,True,False,234
base,2,3,1.0,512,64,16.0,17,source_first,0.1503869980519891,0.1033352619658794,0.0699315313894335,0.2836467286300965,1.4376276725036463,-0.0028469234527781,0.0699396363625795,0.9934328736943876,0.9499999999999998,0.1751934408963522,1.6120407834583144,True,False,232
base,2,3,1.0,512,64,16.0,17,pooled_first,0.1822702277765579,0.1160556361699236,0.0512630326184979,0.3619491610130627,1.4687349825074874,-0.1202686373701549,0.0657275777533717,0.9965788862821768,0.9499999999999998,0.5104412760479544,0.1471858351207597,True,False,229
base,2,3,1.0,512,256,64.0,17,source_first,0.0946095967833435,0.0730854170269832,0.0468705743312086,0.2184926141821158,1.1497148465171665,-0.0050857467914247,0.0468964391516351,0.9920584787430164,0.95,0.0988480069959679,1.3787744363347187,True,False,195
base,2,3,1.0,512,256,64.0,17,pooled_first,0.1151476546187014,0.0835076254123959,0.0424158105835718,0.2696884202837221,1.2169354259437952,-0.1005996275305722,0.0525360956428617,0.992880016786813,0.95,0.5282197149246008,0.2079707296379019,True,False,226
base,2,3,1.0,512,1024,256.0,17,source_first,0.0737649804707784,0.0609213334098354,0.0405998655881198,0.1821129179455938,1.0281592408771705,-0.0017234352303805,0.0406028358171131,0.9892661228598594,0.95,0.0720357242431623,1.0016379948709553,True,False,127
base,2,3,1.0,512,1024,256.0,17,pooled_first,0.0853927837852136,0.0666095647051996,0.0425758255589415,0.2069225899370874,1.0931620098384005,-0.0660990026772525,0.046944903713869,0.9885675068571744,0.95,0.6420587481538136,0.3627947532120058,True,False,230
base,2,3,1.0,512,64,16.0,18,source_first,0.0872075197378316,0.0784797493373627,0.0722121371644761,0.1224556351229108,1.153966046938041,0.0015409901426748,0.072214511815096,0.9682140976409772,0.95,0.5892639085988641,0.0404701857121558,True,False,208
base,2,3,1.0,512,64,16.0,18,pooled_first,0.0827886365490459,0.0677768456017588,0.0590364142902946,0.1541175598650306,1.1156419202299557,-0.0314973748559146,0.0600284989131086,0.9772059712155337,0.95,0.693799190579424,0.0827734728295355,True,False,192
base,2,3,1.0,512,256,64.0,18,source_first,0.0736193698246038,0.0590203207238432,0.0494161073186111,0.1555739775990597,1.0473273797097178,-0.0018514383335985,0.0494195351425142,0.9815076100049932,0.95,0.1503070186577626,0.7321301605284165,True,False,220
base,2,3,1.0,512,256,64.0,18,pooled_first,0.079435916478778,0.0629592008497978,0.0507780769272034,0.1692862651001982,1.083402101010834,-0.056530028368356,0.0539737210345305,0.9803752932380052,0.95,0.8156520616593306,0.1089453696151219,True,False,158
base,2,3,1.0,512,1024,256.0,18,source_first,0.0592679328004684,0.0498353218742555,0.0403978543144974,0.1373684042491974,0.9408532257362048,-0.0019989983538484,0.0404018503089161,0.9807372279508269,0.95,0.101325125959517,0.7808224431996431,True,False,178
base,2,3,1.0,512,1024,256.0,18,pooled_first,0.0648546070603213,0.0527671495122125,0.0414584526543048,0.1529580151741533,0.9789326024908565,-0.0474788373168473,0.0437126926472644,0.9808426015775666,0.95,0.7565143257447972,0.2967159401444065,True,False,216
base,2,3,1.0,512,64,16.0,19,source_first,0.0789385902850557,0.0704577952806678,0.0627162332169944,0.1273670171907208,1.096070418121926,-0.0239173644069237,0.0632882735371679,0.9706291178346214,0.95,0.7219755359905397,0.0562095269776421,True,False,171
base,2,3,1.0,512,64,16.0,19,pooled_first,0.07539165377439337,0.06196142289768274,0.0528223647583215,0.15023078584654967,1.0633237015563675,-0.03655242213594301,0.05415844432232567,0.9776768494282656,0.9499999999999998,1.226914957685679,0.1001558020123929,True,False,312
base,2,3,1.0,512,256,64.0,19,source_first,0.0615058937559075,0.0510230511023662,0.0429737452888614,0.1361328339051461,0.9602297301707848,-0.0043794735685667,0.0429929250775992,0.9794149654911548,0.95,0.16018447892582,0.7271986778192079,True,False,194
base,2,3,1.0,512,256,64.0,19,pooled_first,0.0647151429082078,0.05274896975389,0.0446057697217342,0.1418075216145941,0.9839760141557864,-0.0416610594848423,0.0463414135991338,0.977749333591592,0.95,0.7691013421264556,0.193088811632391,True,False,214
base,2,3,1.0,512,1024,256.0,19,source_first,0.0546763455745499,0.0470127940617653,0.0390622693524019,0.1249562972488701,0.9067637457365016,-0.0024889583484342,0.0390684642660622,0.9781966252185268,0.95,0.1148431357950888,0.7612778743246867,True,False,217
base,2,3,1.0,512,1024,256.0,19,pooled_first,0.0573902129385225,0.0483127458484831,0.0407621564633695,0.1289498215398261,0.9286237463547546,-0.031360250789032,0.0417456217929204,0.9769579305950749,0.9499999999999998,0.6879869349774473,0.3627274840140778,True,False,213
base,2,3,1.0,512,64,16.0,20,source_first,0.0734999174425159,0.0691104109892744,0.0644908767985207,0.0949159662227337,1.0612072837280209,-0.0063682147202857,0.0645314309572444,0.9632689588754548,0.9499999999999998,0.7927767928440882,0.0298784705397537,True,False,174
base,2,3,1.0,512,64,16.0,20,pooled_first,0.0704769031352446,0.0607867841918044,0.0547859243050822,0.125263637302141,1.0345958900505725,-0.0339577818828673,0.0559390552554866,0.971280515672325,0.95,0.7062177333972345,0.0888535889911469,True,False,178
base,2,3,1.0,512,256,64.0,20,source_first,0.0633425613640795,0.0532936970599291,0.0467292298758427,0.1288927130920782,0.9780004054397556,-0.0053871513157606,0.0467582512751416,0.9762663228888794,0.95,0.1901561434697429,0.5921759191470549,True,False,211
base,2,3,1.0,512,256,64.0,20,pooled_first,0.0673298526289092,0.0556719963401102,0.0485571930315015,0.1370133555439313,1.0068647718060866,-0.0435413936618553,0.0504530459935182,0.9750287743319238,0.95,1.210979115814823,0.1625494147970935,True,False,151
base,2,3,1.0,512,1024,256.0,20,source_first,0.0547090706685488,0.0474663239340435,0.0402035730782711,0.1204387711257371,0.9086933399467017,-0.0033458437986233,0.0402147677489959,0.9765277390446064,0.95,0.1512903179073259,0.7332199278927112,True,False,203
base,2,3,1.0,512,1024,256.0,20,pooled_first,0.0577539948071626,0.0487469305118244,0.0409247440041994,0.1297276023171753,0.9314115204986604,-0.0352495785063671,0.0421672767890759,0.976686907824182,0.95,0.7810817100914651,0.3902472263205697,True,False,213
base,2,3,1.0,512,64,16.0,21,source_first,0.2074208559351018,0.1339075811164845,0.0758128471700189,0.3627781812142,1.631398613161914,-0.0051527588529549,0.0758393980938156,0.9969433614138278,0.95,0.1345262485070196,2.127314245280046,True,False,224
base,2,3,1.0,512,64,16.0,21,pooled_first,0.2641753066190385,0.1877871642545122,0.1019095533276947,0.4028222353487253,1.8559216240613616,-0.1668789268977391,0.1297581295702356,0.991137218428317,0.95,0.2699990035411637,0.0197091319256898,True,False,196
base,2,3,1.0,512,256,64.0,21,source_first,0.127222228359368,0.094773933023931,0.051624239777972,0.2749508839436526,1.2974607973298573,-0.0047495615428565,0.0516467981128214,0.9956906548409216,0.95,0.0907136411955305,1.5219127325526032,True,False,202
base,2,3,1.0,512,256,64.0,21,pooled_first,0.158323440674694,0.1147242748972353,0.0546280458029144,0.3220176934141656,1.4129514171452782,-0.1243332775780943,0.0700868097162259,0.99343615242176,0.95,0.4969559660224422,0.2115909979892626,True,False,230
base,2,3,1.0,512,1024,256.0,21,source_first,0.0986558950596234,0.0799829973382263,0.044113580739867,0.2335429603301209,1.1582532195255448,-0.0037237646205607,0.0441274471628163,0.9941645678266932,0.9499999999999998,0.051526599429425,1.178534203488695,True,False,175
base,2,3,1.0,512,1024,256.0,21,pooled_first,0.1104456006936576,0.085051152946322,0.0492638528017878,0.2473494448990534,1.2250949244678178,-0.0668823835238534,0.0537371060276196,0.9919206035909832,0.95,0.4667768468344068,0.4291460146158327,True,False,182
base,2,3,1.0,512,64,16.0,22,source_first,0.1269238766208349,0.0887485792913543,0.0586992178100296,0.261198504610584,1.319762439868248,-0.0070348839622322,0.0587487074023917,0.9935208535382952,0.9499999999999998,0.1360657369363312,1.5254307288939055,True,False,224
base,2,3,1.0,512,64,16.0,22,pooled_first,0.1332567669441318,0.0884644991993437,0.0516093074870008,0.2857401957322962,1.318895554283121,-0.0620965394426824,0.0554652876977575,0.994977651603348,0.95,0.4676339500855844,0.1334009260947101,True,False,194
base,2,3,1.0,512,256,64.0,22,source_first,0.0875041088212615,0.0670390129614779,0.0438804921308698,0.2088626742392992,1.1073960808278265,-0.0049938891078125,0.0439054310592909,0.9917701929368968,0.95,0.1019070478182269,1.2547962443199534,True,False,185
base,2,3,1.0,512,256,64.0,22,pooled_first,0.0950997730449442,0.0712418365158232,0.0460162559854381,0.2215480017050619,1.149213263320915,-0.0623888260056917,0.0499086215958065,0.9900338443974468,0.95,0.3865252709219204,0.1509980512978053,True,False,175
base,2,3,1.0,512,1024,256.0,22,source_first,0.0719259718345752,0.0591225733580685,0.0409193773050748,0.1760868948261068,1.0190120157559672,-0.0031889573988126,0.0409295467543662,0.988212256110327,0.95,0.0839474755005382,0.9779846343897144,True,False,144
base,2,3,1.0,512,1024,256.0,22,pooled_first,0.075212893568378,0.0609258521472223,0.0440607919131041,0.1764995797594822,1.04529932563553,-0.0384148013141003,0.0455364888731059,0.9857103062102928,0.95,0.3802484026876547,0.3466680321687549,True,False,188
base,2,3,1.0,512,64,16.0,23,source_first,0.1047862618716052,0.0734054653771364,0.053727631463083,0.2259615684326035,1.215178553755779,-0.0110340756984408,0.0538493822896019,0.9911632556482196,0.95,0.2106251648110302,1.1408613449521376,True,False,205
base,2,3,1.0,512,64,16.0,23,pooled_first,0.1257006165429991,0.078716021864908,0.0420548902997214,0.2892157088459714,1.2530770758265413,-0.0965633812632262,0.0513793769007086,0.9949106351670008,0.95,0.7684192097982081,0.0889928280626347,True,False,216
base,2,3,1.0,512,256,64.0,23,source_first,0.0782131658168927,0.0596302965445137,0.0439723724380495,0.1850426798845152,1.0612339784119742,-0.0046631999560027,0.0439941178718792,0.9885868054544928,0.95,0.1583547204659666,1.0527373588585975,True,False,186
base,2,3,1.0,512,256,64.0,23,pooled_first,0.0880766394074148,0.0632230583600038,0.0424007715993279,0.2137191329948884,1.1052321395175448,-0.0624831509076875,0.0463049157466808,0.9899422029493068,0.95,0.6367277740159902,0.1492978563439361,True,False,229
base,2,3,1.0,512,1024,256.0,23,source_first,0.0644726102821852,0.0538053175961664,0.0410420078353083,0.153070579952115,0.9756773888701666,-0.0033917882731584,0.0410535120629983,0.9839463218802662,0.95,0.0897688451296388,0.9175312527046258,True,False,165
base,2,3,1.0,512,1024,256.0,23,pooled_first,0.0686111340114699,0.0552023289539613,0.0425500940218067,0.1614343209781094,1.0040685429733225,-0.0386679829432461,0.0440453069267058,0.9832782223358926,0.95,0.4668465289638135,0.3051709430061211,True,False,228


==> anc/numerical/legacy/verification.json <==
{
  "symmetry_1": 6.661338147750939e-16,
  "eigen_min_1": 8.579920545525226e-06,
  "closed_H1_1": 1.1102230246251565e-15,
  "gradient_error_1": 2.815632171859761e-09,
  "certificate_1": {
    "opt_success": 1,
    "gap_bound": 4.0861048376186646e-15,
    "relative_gap": 1.7474183452054528e-14,
    "cg_residual": 3.677304487003948e-09
  },
  "independent_objective_1": 1.5265566588595902e-15,
  "adjoint_source_first_1": 3.782502089322293e-12,
  "adjoint_pooled_first_1": 2.1628870916501342e-10,
  "symmetry_2": 1.3322676295501878e-15,
  "eigen_min_2": 7.657838297130022e-10,
  "closed_H1_2": 1.1102230246251565e-15,
  "gradient_error_2": 5.726924712234904e-09,
  "certificate_2": {
    "opt_success": 1,
    "gap_bound": 2.146153144545116e-14,
    "relative_gap": 9.52242805160931e-14,
    "cg_residual": 6.059434257046645e-09
  },
  "independent_objective_2": 2.7478019859472624e-15,
  "adjoint_source_first_2": 4.834904698824971e-11,
  "adjoint_pooled_first_2": 1.6902290678189047e-10,
  "status": "PASS"
}

==> anc/numerical/legacy/verify.py <==
import json
import numpy as np
from scipy.linalg import solve
from scipy.optimize import minimize
from experiment import Problem,ROOT
rng=np.random.default_rng(410);x=rng.uniform(size=25);z=rng.uniform(size=20);a=(rng.uniform(size=25)<.4).astype(float);b=(rng.uniform(size=20)<.5).astype(float)
out={}
for sd in [1,2]:
 p=Problem(x,a,z,b,sd,1);ks=[np.column_stack([k(v) for v in np.eye(len(d.x))]) for k,d in zip(p.k,p.duals)]
 out[f'symmetry_{sd}']=max(float(abs(K-K.T).max()) for K in ks)
 out[f'eigen_min_{sd}']=min(float(np.linalg.eigvalsh(K).min()) for K in ks)
 K1=np.cosh(np.minimum(x[:,None],x))*np.cosh(1-np.maximum(x[:,None],x))/np.sinh(1)
 out[f'closed_H1_{sd}']=float(abs(K1-ks[0]).max())
 v=rng.normal(size=45)*.01;f,g=p.calc(v,True);eps=1e-6
 fd=np.array([(p.calc(v+eps*w)[0]-p.calc(v-eps*w)[0])/(2*eps) for w in np.eye(45)])
 out[f'gradient_error_{sd}']=float(abs(fd-g).max())
 v,diag=p.exact();out[f'certificate_{sd}']=diag
 independent=minimize(lambda w:p.calc(w,True),np.full(45,.001),jac=True,method='BFGS',options={'gtol':1e-8,'maxiter':1000})
 out[f'independent_objective_{sd}']=float(abs(p.calc(v)[0]-p.calc(independent.x)[0]))
 # Independent dense forward pooled fits and source-first fits.
 n=25;N=45;y=rng.normal(size=N);at=np.diag(a);ab=np.diag(p.a);Kbt,Kbs,Kg,Kd=ks
 C=.25*np.block([[Kbt,np.zeros((n,20))],[np.zeros((20,n)),Kbs]])+4*ab@Kg@ab
 for method in ['source_first','pooled_first']:
  ls,lt=.7,1.3
  if method=='pooled_first':
   alpha=solve(C+ls*np.eye(N),y);gT=4*Kg[:n]@ab@alpha;Lg=4*p.a@alpha
  else:
   alpha=solve(.25*Kbs+4*np.diag(b)@Kbs@np.diag(b)+ls*np.eye(20),y[n:]);gT=4*Kg[:n,n:]@np.diag(b)@alpha;Lg=4*b@alpha
  beta=solve(.25*Kbt+at@Kd@at+lt*np.eye(n),y[:n]-a*gT)
  direct=Lg+a@beta;adj=p.staged(method,ls,lt)@y
  out[f'adjoint_{method}_{sd}']=float(abs(direct-adj))
assert max(out[k] for k in out if k.startswith(('symmetry','closed','gradient','independent','adjoint')))<1e-6
out['status']='PASS';(ROOT/'verification.json').write_text(json.dumps(out,indent=2));print(json.dumps(out,indent=2))


==> anc/numerical/table1_verified.csv <==
case,n,m,M,method,G_ratio_means,G_mcse,G_design_mean,G_design_mcse,budget_G,budget_G_mcse,risk_reduction,risk_reduction_mcse
base,128,1024,256.0,exact,2.8225291937170556,0.15016535907949474,2.77039556867414,0.15514736848522448,0.7392107469728807,0.0647627649114366,0.28092040375068184,0.02795522644167786
base,512,256,64.0,exact,2.571551277327391,0.15236286416257,2.468563568117816,0.15418695918216538,1.9529652026265643,0.10157826210769536,0.12321548523373811,0.015715906048958905
base,512,1024,256.0,exact,3.068708759738591,0.20238836771632127,2.9668201488260046,0.20313767282285697,1.420006144802599,0.10143546416282123,0.1359175710568535,0.016540329635261822
base,2048,1024,256.0,exact,2.7560399220389207,0.16803789468734726,2.706373967716497,0.1674020915160334,1.964547502173475,0.11704253485400151,0.043799427904885474,0.004825390828145089


==> anc/phase_audit_v9.py <==
from pathlib import Path
import pandas as pd,numpy as np
P=Path(__file__).resolve().parent
r=pd.read_csv(P/'numerical/historical_phase/raw.csv')
a=r[(r.scenario=='fixed_valid')&(r.method=='joint_quadratic')]
s=a.groupby(['n','m','M']).worst_mse.agg(['mean','sem','count']).reset_index()
s.to_csv(P/'results/historical_phase_means.csv',index=False)
rows=[]
for n,z in s.groupby('n'):
 z=z.sort_values('M');sl=np.diff(np.log(z['mean']))/np.diff(np.log(z.M))
 for i,v in enumerate(sl):rows.append(dict(n=n,M_left=z.M.iloc[i],M_right=z.M.iloc[i+1],secant_slope=v))
pd.DataFrame(rows).to_csv(P/'results/historical_phase_slopes.csv',index=False)


==> anc/plot_v7.py <==
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
P=Path(__file__).resolve().parent
x=np.linspace(0,1,501);y=np.clip(1/3+2*x/3,3/5,5/7)
fig,ax=plt.subplots(figsize=(5.8,2.4));ax.plot(x,y,color='#214f79',lw=2)
for q,l in [(2/5,r'$q_{s_g}=2/5$'),(4/7,r'$q_{s_d}=4/7$')]:ax.axvline(q,color='gray',ls='--',lw=.8);ax.text(q,.585,l,ha='center',fontsize=9)
ax.set(xlabel=r'$\gamma=\log M/\log n$',ylabel=r'$-\log r(n,M)/\log n$',ylim=(.57,.75),xlim=(0,1));ax.spines[['top','right']].set_visible(False);fig.tight_layout();fig.savefig(P/'latex/phase_theory.pdf');plt.close(fig)
import pandas as pd
s=pd.read_csv(P/'results/historical_phase_means.csv')
fig,axes=plt.subplots(1,3,figsize=(8,2.6),sharey=False)
for ax,(n,z) in zip(axes,s.groupby('n')):
 ax.errorbar(z.M,z['mean'],yerr=1.96*z['sem'],marker='o',color='#214f79',capsize=3)
 for q in [.4,4/7]:ax.axvline(n**q,color='gray',ls='--',lw=.8)
 ax.set(xscale='log',yscale='log',xlabel='M',title=f'n = {n}');ax.spines[['top','right']].set_visible(False)
axes[0].set_ylabel('Mean conditional worst risk')
fig.tight_layout();fig.savefig(P/'results/historical_phase.pdf');fig.savefig(P/'results/historical_phase.png',dpi=160);plt.close(fig)


==> anc/reaggregate_v7.py <==
from pathlib import Path
import pandas as pd,numpy as np,json
P=Path(__file__).resolve().parent
r=pd.read_csv(P/'numerical/legacy/raw.csv');rows=[]
def ratio(x,y):
 g=x.mean()/y.mean(); return g,np.std(x-g*y,ddof=1)/np.sqrt(len(x))/y.mean()
for method in ['exact','quadratic']:
 for n in [128,512,2048]:
  for m in [64,256,1024]:
   def a(nn,mm):
    z=r[(r.case=='base')&(r.method==method)&(r.n==nn)&(r.m==mm)].sort_values('rep');assert list(z.rep)==list(range(24));return z.risk.to_numpy()
   y=a(n,m);g,se=ratio(a(n,0),y);bg,bse=ratio(a(n+m,0),y)
   rows.append(dict(n=n,m=m,M=m/4,method=method,risk=y.mean(),risk_mcse=y.std(ddof=1)/np.sqrt(24),gain=g,gain_mcse=se,budget_gain=bg,budget_mcse=bse))
s=pd.DataFrame(rows);s.to_csv(P/'results/all9_both_methods.csv',index=False)
old=pd.read_csv(P/'numerical/table1_verified.csv')
for _,x in old.iterrows():
 z=s[(s.n==x.n)&(s.m==x.m)&(s.method=='exact')].iloc[0]
 assert abs(z.gain-x.G_ratio_means)<1e-12
 assert abs(z.budget_mcse-x.budget_G_mcse)<1e-12
mis=r[r.case=='misspec'];mis.groupby(['radius_factor','M']).agg(count=('rep','count'),length=('length','mean'),coverage=('coverage','mean'),worst_coverage=('true_class_worst_coverage','mean')).to_csv(P/'results/radius_sensitivity.csv')
print(s.to_string(index=False));print('min coverage',mis.coverage.min(),mis.true_class_worst_coverage.min())


==> anc/results/all9_both_methods.csv <==
n,m,M,method,risk,risk_mcse,gain,gain_mcse,budget_gain,budget_mcse
128,64,16.0,exact,0.2219772962401385,0.008060586002571509,1.9599214933129456,0.08209658090757163,1.514175004463017,0.11076508716261774
128,256,64.0,exact,0.1739992103251146,0.00500542035510003,2.500345105679754,0.1277466459138349,1.3397368048769507,0.11275090487052948
128,1024,256.0,exact,0.15413767017786062,0.004225851053059209,2.8225291937170556,0.15016535907949474,0.7392107469728807,0.0647627649114366
512,64,16.0,exact,0.10959140817079709,0.00542819470512268,1.8397356201401007,0.0914258508043808,1.7815803607774046,0.09635835337352883
512,256,64.0,exact,0.07840373203939016,0.0028422509139841433,2.571551277327391,0.15236286416257,1.9529652026265643,0.10157826210769534
512,1024,256.0,exact,0.06570164621627478,0.002117899162569949,3.068708759738591,0.2023883677163213,1.420006144802599,0.10143546416282123
2048,64,16.0,exact,0.048739670081861336,0.002726376505317163,1.4103826992585167,0.043522304368930106,1.4026816214466087,0.043934026984713104
2048,256,64.0,exact,0.032895453176426954,0.0010833226273995315,2.0896987520538466,0.10399538102322906,1.9247677543393966,0.09987136597808839
2048,1024,256.0,exact,0.02494215954613969,0.0006301778678914898,2.7560399220389207,0.16803789468734723,1.964547502173475,0.11704253485400153
128,64,16.0,quadratic,0.26989297481249075,0.011342750125616965,1.7606080819983958,0.06515404433515326,1.3548608330327134,0.10015663856414
128,256,64.0,quadratic,0.20764061973519055,0.007132008559595748,2.2884527764146756,0.10524565132480175,1.2125364624030337,0.10431832381748579
128,1024,256.0,quadratic,0.17898741492050893,0.005737968690144604,2.65479979662533,0.13153767048102719,0.6819359276043822,0.06084408082301949
512,64,16.0,quadratic,0.13044378023976436,0.007164040030460145,1.6666554147457964,0.07255865294223464,1.6118038094901441,0.0767953395256599
512,256,64.0,quadratic,0.09300877400075978,0.003965662045149789,2.337465846552692,0.12225708611485336,1.7687459285925484,0.08321064816632502
512,1024,256.0,quadratic,0.0755866816518543,0.0027686836020786704,2.87623200152987,0.17412837745058302,1.320607384792932,0.0925582211250882
2048,64,16.0,quadratic,0.05615679884911107,0.003180612984796433,1.3085330759077138,0.03810702120730925,1.3012869527068762,0.03859652538244246
2048,256,64.0,quadratic,0.038641939259974056,0.0013998998069324393,1.9016392587541013,0.08801485428331701,1.7493486764133015,0.08602039730071037
2048,1024,256.0,quadratic,0.028602862718635557,0.0007951920088934092,2.569079516760462,0.15132910827768015,1.8265496311663627,0.10685910513355465


==> anc/results/historical_phase_means.csv <==
n,m,M,mean,sem,count
512,12,3.0,0.16716353164427036,0.005918638584501932,100
512,49,12.25,0.13580203818400105,0.0033290401676043064,100
512,83,20.75,0.12079748511808994,0.0033424544486644957,100
512,141,35.25,0.1021478623047425,0.0026095226263693327,100
512,283,70.75,0.08617707390882551,0.0014303403971890536,100
2048,21,5.25,0.07062422084416015,0.0024110802697330813,100
2048,84,21.0,0.05199236316626327,0.0014531817062940788,100
2048,162,40.5,0.042592057107296404,0.0008393921444696024,100
2048,312,78.0,0.036804983004512966,0.0006803077113522003,100
2048,624,156.0,0.03158127668136083,0.0005739126822253512,100
8192,37,9.25,0.02795522460232177,0.0007454988359287158,100
8192,147,36.75,0.02050700081949838,0.00045128378383904675,100
8192,318,79.5,0.016222439577788263,0.00026370152922010245,100
8192,689,172.25,0.012550290344105828,0.0001526932532217037,100
8192,1378,344.5,0.010493215408692509,0.00012146663353422669,100


==> anc/results/historical_phase_slopes.csv <==
n,M_left,M_right,secant_slope
512,3.0,12.25,-0.14768094772717805
512,12.25,20.75,-0.22215985770129987
512,20.75,35.25,-0.3164521054700191
512,35.25,70.75,-0.24403672508583493
2048,5.25,21.0,-0.22093165787270216
2048,21.0,40.5,-0.30364688841382553
2048,40.5,78.0,-0.22281509370374492
2048,78.0,156.0,-0.220831611418923
8192,9.25,36.75,-0.22459911695333187
8192,36.75,79.5,-0.3037392162255462
8192,79.5,172.25,-0.3319386951642897
8192,172.25,344.5,-0.2582639135739999


==> anc/results/radius_sensitivity.csv <==
radius_factor,M,count,length,coverage,worst_coverage
0.25,16.0,24,0.9422305545818256,0.9513739267509207,0.7192256825764449
0.25,64.0,24,0.7012201718565513,0.8903528192787773,0.46143800367577376
0.25,256.0,24,0.5922323309605652,0.8518036932484919,0.2864980806303139
0.5,16.0,24,1.0676308336733469,0.9821556195060027,0.8889159219474966
0.5,64.0,24,0.8517421363308649,0.9820502151911806,0.8497131382058242
0.5,256.0,24,0.7554324082517567,0.9840742086694508,0.8209730315252216
2.0,16.0,24,1.49891320999206,0.9859218981920165,0.96912049683019
2.0,64.0,24,1.3168667938435272,0.9823181020357303,0.969724676096682
2.0,256.0,24,1.2084100975771026,0.9800372651346468,0.9695768561949842
4.0,16.0,24,1.7758762343056052,0.9856567739634027,0.975394645539209
4.0,64.0,24,1.5706718471014238,0.9835480349448611,0.9771970845140826
4.0,256.0,24,1.4470903118159095,0.9831821275320484,0.978626973990849


==> anc/verify_package.py <==
from pathlib import Path
import hashlib,json
P=Path(__file__).resolve().parent
for n,h in json.loads((P/'SHA256.json').read_text()).items():
 assert hashlib.sha256((P/n).read_bytes()).hexdigest()==h,n
print('PASS: all package hashes')

